The Extremely Metal-Poor SN 2023ufx: A Local Analog to High-Redshift Type II Supernovae

We present extensive observations of the Type II supernova (SN II) 2023ufx which is likely the most metal-poor SN II observed to-date. It exploded in the outskirts of a low-metallicity ($Z_{\rm host} \sim 0.1~Z_\odot$) dwarf ($M_g = -13.23\pm0.15$~mag; $r_e\sim 1$~kpc) galaxy. The explosion is luminous, peaking at $M_g\approx -18.5~$mag, and shows rapid evolution. The $r$-band (pseudo-bolometric) light curve has a shock-cooling phase lasting 20 (17) days followed by a 19 (23)-day plateau. The entire optically-thick phase lasts only $\approx 55~$days following explosion, indicating that the red supergiant progenitor had a thinned H envelope prior to explosion. The early spectra obtained during the shock-cooling phase show no evidence for narrow emission features and limit the pre-explosion mass-loss rate to $\dot{M} \lesssim 10^{-3}~\rm M_\odot$/yr. The photospheric-phase spectra are devoid of prominent metal absorption features, indicating a progenitor metallicity of $\lesssim 0.1~Z_\odot$. The semi-nebular ($\sim 60-130~$d) spectra reveal weak Fe II, but other metal species typically observed at these phases (Ti II, Sc II, Ba II) are conspicuously absent. The late-phase optical and near-infrared spectra also reveal broad ($\approx 10^4~\rm{km}~\rm s^{-1}$) double-peaked H$\alpha$, P$\beta$, and P$\gamma$ emission profiles suggestive of a fast outflow launched during the explosion. Outflows are typically attributed to rapidly-rotating progenitors which also prefer metal-poor environments. This is only the second SN II with $\lesssim 0.1~Z_\odot$ and both exhibit peculiar evolution, suggesting a sizable fraction of metal-poor SNe II have distinct properties compared to nearby metal-enriched SNe II. These observations lay the groundwork for modeling the metal-poor SNe II expected in the early Universe.

==> anc/lightcurve.txt <==
# Multi-filter light curve of SN2023ufx from Tucker et al. 2024, ApJ.
# NOTE: Corrections for Milky Way extinction have been applied!
# NOTE: ATLAS c- and o-band photometry is binned to 1-day increments
# flux densities are given in milliJansky (mJy)
# columns:
# source: origin of the photometry
# filter: specific filter/bandpass for this measurement
# mjd: modified julian date of observation (midpoint if binned data)
# phase: days relative to explosions, corrected for redshift/time dilation
# f_nu: flux density in mJy
# f_nu_unc: uncertainty in f_nu in mJy
source filter mjd phase f_nu f_nu_unc
ATLAS o 60223.602294 0.59 0.4078 0.0236
ATLAS o 60227.590502 4.52 1.8970 0.0325
ATLAS o 60230.368823 7.26 1.9270 0.0599
ATLAS o 60242.350747 19.06 1.1849 0.0142
ATLAS o 60245.589878 22.25 1.0962 0.0199
ATLAS o 60247.715029 24.34 1.1144 0.0154
ATLAS o 60249.545036 26.15 1.0908 0.0195
ATLAS o 60254.331390 30.86 1.1201 0.0082
ATLAS o 60260.290960 36.73 1.0419 0.0237
ATLAS o 60273.567588 49.81 0.6391 0.0113
ATLAS o 60281.554627 57.68 0.5166 0.0146
ATLAS o 60283.537088 59.63 0.4785 0.0111
ATLAS o 60284.537497 60.62 0.4771 0.0083
ATLAS o 60285.525106 61.59 0.4808 0.0117
ATLAS o 60287.565378 63.60 0.4534 0.0077
ATLAS o 60288.599011 64.62 0.4497 0.0061
ATLAS o 60292.528525 68.49 0.4344 0.0065
ATLAS o 60295.489185 71.40 0.4100 0.0066
ATLAS o 60302.455728 78.27 0.3916 0.0190
ATLAS o 60309.611916 85.32 0.3536 0.0102
ATLAS o 60310.936263 86.62 0.3524 0.0074
ATLAS o 60311.937357 87.61 0.3275 0.0113
ATLAS o 60313.243671 88.89 0.3240 0.0124
ATLAS o 60314.457738 90.09 0.3204 0.0092
ATLAS o 60315.473959 91.09 0.3030 0.0168
ATLAS o 60315.981217 91.59 0.3122 0.0058
ATLAS o 60317.556378 93.14 0.3201 0.0082
ATLAS o 60319.950153 95.50 0.2898 0.0045
ATLAS o 60320.485043 96.03 0.2909 0.0168
ATLAS o 60323.838991 99.33 0.2749 0.0042
ATLAS o 60324.494752 99.98 0.2946 0.0094
ATLAS o 60325.534835 101.00 0.2856 0.0243
ATLAS o 60327.425065 102.86 0.2634 0.0050
ATLAS o 60328.392173 103.81 0.2359 0.0051
ATLAS o 60329.414103 104.82 0.2552 0.0083
ATLAS o 60330.393145 105.79 0.2489 0.0067
ATLAS o 60331.381531 106.76 0.2463 0.0097
ATLAS o 60337.465559 112.75 0.2074 0.0147
ATLAS o 60338.468968 113.74 0.1945 0.0109
ATLAS o 60339.427024 114.68 0.2201 0.0090
ATLAS o 60340.448755 115.69 0.2243 0.0098
ATLAS o 60341.252470 116.48 0.2073 0.0067
ATLAS o 60343.441274 118.64 0.1994 0.0079
ATLAS o 60344.420281 119.60 0.1938 0.0059
ATLAS o 60354.349985 129.38 0.1781 0.0050
ATLAS o 60358.337322 133.31 0.1515 0.0100
ATLAS o 60365.384224 140.25 0.1347 0.0325
ATLAS o 60366.396386 141.25 0.1342 0.0093
ATLAS o 60368.390831 143.21 0.1246 0.0117
ATLAS o 60370.383188 145.18 0.1186 0.0073
ATLAS o 60371.400018 146.18 0.1387 0.0091
ATLAS o 60375.510638 150.23 0.1086 0.1517
ATLAS o 60383.358999 157.96 0.0962 0.0180
ATLAS o 60384.347476 158.93 0.1138 0.0040
ATLAS o 60386.327988 160.88 0.0887 0.0119
ATLAS o 60387.335505 161.88 0.0956 0.0103
ATLAS o 60392.356060 166.82 0.0578 0.0225
ATLAS o 60393.326082 167.78 0.0480 0.0198
ATLAS o 60394.359698 168.79 0.1000 0.0149
ATLAS o 60395.089096 169.51 0.0222 0.0388
ATLAS o 60396.327485 170.73 0.0736 0.0073
ATLAS o 60397.316376 171.71 0.0806 0.0072
ATLAS o 60398.310429 172.69 0.0678 0.0104
ATLAS o 60399.320210 173.68 0.0743 0.0039
ATLAS o 60400.332273 174.68 0.0771 0.0067
ATLAS o 60403.332273 177.63 0.0651 0.0135
ATLAS o 60409.286628 183.50 0.0736 0.0046
ATLAS o 60418.303828 192.38 0.0595 0.0111
ATLAS o 60421.276810 195.31 0.0475 0.0214
ATLAS o 60422.280639 196.30 0.0603 0.0197
ATLAS o 60425.349889 199.32 0.0663 0.0203
ATLAS o 60426.327696 200.28 0.0263 0.0193
ATLAS o 60429.360132 203.27 0.1105 0.0342
ATLAS o 60430.281436 204.18 0.0170 0.0714
ATLAS o 60431.262831 205.14 0.0512 0.0063
ATLAS o 60432.265953 206.13 0.0380 0.0091
ATLAS o 60433.267127 207.12 0.0495 0.0076
ATLAS o 60434.313943 208.15 0.0465 0.0136
ATLAS o 60437.248221 211.04 0.0500 0.0071
ATLAS o 60438.279756 212.06 0.0433 0.0068
ATLAS o 60446.252670 219.91 0.0174 0.0138
ATLAS c 60229.625918 6.53 2.4890 0.0191
ATLAS c 60231.613400 8.48 2.3245 0.0376
ATLAS c 60233.616299 10.46 2.1311 0.0156
ATLAS c 60235.606420 12.42 1.7959 0.0151
ATLAS c 60241.549940 18.27 1.1744 0.0100
ATLAS c 60257.562091 34.04 0.9396 0.0146
ATLAS c 60259.572348 36.02 0.8799 0.0121
ATLAS c 60261.569399 37.99 0.8152 0.0114
ATLAS c 60263.572908 39.97 0.7529 0.0154
ATLAS c 60265.563377 41.93 0.6665 0.0313
ATLAS c 60267.541841 43.87 0.5721 0.0640
ATLAS c 60269.578196 45.88 0.5242 0.0071
ATLAS c 60287.511166 63.55 0.2877 0.0058
ATLAS c 60289.931081 65.93 0.2752 0.0107
ATLAS c 60290.502050 66.49 0.2495 0.0144
ATLAS c 60293.486446 69.43 0.2537 0.0067
ATLAS c 60294.484240 70.41 0.2460 0.0083
ATLAS c 60345.431644 120.60 0.1080 0.0052
ATLAS c 60346.419448 121.57 0.1019 0.0044
ATLAS c 60349.434701 124.54 0.1058 0.0047
ATLAS c 60350.419040 125.51 0.1015 0.0096
ATLAS c 60353.392391 128.44 0.1038 0.0068
ATLAS c 60357.542687 132.53 0.1018 0.0050
ATLAS c 60401.326997 175.66 0.0598 0.0046
ASAS-SN g 60227.548370 4.48 3.3780 0.1498
ASAS-SN g 60228.424640 5.34 2.6194 0.0962
ASAS-SN g 60229.419810 6.32 2.7184 0.0948
ASAS-SN g 60230.420560 7.31 2.3940 0.0921
ASAS-SN g 60232.409970 9.27 2.2071 0.0935
ASAS-SN g 60233.556500 10.40 2.0999 0.0783
ASAS-SN g 60234.546220 11.37 1.9625 0.0742
ASAS-SN g 60236.399490 13.20 1.5049 0.0811
ASAS-SN g 60237.543270 14.33 1.4293 0.0728
ASAS-SN g 60238.522570 15.29 1.1709 0.0646
ASAS-SN g 60240.085460 16.83 1.1365 0.0797
ASAS-SN g 60241.514740 18.24 0.8534 0.0618
ASAS-SN g 60242.514700 19.22 1.1475 0.1044
ASAS-SN g 60243.083450 19.78 0.7091 0.1306
ASAS-SN g 60244.076500 20.76 1.3784 0.2694
ASAS-SN g 60244.578280 21.26 0.8287 0.0976
ASAS-SN g 60245.504880 22.17 1.1338 0.1635
ASAS-SN g 60246.499840 23.15 0.7490 0.1498
ASAS-SN g 60247.498160 24.13 0.8122 0.1429
ASAS-SN g 60248.534540 25.15 0.9510 0.1113
ASAS-SN g 60249.489880 26.09 0.8163 0.1086
ASAS-SN g 60250.487180 27.08 0.8864 0.1127
ASAS-SN g 60256.475280 32.97 0.8438 0.0618
ASAS-SN g 60257.473380 33.96 0.8081 0.0632
ASAS-SN g 60258.044340 34.52 0.7229 0.0577
ASAS-SN g 60259.482950 35.94 0.6528 0.0536
ASAS-SN g 60260.312020 36.75 0.7298 0.0618
ASAS-SN g 60261.478420 37.90 0.5181 0.0536
Swift V 60229.850000 6.75 2.4233 0.1558
Swift V 60231.756000 8.62 2.4457 0.1572
Swift V 60233.214000 10.06 1.8897 0.1388
Swift V 60235.927000 12.73 1.3195 0.1333
Swift V 60237.905000 14.68 1.4737 0.1353
Swift V 60239.611000 16.36 0.9298 0.1878
Swift B 60229.845000 6.74 3.6644 0.1346
Swift B 60231.751000 8.62 2.9648 0.1089
Swift B 60233.211000 10.06 2.6303 0.1208
Swift B 60235.922000 12.73 1.8365 0.1012
Swift B 60237.900000 14.68 1.8535 0.1021
Swift B 60239.609000 16.36 1.3932 0.1407
Swift U 60229.844000 6.74 1.4682 0.0539
Swift U 60231.750000 8.62 0.9701 0.0356
Swift U 60233.211000 10.06 0.7705 0.0283
Swift U 60235.921000 12.73 0.5430 0.0249
Swift U 60237.899000 14.68 0.4196 0.0231
Swift U 60239.608000 16.36 0.2327 0.0278
Swift UVW1 60229.842000 6.74 0.7399 0.0272
Swift UVW1 60231.748000 8.62 0.4219 0.0194
Swift UVW1 60233.210000 10.06 0.3056 0.0140
Swift UVW1 60235.919000 12.73 0.1162 0.0075
Swift UVW1 60237.897000 14.67 0.1141 0.0073
Swift UVW1 60239.607000 16.36 0.0740 0.0088
Swift UVM2 60229.851000 6.75 0.6893 0.0253
Swift UVM2 60231.757000 8.63 0.3239 0.0119
Swift UVM2 60233.215000 10.06 0.2044 0.0094
Swift UVM2 60235.928000 12.73 0.0770 0.0049
Swift UVM2 60237.906000 14.68 0.0640 0.0047
Swift UVM2 60239.611000 16.36 0.0274 0.0043
Swift UVW2 60229.846000 6.74 0.4980 0.0183
Swift UVW2 60231.752000 8.62 0.2076 0.0095
Swift UVW2 60233.212000 10.06 0.1384 0.0064
Swift UVW2 60235.923000 12.73 0.0531 0.0039
Swift UVW2 60237.901000 14.68 0.0392 0.0032
Swift UVW2 60239.609000 16.36 0.0234 0.0037
ZTF g 60229.443912 6.35 2.4740 0.0225
ZTF g 60232.451227 9.31 2.4403 0.0134
ZTF g 60235.495127 12.31 1.8977 0.0108
ZTF g 60237.470162 14.25 1.6432 0.0103
ZTF g 60241.453125 18.18 1.1339 0.0101
ZTF g 60245.469607 22.13 1.0069 0.0153
ZTF g 60248.516343 25.13 0.8901 0.0153
ZTF g 60254.378252 30.91 0.9752 0.0103
ZTF g 60258.405405 34.88 0.8316 0.0086
ZTF g 60260.475741 36.91 0.7864 0.0085
ZTF g 60262.437153 38.85 0.7314 0.0071
ZTF g 60287.395428 63.43 0.2094 0.0051
ZTF g 60289.378206 65.38 0.2174 0.0070
ZTF g 60291.415058 67.39 0.1855 0.0067
ZTF g 60292.423079 68.38 0.1988 0.0037
ZTF g 60292.502674 68.46 0.1935 0.0031
ZTF g 60292.540880 68.50 0.1926 0.0034
ZTF g 60293.359757 69.31 0.1870 0.0044
ZTF g 60293.481586 69.43 0.1916 0.0036
ZTF g 60293.541840 69.49 0.1880 0.0037
ZTF g 60294.412465 70.34 0.1848 0.0064
ZTF g 60294.457512 70.39 0.1886 0.0053
ZTF g 60294.499097 70.43 0.1938 0.0137
ZTF g 60296.463704 72.36 0.1893 0.0051
ZTF g 60311.448796 87.12 0.1614 0.0069
ZTF g 60315.420394 91.04 0.1325 0.0054
ZTF g 60323.421933 98.92 0.1190 0.0073
ZTF g 60325.274572 100.74 0.1269 0.0053
ZTF g 60327.336042 102.77 0.1202 0.0062
ZTF g 60336.254988 111.56 0.0713 0.0190
ZTF g 60340.386319 115.63 0.0937 0.0116
ZTF g 60352.254086 127.32 0.0781 0.0051
ZTF r 60229.498495 6.40 2.1099 0.0149
ZTF r 60232.539132 9.40 2.4241 0.0130
ZTF r 60235.441782 12.26 1.8980 0.0108
ZTF r 60241.505232 18.23 1.3136 0.0108
ZTF r 60245.504572 22.17 1.1986 0.0124
ZTF r 60248.489583 25.11 1.1446 0.0116
ZTF r 60258.463345 34.93 1.2549 0.0086
ZTF r 60260.394641 36.83 1.2335 0.0088
ZTF r 60262.469491 38.88 1.2056 0.0081
ZTF r 60287.331030 63.37 0.5083 0.0085
ZTF r 60289.338414 65.35 0.5693 0.0340
ZTF r 60291.378773 67.35 0.4966 0.0064
ZTF r 60292.381782 68.34 0.4938 0.0043
ZTF r 60293.414838 69.36 0.4837 0.0050
ZTF r 60296.418646 72.32 0.5271 0.0132
ZTF r 60311.284421 86.96 0.4063 0.0085
ZTF r 60315.270602 90.89 0.3848 0.0064
ZTF r 60323.356343 98.85 0.3221 0.0072
ZTF r 60325.362627 100.83 0.3455 0.0056
ZTF r 60336.355868 111.66 0.2580 0.0129
ZTF r 60340.352755 115.60 0.2813 0.0056
ZTF r 60352.338924 127.40 0.2126 0.0051
PanSTARRS g 60230.609488 7.50 2.7393 0.0273
PanSTARRS g 60232.116000 8.98 2.4413 0.0315
PanSTARRS g 60233.605358 10.45 2.2007 0.0117
PanSTARRS g 60234.634952 11.46 2.0171 0.0102
PanSTARRS g 60235.626262 12.44 1.8561 0.0143
PanSTARRS g 60236.633156 13.43 1.7599 0.0133
PanSTARRS g 60237.625970 14.41 1.5685 0.0131
PanSTARRS g 60238.635071 15.40 1.4783 0.0154
PanSTARRS g 60239.634332 16.39 1.3862 0.0107
PanSTARRS g 60240.619758 17.36 1.2869 0.0135
PanSTARRS g 60241.632550 18.35 1.2246 0.0130
PanSTARRS g 60242.630325 19.34 1.1610 0.0115
PanSTARRS g 60247.629368 24.26 1.0371 0.0078
PanSTARRS g 60256.606855 33.10 0.9249 0.0092
PanSTARRS g 60265.572861 41.94 0.6193 0.0150
PanSTARRS g 60270.526920 46.82 0.4341 0.0122
PanSTARRS g 60276.530753 52.73 0.3124 0.0243
PanSTARRS g 60283.613115 59.71 0.2452 0.0056
PanSTARRS g 60288.605830 64.62 0.2269 0.0081
PanSTARRS g 60293.517485 69.46 0.2095 0.0066
PanSTARRS g 60302.389573 78.20 0.1877 0.0116
PanSTARRS g 60311.552186 87.23 0.1702 0.0113
PanSTARRS g 60329.379191 104.79 0.1153 0.0039
PanSTARRS g 60340.331335 115.57 0.0981 0.0055
PanSTARRS g 60346.358820 121.51 0.0906 0.0069
PanSTARRS g 60353.325259 128.37 0.0814 0.0030
PanSTARRS g 60365.453355 140.32 0.0662 0.0170
PanSTARRS g 60366.406307 141.26 0.0643 0.0110
PanSTARRS g 60383.364809 157.96 0.0528 0.0046
PanSTARRS g 60392.398122 166.86 0.0391 0.0221
PanSTARRS g 60396.357897 170.76 0.0348 0.0065
PanSTARRS g 60408.360752 182.59 0.0350 0.0048
PanSTARRS r 60230.610079 7.50 2.3274 0.0196
PanSTARRS r 60232.116586 8.98 2.1560 0.0460
PanSTARRS r 60233.605944 10.45 1.9934 0.0078
PanSTARRS r 60234.635528 11.46 1.9174 0.0074
PanSTARRS r 60235.626842 12.44 1.8172 0.0105
PanSTARRS r 60236.633726 13.43 1.7135 0.0090
PanSTARRS r 60237.626549 14.41 1.6503 0.0115
PanSTARRS r 60238.635643 15.40 1.5345 0.0108
PanSTARRS r 60239.634910 16.39 1.4384 0.0085
PanSTARRS r 60240.620338 17.36 1.3951 0.0117
PanSTARRS r 60241.633119 18.35 1.2966 0.0089
PanSTARRS r 60242.630896 19.34 1.2843 0.0085
PanSTARRS r 60247.631027 24.26 1.2213 0.0059
PanSTARRS r 60256.607595 33.10 1.2136 0.0082
PanSTARRS r 60265.573607 41.94 1.0006 0.0116
PanSTARRS r 60270.527670 46.82 0.8161 0.0124
PanSTARRS r 60276.531504 52.73 0.6117 0.0341
PanSTARRS r 60283.613851 59.71 0.5569 0.0070
PanSTARRS r 60288.606572 64.62 0.5340 0.0103
PanSTARRS r 60293.518227 69.46 0.5142 0.0084
PanSTARRS r 60302.390341 78.20 0.4690 0.0088
PanSTARRS r 60311.552928 87.23 0.4204 0.0104
PanSTARRS r 60329.379935 104.79 0.3078 0.0033
PanSTARRS r 60340.332066 115.58 0.2785 0.0071
PanSTARRS r 60346.359542 121.51 0.2564 0.0108
PanSTARRS r 60353.326156 128.37 0.2238 0.0038
PanSTARRS r 60365.454283 140.32 0.2087 0.0359
PanSTARRS r 60366.407687 141.26 0.1705 0.0085
PanSTARRS r 60383.366186 157.97 0.1270 0.0056
PanSTARRS r 60392.399519 166.86 0.1072 0.0114
PanSTARRS r 60396.359279 170.76 0.1030 0.0036
PanSTARRS r 60408.362154 182.59 0.0826 0.0046
PanSTARRS i 60230.610609 7.50 1.9452 0.0150
PanSTARRS i 60232.117112 8.98 1.8939 0.0198
PanSTARRS i 60233.606472 10.45 1.8268 0.0072
PanSTARRS i 60234.636062 11.46 1.7309 0.0069
PanSTARRS i 60235.627375 12.44 1.6900 0.0115
PanSTARRS i 60236.634257 13.43 1.6142 0.0082
PanSTARRS i 60237.627086 14.41 1.5150 0.0115
PanSTARRS i 60238.636177 15.40 1.4376 0.0092
PanSTARRS i 60239.635442 16.39 1.3273 0.0075
PanSTARRS i 60240.620874 17.36 1.2885 0.0117
PanSTARRS i 60241.633659 18.35 1.2338 0.0092
PanSTARRS i 60242.631432 19.34 1.1516 0.0100
PanSTARRS i 60247.632379 24.26 1.0716 0.0046
PanSTARRS i 60256.608304 33.11 1.0583 0.0083
PanSTARRS i 60265.574319 41.94 0.8755 0.0107
PanSTARRS i 60270.528374 46.82 0.6851 0.0118
PanSTARRS i 60276.532208 52.73 0.4921 0.0146
PanSTARRS i 60283.614564 59.71 0.4064 0.0044
PanSTARRS i 60288.607280 64.62 0.3780 0.0070
PanSTARRS i 60293.518943 69.46 0.3430 0.0088
PanSTARRS i 60301.418346 77.24 0.3152 0.0206
PanSTARRS i 60302.391064 78.20 0.3146 0.0074
PanSTARRS i 60311.553643 87.23 0.2697 0.0087
PanSTARRS i 60329.380637 104.79 0.1935 0.0031
PanSTARRS i 60340.332745 115.58 0.1649 0.0071
PanSTARRS i 60346.360234 121.51 0.1525 0.0071
PanSTARRS i 60353.327024 128.38 0.1315 0.0034
PanSTARRS i 60365.455162 140.32 0.2885 0.1252
PanSTARRS i 60366.409038 141.26 0.1062 0.0048
PanSTARRS i 60383.367532 157.97 0.0806 0.0043
PanSTARRS i 60396.360616 170.76 0.0670 0.0028
PanSTARRS i 60408.363493 182.59 0.0541 0.0041
PanSTARRS z 60230.611133 7.50 1.6224 0.0225
PanSTARRS z 60232.117642 8.98 1.6241 0.0249
PanSTARRS z 60233.606998 10.45 1.5853 0.0088
PanSTARRS z 60234.636590 11.46 1.5565 0.0096
PanSTARRS z 60235.627911 12.44 1.4753 0.0138
PanSTARRS z 60236.634794 13.43 1.4938 0.0115
PanSTARRS z 60237.627622 14.41 1.4038 0.0148
PanSTARRS z 60238.636710 15.40 1.3051 0.0123
PanSTARRS z 60239.635977 16.39 1.2492 0.0100
PanSTARRS z 60240.621410 17.36 1.2457 0.0177
PanSTARRS z 60241.634194 18.36 1.1651 0.0137
PanSTARRS z 60242.631966 19.34 1.1325 0.0175
PanSTARRS z 60247.633729 24.26 1.0496 0.0063
PanSTARRS z 60256.609020 33.11 1.0375 0.0130
PanSTARRS z 60265.575032 41.94 0.8890 0.0174
PanSTARRS z 60270.529073 46.82 0.7368 0.0184
PanSTARRS z 60276.532919 52.73 0.6187 0.0140
PanSTARRS z 60283.615283 59.71 0.5032 0.0071
PanSTARRS z 60288.607995 64.63 0.4932 0.0121
PanSTARRS z 60293.519658 69.46 0.4620 0.0101
PanSTARRS z 60302.391779 78.20 0.4328 0.0126
PanSTARRS z 60311.554355 87.23 0.3941 0.0135
PanSTARRS z 60329.381335 104.79 0.3040 0.0049
PanSTARRS z 60340.333445 115.58 0.2569 0.0155
PanSTARRS z 60346.360930 121.51 0.2413 0.0135
PanSTARRS z 60353.327896 128.38 0.2092 0.0054
PanSTARRS z 60365.456037 140.32 0.7743 0.1630
PanSTARRS z 60366.410388 141.26 0.1663 0.0064
PanSTARRS z 60383.368880 157.97 0.1147 0.0055
PanSTARRS z 60396.361958 170.77 0.0884 0.0047
PanSTARRS z 60408.364834 182.59 0.0688 0.0114
PanSTARRS y 60230.611715 7.50 1.3196 0.0274
PanSTARRS y 60232.118224 8.98 1.3639 0.0133
PanSTARRS y 60233.607578 10.45 1.3526 0.0160
PanSTARRS y 60234.637164 11.46 1.3057 0.0150
PanSTARRS y 60235.628479 12.44 1.3289 0.0318
PanSTARRS y 60236.635364 13.43 1.2366 0.0207
PanSTARRS y 60237.628198 14.41 1.1727 0.0209
PanSTARRS y 60238.637280 15.40 1.1543 0.0205
PanSTARRS y 60239.636544 16.39 1.1220 0.0175
PanSTARRS y 60240.621983 17.36 1.0854 0.0500
PanSTARRS y 60241.634756 18.36 1.0259 0.0242
PanSTARRS y 60242.632532 19.34 0.9701 0.0248
PanSTARRS y 60247.635100 24.27 0.9216 0.0115
PanSTARRS y 60256.609749 33.11 0.9451 0.0249
PanSTARRS y 60265.575764 41.94 0.8034 0.0396
PanSTARRS y 60270.529816 46.82 0.6621 0.0382
PanSTARRS y 60276.533662 52.73 0.4588 0.0241
PanSTARRS y 60283.616021 59.71 0.4247 0.0144
PanSTARRS y 60288.608731 64.63 0.3951 0.0265
PanSTARRS y 60293.520396 69.46 0.3748 0.0351
PanSTARRS y 60302.392550 78.20 0.3011 0.0256
PanSTARRS y 60311.555094 87.23 0.2630 0.0275
PanSTARRS y 60329.382073 104.79 0.1668 0.0083
PanSTARRS y 60340.334168 115.58 0.1266 0.0223
PanSTARRS y 60346.361645 121.51 0.1272 0.0253
PanSTARRS y 60353.328788 128.38 0.1008 0.0107
PanSTARRS y 60366.411766 141.26 0.0880 0.0096
PanSTARRS y 60383.370262 157.97 0.0590 0.0130
PanSTARRS y 60396.363347 170.77 0.0441 0.0073
PanSTARRS y 60408.366229 182.59 0.0438 0.0146
PanSTARRS w 60232.604330 9.46 2.2006 0.0134
PanSTARRS w 60285.493799 61.56 0.4283 0.0010
PanSTARRS w 60291.457155 67.43 0.3924 0.0017
PanSTARRS w 60311.581136 87.25 0.3018 0.0015
PanSTARRS w 60328.663756 104.08 0.2264 0.0027
PanSTARRS w 60340.494784 115.74 0.1944 0.0012
PanSTARRS w 60347.309703 122.45 0.1656 0.0016
PanSTARRS w 60368.259382 143.08 0.1175 0.0038
PanSTARRS w 60374.240620 148.98 0.1090 0.0020
PanSTARRS w 60407.334329 181.57 0.0631 0.0009
MODS u 60254.473710 31.00 0.6310 0.0579
MODS u 60288.440662 64.46 0.0055 0.0015
MODS g 60254.479965 31.01 0.9333 0.0257
MODS g 60288.445498 64.47 0.1714 0.0047
MODS r 60254.473799 31.00 1.1803 0.0325
MODS i 60254.479869 31.01 1.0000 0.0367
MODS i 60288.445389 64.47 0.3532 0.0195


==> anc/spec_2023ufx_2023-10-09T14_17_44.506_SNIFS.dat <==
# spectrum of 2023ufx
# MJD = 60226.595654
# UT = 2023-10-09T14:17:44.506
# PHASE = 03 days
# INSTRUMENT = UH2.2m/SNIFS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3400.480000 1.113546e-14
3403.480000 1.111019e-14
3406.480000 1.105267e-14
3409.480000 1.100273e-14
3412.480000 1.076661e-14
3415.480000 1.068252e-14
3418.480000 1.075142e-14
3421.480000 1.072886e-14
3424.480000 1.056813e-14
3427.480000 1.052984e-14
3430.480000 1.037863e-14
3433.480000 1.045596e-14
3436.480000 1.039484e-14
3439.480000 1.053704e-14
3442.480000 1.072632e-14
3445.480000 1.052641e-14
3448.480000 1.036740e-14
3451.480000 1.003894e-14
3454.480000 1.009779e-14
3457.480000 1.031743e-14
3460.480000 1.018361e-14
3463.480000 1.001642e-14
3466.480000 1.004386e-14
3469.480000 1.021930e-14
3472.480000 1.005215e-14
3475.480000 9.850371e-15
3478.480000 9.872812e-15
3481.480000 9.912371e-15
3484.480000 9.873187e-15
3487.480000 9.824782e-15
3490.480000 9.907924e-15
3493.480000 9.860185e-15
3496.480000 9.671086e-15
3499.480000 9.634660e-15
3502.480000 9.552499e-15
3505.480000 9.405185e-15
3508.480000 9.306348e-15
3511.480000 9.308705e-15
3514.480000 9.330856e-15
3517.480000 9.403556e-15
3520.480000 9.417638e-15
3523.480000 9.467906e-15
3526.480000 9.362434e-15
3529.480000 9.304889e-15
3532.480000 9.264254e-15
3535.480000 9.329053e-15
3538.480000 9.346200e-15
3541.480000 9.426826e-15
3544.480000 9.540056e-15
3547.480000 9.661894e-15
3550.480000 9.465934e-15
3553.480000 9.348925e-15
3556.480000 9.311478e-15
3559.480000 9.115558e-15
3562.480000 9.017934e-15
3565.480000 9.061013e-15
3568.480000 9.101920e-15
3571.480000 8.982317e-15
3574.480000 8.947475e-15
3577.480000 9.030805e-15
3580.480000 8.955168e-15
3583.480000 8.816403e-15
3586.480000 9.077460e-15
3589.480000 9.172234e-15
3592.480000 8.995706e-15
3595.480000 8.964314e-15
3598.480000 8.852656e-15
3601.480000 8.831163e-15
3604.480000 8.832514e-15
3607.480000 8.811699e-15
3610.480000 8.725225e-15
3613.480000 8.808923e-15
3616.480000 8.839894e-15
3619.480000 8.785825e-15
3622.480000 8.760369e-15
3625.480000 8.813582e-15
3628.480000 8.698418e-15
3631.480000 8.595656e-15
3634.480000 8.699007e-15
3637.480000 8.673198e-15
3640.480000 8.598302e-15
3643.480000 8.581637e-15
3646.480000 8.718136e-15
3649.480000 8.661907e-15
3652.480000 8.595378e-15
3655.480000 8.623754e-15
3658.480000 8.861033e-15
3661.480000 8.776461e-15
3664.480000 8.724661e-15
3667.480000 8.656709e-15
3670.480000 8.551640e-15
3673.480000 8.617425e-15
3676.480000 8.665772e-15
3679.480000 8.539690e-15
3682.480000 8.536015e-15
3685.480000 8.647058e-15
3688.480000 8.649198e-15
3691.480000 8.594616e-15
3694.480000 8.453055e-15
3697.480000 8.392742e-15
3700.480000 8.439826e-15
3703.480000 8.512919e-15
3706.480000 8.518306e-15
3709.480000 8.439787e-15
3712.480000 8.430971e-15
3715.480000 8.399188e-15
3718.480000 8.434477e-15
3721.480000 8.477512e-15
3724.480000 8.487695e-15
3727.480000 8.399159e-15
3730.480000 8.486139e-15
3733.480000 8.452512e-15
3736.480000 8.330076e-15
3739.480000 8.369900e-15
3742.480000 8.383426e-15
3745.480000 8.302674e-15
3748.480000 8.355236e-15
3751.480000 8.526875e-15
3754.480000 8.407870e-15
3757.480000 8.344147e-15
3760.480000 8.326713e-15
3763.480000 8.248909e-15
3766.480000 8.282876e-15
3769.480000 8.392878e-15
3772.480000 8.406712e-15
3775.480000 8.309913e-15
3778.480000 8.292356e-15
3781.480000 8.352531e-15
3784.480000 8.223132e-15
3787.480000 8.180163e-15
3790.480000 8.276479e-15
3793.480000 8.253309e-15
3796.480000 8.091513e-15
3799.480000 8.060349e-15
3802.480000 8.131927e-15
3805.480000 8.074625e-15
3808.480000 7.984682e-15
3811.480000 8.040773e-15
3814.480000 8.110539e-15
3817.480000 8.125107e-15
3820.480000 8.094163e-15
3823.480000 8.087576e-15
3826.480000 8.006550e-15
3829.480000 8.001704e-15
3832.480000 7.993454e-15
3835.480000 7.976534e-15
3838.480000 7.940928e-15
3841.480000 7.801529e-15
3844.480000 7.821646e-15
3847.480000 7.838226e-15
3850.480000 7.927531e-15
3853.480000 7.862727e-15
3856.480000 7.721471e-15
3859.480000 7.778074e-15
3862.480000 7.767270e-15
3865.480000 7.672278e-15
3868.480000 7.559984e-15
3871.480000 7.647311e-15
3874.480000 7.631510e-15
3877.480000 7.555221e-15
3880.480000 7.509994e-15
3883.480000 7.452864e-15
3886.480000 7.458810e-15
3889.480000 7.445651e-15
3892.480000 7.394923e-15
3895.480000 7.375504e-15
3898.480000 7.260491e-15
3901.480000 7.331655e-15
3904.480000 7.340376e-15
3907.480000 7.317702e-15
3910.480000 7.313934e-15
3913.480000 7.328544e-15
3916.480000 7.233210e-15
3919.480000 7.213988e-15
3922.480000 7.175953e-15
3925.480000 7.185413e-15
3928.480000 7.120618e-15
3931.480000 6.996895e-15
3934.480000 6.946314e-15
3937.480000 6.921752e-15
3940.480000 6.955010e-15
3943.480000 6.972651e-15
3946.480000 7.035231e-15
3949.480000 7.047699e-15
3952.480000 6.997070e-15
3955.480000 7.004977e-15
3958.480000 7.011075e-15
3961.480000 6.913527e-15
3964.480000 6.904656e-15
3967.480000 6.890455e-15
3970.480000 6.783011e-15
3973.480000 6.768740e-15
3976.480000 6.832329e-15
3979.480000 6.920820e-15
3982.480000 6.891666e-15
3985.480000 6.877170e-15
3988.480000 6.916501e-15
3991.480000 6.935624e-15
3994.480000 6.917016e-15
3997.480000 6.859476e-15
4000.480000 6.735587e-15
4003.480000 6.657434e-15
4006.480000 6.589986e-15
4009.480000 6.494880e-15
4012.480000 6.512550e-15
4015.480000 6.573923e-15
4018.480000 6.553888e-15
4021.480000 6.533549e-15
4024.480000 6.620246e-15
4027.480000 6.536033e-15
4030.480000 6.489717e-15
4033.480000 6.475591e-15
4036.480000 6.462153e-15
4039.480000 6.519580e-15
4042.480000 6.537342e-15
4045.480000 6.502759e-15
4048.480000 6.540438e-15
4051.480000 6.529863e-15
4054.480000 6.521929e-15
4057.480000 6.491406e-15
4060.480000 6.478619e-15
4063.480000 6.437634e-15
4066.480000 6.371294e-15
4069.480000 6.379954e-15
4072.480000 6.421901e-15
4075.480000 6.503941e-15
4078.480000 6.523065e-15
4081.480000 6.502980e-15
4084.480000 6.302963e-15
4087.480000 6.343481e-15
4090.480000 6.387205e-15
4093.480000 6.286834e-15
4096.480000 6.303410e-15
4099.480000 6.352292e-15
4102.480000 6.400954e-15
4105.480000 6.287317e-15
4108.480000 6.231195e-15
4111.480000 6.211281e-15
4114.480000 6.204984e-15
4117.480000 6.141646e-15
4120.480000 6.138489e-15
4123.480000 6.127285e-15
4126.480000 6.139820e-15
4129.480000 6.175520e-15
4132.480000 6.104047e-15
4135.480000 6.035210e-15
4138.480000 6.058849e-15
4141.480000 6.058972e-15
4144.480000 6.073625e-15
4147.480000 6.098438e-15
4150.480000 6.079119e-15
4153.480000 6.038338e-15
4156.480000 5.980420e-15
4159.480000 5.999179e-15
4162.480000 6.010949e-15
4165.480000 6.058966e-15
4168.480000 5.999814e-15
4171.480000 6.020919e-15
4174.480000 5.985505e-15
4177.480000 5.944755e-15
4180.480000 5.890478e-15
4183.480000 5.882028e-15
4186.480000 5.822672e-15
4189.480000 5.862264e-15
4192.480000 5.819020e-15
4195.480000 5.836584e-15
4198.480000 5.758597e-15
4201.480000 5.753007e-15
4204.480000 5.757542e-15
4207.480000 5.757823e-15
4210.480000 5.753152e-15
4213.480000 5.692223e-15
4216.480000 5.687734e-15
4219.480000 5.714784e-15
4222.480000 5.630760e-15
4225.480000 5.677304e-15
4228.480000 5.682729e-15
4231.480000 5.666049e-15
4234.480000 5.580627e-15
4237.480000 5.511908e-15
4240.480000 5.559462e-15
4243.480000 5.501371e-15
4246.480000 5.548662e-15
4249.480000 5.576115e-15
4252.480000 5.493150e-15
4255.480000 5.535178e-15
4258.480000 5.481332e-15
4261.480000 5.461390e-15
4264.480000 5.464448e-15
4267.480000 5.522524e-15
4270.480000 5.421350e-15
4273.480000 5.385024e-15
4276.480000 5.393893e-15
4279.480000 5.397533e-15
4282.480000 5.359532e-15
4285.480000 5.354003e-15
4288.480000 5.409560e-15
4291.480000 5.422832e-15
4294.480000 5.312698e-15
4297.480000 5.321922e-15
4300.480000 5.294378e-15
4303.480000 5.285435e-15
4306.480000 5.273415e-15
4309.480000 5.300850e-15
4312.480000 5.323895e-15
4315.480000 5.269453e-15
4318.480000 5.339796e-15
4321.480000 5.232399e-15
4324.480000 5.165542e-15
4327.480000 5.231972e-15
4330.480000 5.202895e-15
4333.480000 5.245049e-15
4336.480000 5.182548e-15
4339.480000 5.214495e-15
4342.480000 5.231935e-15
4345.480000 5.250670e-15
4348.480000 5.153768e-15
4351.480000 5.103039e-15
4354.480000 5.146386e-15
4357.480000 5.103460e-15
4360.480000 5.076625e-15
4363.480000 5.020256e-15
4366.480000 5.004370e-15
4369.480000 5.034675e-15
4372.480000 5.139862e-15
4375.480000 5.139741e-15
4378.480000 5.034963e-15
4381.480000 5.005560e-15
4384.480000 4.998399e-15
4387.480000 4.928979e-15
4390.480000 4.941484e-15
4393.480000 4.918108e-15
4396.480000 4.921604e-15
4399.480000 4.942126e-15
4402.480000 4.971278e-15
4405.480000 4.928454e-15
4408.480000 4.896884e-15
4411.480000 4.983595e-15
4414.480000 4.981349e-15
4417.480000 4.939180e-15
4420.480000 4.891308e-15
4423.480000 4.876348e-15
4426.480000 4.846639e-15
4429.480000 4.875133e-15
4432.480000 4.822578e-15
4435.480000 4.755795e-15
4438.480000 4.760789e-15
4441.480000 4.797752e-15
4444.480000 4.793936e-15
4447.480000 4.830204e-15
4450.480000 4.866257e-15
4453.480000 4.831742e-15
4456.480000 4.858591e-15
4459.480000 4.976368e-15
4462.480000 4.857835e-15
4465.480000 4.784313e-15
4468.480000 4.807465e-15
4471.480000 4.852375e-15
4474.480000 4.834251e-15
4477.480000 4.785117e-15
4480.480000 4.750251e-15
4483.480000 4.743628e-15
4486.480000 4.769955e-15
4489.480000 4.778782e-15
4492.480000 4.722320e-15
4495.480000 4.712200e-15
4498.480000 4.767809e-15
4501.480000 4.714672e-15
4504.480000 4.747655e-15
4507.480000 4.745898e-15
4510.480000 4.756184e-15
4513.480000 4.686436e-15
4516.480000 4.636447e-15
4519.480000 4.590321e-15
4522.480000 4.596010e-15
4525.480000 4.590254e-15
4528.480000 4.565697e-15
4531.480000 4.629094e-15
4534.480000 4.669175e-15
4537.480000 4.637385e-15
4540.480000 4.628057e-15
4543.480000 4.603960e-15
4546.480000 4.600740e-15
4549.480000 4.615679e-15
4552.480000 4.634337e-15
4555.480000 4.589930e-15
4558.480000 4.591329e-15
4561.480000 4.617432e-15
4564.480000 4.634711e-15
4567.480000 4.556989e-15
4570.480000 4.484740e-15
4573.480000 4.474577e-15
4576.480000 4.544683e-15
4579.480000 4.557636e-15
4582.480000 4.538426e-15
4585.480000 4.513210e-15
4588.480000 4.503648e-15
4591.480000 4.527613e-15
4594.480000 4.512852e-15
4597.480000 4.473427e-15
4600.480000 4.423483e-15
4603.480000 4.458321e-15
4606.480000 4.444558e-15
4609.480000 4.419346e-15
4612.480000 4.430539e-15
4615.480000 4.396809e-15
4618.480000 4.413105e-15
4621.480000 4.365180e-15
4624.480000 4.407559e-15
4627.480000 4.402870e-15
4630.480000 4.420265e-15
4633.480000 4.418469e-15
4636.480000 4.326437e-15
4639.480000 4.165416e-15
4642.480000 4.316818e-15
4645.480000 4.398020e-15
4648.480000 4.298883e-15
4651.480000 4.278420e-15
4654.480000 4.326451e-15
4657.480000 4.327241e-15
4660.480000 4.318895e-15
4663.480000 4.272667e-15
4666.480000 4.248738e-15
4669.480000 4.241633e-15
4672.480000 4.268131e-15
4675.480000 4.206699e-15
4678.480000 4.068379e-15
4681.480000 4.052947e-15
4684.480000 4.270058e-15
4687.480000 4.156905e-15
4690.480000 4.133738e-15
4693.480000 4.109437e-15
4696.480000 4.129967e-15
4699.480000 4.140862e-15
4702.480000 4.096725e-15
4705.480000 4.146148e-15
4708.480000 4.144675e-15
4711.480000 4.101682e-15
4714.480000 4.090010e-15
4717.480000 4.051253e-15
4720.480000 4.007869e-15
4723.480000 4.030786e-15
4726.480000 4.094897e-15
4729.480000 4.099216e-15
4732.480000 4.031146e-15
4735.480000 3.999709e-15
4738.480000 3.985759e-15
4741.480000 3.959644e-15
4744.480000 3.957804e-15
4747.480000 4.011012e-15
4750.480000 4.008551e-15
4753.480000 3.965450e-15
4756.480000 3.980845e-15
4759.480000 3.984156e-15
4762.480000 3.973939e-15
4765.480000 3.930788e-15
4768.480000 3.926735e-15
4771.480000 3.937680e-15
4774.480000 3.907936e-15
4777.480000 3.912866e-15
4780.480000 3.880262e-15
4783.480000 3.868460e-15
4786.480000 3.839938e-15
4789.480000 3.588583e-15
4792.480000 3.862051e-15
4795.480000 3.841867e-15
4798.480000 3.826021e-15
4801.480000 3.824706e-15
4804.480000 3.805738e-15
4807.480000 3.812297e-15
4810.480000 3.782253e-15
4813.480000 3.718526e-15
4816.480000 3.748360e-15
4819.480000 3.800817e-15
4822.480000 3.824498e-15
4825.480000 3.793240e-15
4828.480000 3.751847e-15
4831.480000 3.770147e-15
4834.480000 3.655731e-15
4837.480000 3.640314e-15
4840.480000 3.683359e-15
4843.480000 3.720120e-15
4846.480000 3.683754e-15
4849.480000 3.671780e-15
4852.480000 3.669177e-15
4855.480000 3.705014e-15
4858.480000 3.708896e-15
4861.480000 3.784871e-15
4864.480000 3.909471e-15
4867.480000 3.799149e-15
4870.480000 3.663934e-15
4873.480000 3.610593e-15
4876.480000 3.605873e-15
4879.480000 3.592168e-15
4882.480000 3.589924e-15
4885.480000 3.570898e-15
4888.480000 3.570646e-15
4891.480000 3.559264e-15
4894.480000 3.541389e-15
4897.480000 3.566279e-15
4900.480000 3.585152e-15
4903.480000 3.563152e-15
4906.480000 3.540811e-15
4909.480000 3.534084e-15
4912.480000 3.527818e-15
4915.480000 3.522143e-15
4918.480000 3.505075e-15
4921.480000 3.519937e-15
4924.480000 3.510374e-15
4927.480000 3.497417e-15
4930.480000 3.544722e-15
4933.480000 3.565266e-15
4936.480000 3.559627e-15
4939.480000 3.603472e-15
4942.480000 3.546459e-15
4945.480000 3.482414e-15
4948.480000 3.504249e-15
4951.480000 3.507716e-15
4954.480000 3.545737e-15
4957.480000 3.469102e-15
4960.480000 3.462486e-15
4963.480000 3.434367e-15
4966.480000 3.457731e-15
4969.480000 3.444906e-15
4972.480000 3.436972e-15
4975.480000 3.444138e-15
4978.480000 3.413634e-15
4981.480000 3.419506e-15
4984.480000 3.390737e-15
4987.480000 3.426122e-15
4990.480000 3.445949e-15
4993.480000 3.462839e-15
4996.480000 3.424876e-15
4999.480000 3.391442e-15
5002.480000 3.422895e-15
5005.480000 3.406670e-15
5008.480000 3.356265e-15
5011.480000 3.388864e-15
5014.480000 3.401558e-15
5017.480000 3.327715e-15
5020.480000 3.346455e-15
5023.480000 3.363294e-15
5026.480000 3.298559e-15
5029.480000 3.309165e-15
5032.480000 3.315332e-15
5035.480000 3.253910e-15
5038.480000 3.274310e-15
5041.480000 3.240246e-15
5044.480000 3.271336e-15
5047.480000 3.324015e-15
5050.480000 3.338836e-15
5053.480000 3.309339e-15
5056.480000 3.251380e-15
5059.480000 3.224379e-15
5062.480000 3.186059e-15
5065.480000 3.188481e-15
5068.480000 3.146720e-15
5071.480000 nan
5074.480000 nan
5077.480000 nan
5080.480000 nan
5083.480000 nan
5086.480000 nan
5089.480000 nan
5092.480000 nan
5095.480000 nan
5098.480000 nan
5101.480000 nan
5104.480000 nan
5107.480000 nan
5110.480000 nan
5113.480000 nan
5116.480000 nan
5119.480000 nan
5122.480000 nan
5125.480000 nan
5128.480000 nan
5131.480000 nan
5134.480000 nan
5137.480000 nan
5140.480000 nan
5143.480000 nan
5146.480000 nan
5149.480000 nan
5152.480000 nan
5155.480000 nan
5158.480000 nan
5161.480000 nan
5164.480000 nan
5167.480000 nan
5170.480000 2.990513e-15
5173.480000 2.936002e-15
5176.480000 2.931489e-15
5179.480000 2.918952e-15
5182.480000 2.910642e-15
5185.480000 2.853506e-15
5188.480000 2.849596e-15
5191.480000 2.957658e-15
5194.480000 2.934637e-15
5197.480000 2.934199e-15
5200.480000 2.927817e-15
5203.480000 2.852101e-15
5206.480000 2.903453e-15
5209.480000 2.951918e-15
5212.480000 3.032076e-15
5215.480000 2.956308e-15
5218.480000 2.840765e-15
5221.480000 2.891325e-15
5224.480000 2.901176e-15
5227.480000 2.885754e-15
5230.480000 2.862212e-15
5233.480000 2.798620e-15
5236.480000 2.842486e-15
5239.480000 2.853670e-15
5242.480000 2.782562e-15
5245.480000 2.817896e-15
5248.480000 2.824964e-15
5251.480000 2.803859e-15
5254.480000 2.824167e-15
5257.480000 2.814155e-15
5260.480000 2.716299e-15
5263.480000 2.689268e-15
5266.480000 2.767238e-15
5269.480000 2.752664e-15
5272.480000 2.705739e-15
5275.480000 2.689990e-15
5278.480000 2.716081e-15
5281.480000 2.756491e-15
5284.480000 2.750736e-15
5287.480000 2.729651e-15
5290.480000 2.718914e-15
5293.480000 2.745410e-15
5296.480000 2.774452e-15
5299.480000 2.719807e-15
5302.480000 2.693346e-15
5305.480000 2.719456e-15
5308.480000 2.740781e-15
5311.480000 2.695141e-15
5314.480000 2.699473e-15
5317.480000 2.694997e-15
5320.480000 2.675641e-15
5323.480000 2.701475e-15
5326.480000 2.745395e-15
5329.480000 2.736677e-15
5332.480000 2.685782e-15
5335.480000 2.654397e-15
5338.480000 2.657739e-15
5341.480000 2.597395e-15
5344.480000 2.604529e-15
5347.480000 2.595954e-15
5350.480000 2.641171e-15
5353.480000 2.584078e-15
5356.480000 2.597934e-15
5359.480000 2.605996e-15
5362.480000 2.640840e-15
5365.480000 2.704505e-15
5368.480000 2.682106e-15
5371.480000 2.655613e-15
5374.480000 2.683130e-15
5377.480000 2.652817e-15
5380.480000 2.583344e-15
5383.480000 2.583201e-15
5386.480000 2.587994e-15
5389.480000 2.588376e-15
5392.480000 2.585778e-15
5395.480000 2.623367e-15
5398.480000 2.644074e-15
5401.480000 2.613474e-15
5404.480000 2.565726e-15
5407.480000 2.538600e-15
5410.480000 2.518358e-15
5413.480000 2.516981e-15
5416.480000 2.539717e-15
5419.480000 2.572212e-15
5422.480000 2.570688e-15
5425.480000 2.524506e-15
5428.480000 2.467135e-15
5431.480000 2.470445e-15
5434.480000 2.548526e-15
5437.480000 2.614585e-15
5440.480000 2.642939e-15
5443.480000 2.543013e-15
5446.480000 2.493202e-15
5449.480000 2.478253e-15
5452.480000 2.462615e-15
5455.480000 2.453042e-15
5458.480000 2.503790e-15
5461.480000 2.462776e-15
5464.480000 2.433535e-15
5467.480000 2.472417e-15
5470.480000 2.475540e-15
5473.480000 2.455875e-15
5476.480000 2.468251e-15
5479.480000 2.467375e-15
5482.480000 2.451894e-15
5485.480000 2.429206e-15
5488.480000 2.457099e-15
5491.480000 2.487276e-15
5494.480000 2.499542e-15
5497.480000 2.469654e-15
5500.480000 2.440690e-15
5503.480000 2.418413e-15
5506.480000 2.418359e-15
5509.480000 2.407869e-15
5512.480000 2.366058e-15
5515.480000 2.375981e-15
5518.480000 2.400141e-15
5521.480000 2.415616e-15
5524.480000 2.410116e-15
5527.480000 2.400972e-15
5530.480000 2.390578e-15
5533.480000 2.391510e-15
5536.480000 2.398311e-15
5539.480000 2.378154e-15
5542.480000 2.372076e-15
5545.480000 2.361586e-15
5548.480000 2.349855e-15
5551.480000 2.360392e-15
5554.480000 2.350765e-15
5557.480000 2.332665e-15
5560.480000 2.311900e-15
5563.480000 2.316015e-15
5566.480000 2.316675e-15
5569.480000 2.313314e-15
5572.480000 2.390486e-15
5575.480000 2.502065e-15
5578.480000 2.402909e-15
5581.480000 2.289443e-15
5584.480000 2.283684e-15
5587.480000 2.305040e-15
5590.480000 2.268485e-15
5593.480000 2.243397e-15
5596.480000 2.275405e-15
5599.480000 2.294992e-15
5602.480000 2.284760e-15
5605.480000 2.271717e-15
5608.480000 2.299924e-15
5611.480000 2.310656e-15
5614.480000 2.299764e-15
5617.480000 2.288843e-15
5620.480000 2.272821e-15
5623.480000 2.290983e-15
5626.480000 2.284094e-15
5629.480000 2.258626e-15
5632.480000 2.304910e-15
5635.480000 2.254050e-15
5638.480000 2.236459e-15
5641.480000 2.267626e-15
5644.480000 2.293987e-15
5647.480000 2.295690e-15
5650.480000 2.293128e-15
5653.480000 2.251260e-15
5656.480000 2.198886e-15
5659.480000 2.197236e-15
5662.480000 2.188768e-15
5665.480000 2.173635e-15
5668.480000 2.169958e-15
5671.480000 2.149165e-15
5674.480000 2.162421e-15
5677.480000 2.128719e-15
5680.480000 2.146913e-15
5683.480000 2.152049e-15
5686.480000 2.152316e-15
5689.480000 2.151192e-15
5692.480000 2.146678e-15
5695.480000 2.118982e-15
5698.480000 2.101683e-15
5701.480000 2.099974e-15
5704.480000 2.113502e-15
5707.480000 2.099623e-15
5710.480000 2.105365e-15
5713.480000 2.117182e-15
5716.480000 2.085500e-15
5719.480000 2.069564e-15
5722.480000 2.073570e-15
5725.480000 2.096539e-15
5728.480000 2.100168e-15
5731.480000 2.083707e-15
5734.480000 2.060304e-15
5737.480000 2.048103e-15
5740.480000 2.061782e-15
5743.480000 2.066225e-15
5746.480000 2.022512e-15
5749.480000 2.012796e-15
5752.480000 2.023026e-15
5755.480000 1.996399e-15
5758.480000 1.991967e-15
5761.480000 2.006083e-15
5764.480000 2.036820e-15
5767.480000 2.033390e-15
5770.480000 2.014349e-15
5773.480000 2.020022e-15
5776.480000 2.019942e-15
5779.480000 2.009682e-15
5782.480000 2.001025e-15
5785.480000 1.998168e-15
5788.480000 2.009450e-15
5791.480000 2.010081e-15
5794.480000 2.022845e-15
5797.480000 2.031844e-15
5800.480000 1.998186e-15
5803.480000 2.021528e-15
5806.480000 2.034983e-15
5809.480000 2.008441e-15
5812.480000 2.026645e-15
5815.480000 2.004564e-15
5818.480000 2.020069e-15
5821.480000 2.028771e-15
5824.480000 2.026467e-15
5827.480000 1.987558e-15
5830.480000 1.992045e-15
5833.480000 2.009190e-15
5836.480000 1.980103e-15
5839.480000 1.986146e-15
5842.480000 2.021202e-15
5845.480000 2.030650e-15
5848.480000 1.974359e-15
5851.480000 1.950945e-15
5854.480000 1.953134e-15
5857.480000 1.982484e-15
5860.480000 1.969439e-15
5863.480000 1.954798e-15
5866.480000 1.963269e-15
5869.480000 1.972904e-15
5872.480000 1.969128e-15
5875.480000 1.965272e-15
5878.480000 1.955616e-15
5881.480000 1.945947e-15
5884.480000 1.919501e-15
5887.480000 1.884773e-15
5890.480000 1.855971e-15
5893.480000 1.846955e-15
5896.480000 1.847560e-15
5899.480000 1.871276e-15
5902.480000 1.894728e-15
5905.480000 1.911269e-15
5908.480000 1.915500e-15
5911.480000 1.904726e-15
5914.480000 1.884684e-15
5917.480000 1.932008e-15
5920.480000 1.928843e-15
5923.480000 1.902175e-15
5926.480000 1.921162e-15
5929.480000 1.951082e-15
5932.480000 1.936513e-15
5935.480000 1.942729e-15
5938.480000 1.913662e-15
5941.480000 1.880026e-15
5944.480000 1.866302e-15
5947.480000 1.872922e-15
5950.480000 1.868935e-15
5953.480000 1.909418e-15
5956.480000 1.889304e-15
5959.480000 1.872614e-15
5962.480000 1.892089e-15
5965.480000 1.850727e-15
5968.480000 1.891437e-15
5971.480000 1.853894e-15
5974.480000 1.866468e-15
5977.480000 1.824345e-15
5980.480000 1.841656e-15
5983.480000 1.859188e-15
5986.480000 1.831494e-15
5989.480000 1.832535e-15
5992.480000 1.872315e-15
5995.480000 1.848576e-15
5998.480000 1.846426e-15
6001.480000 1.837854e-15
6004.480000 1.826588e-15
6007.480000 1.828721e-15
6010.480000 1.816531e-15
6013.480000 1.831919e-15
6016.480000 1.830436e-15
6019.480000 1.806928e-15
6022.480000 1.793626e-15
6025.480000 1.812438e-15
6028.480000 1.821817e-15
6031.480000 1.820226e-15
6034.480000 1.828561e-15
6037.480000 1.819043e-15
6040.480000 1.795240e-15
6043.480000 1.786162e-15
6046.480000 1.786651e-15
6049.480000 1.798263e-15
6052.480000 1.781655e-15
6055.480000 1.795303e-15
6058.480000 1.816933e-15
6061.480000 1.804050e-15
6064.480000 1.789898e-15
6067.480000 1.767261e-15
6070.480000 1.777380e-15
6073.480000 1.769759e-15
6076.480000 1.774985e-15
6079.480000 1.781304e-15
6082.480000 1.766525e-15
6085.480000 1.765819e-15
6088.480000 1.768811e-15
6091.480000 1.772446e-15
6094.480000 1.740772e-15
6097.480000 1.739876e-15
6100.480000 1.744054e-15
6103.480000 1.776364e-15
6106.480000 1.769186e-15
6109.480000 1.753022e-15
6112.480000 1.743457e-15
6115.480000 1.749845e-15
6118.480000 1.741048e-15
6121.480000 1.753015e-15
6124.480000 1.788557e-15
6127.480000 1.747243e-15
6130.480000 1.719865e-15
6133.480000 1.714532e-15
6136.480000 1.707794e-15
6139.480000 1.720337e-15
6142.480000 1.716249e-15
6145.480000 1.728207e-15
6148.480000 1.745914e-15
6151.480000 1.740574e-15
6154.480000 1.735153e-15
6157.480000 1.713384e-15
6160.480000 1.698585e-15
6163.480000 1.699361e-15
6166.480000 1.675039e-15
6169.480000 1.673981e-15
6172.480000 1.709349e-15
6175.480000 1.728386e-15
6178.480000 1.723455e-15
6181.480000 1.682530e-15
6184.480000 1.674193e-15
6187.480000 1.667278e-15
6190.480000 1.666430e-15
6193.480000 1.689490e-15
6196.480000 1.686857e-15
6199.480000 1.687005e-15
6202.480000 1.674434e-15
6205.480000 1.685107e-15
6208.480000 1.671149e-15
6211.480000 1.643173e-15
6214.480000 1.642249e-15
6217.480000 1.667249e-15
6220.480000 1.644793e-15
6223.480000 1.653790e-15
6226.480000 1.662978e-15
6229.480000 1.685249e-15
6232.480000 1.664098e-15
6235.480000 1.670503e-15
6238.480000 1.636350e-15
6241.480000 1.644636e-15
6244.480000 1.657762e-15
6247.480000 1.661653e-15
6250.480000 1.655312e-15
6253.480000 1.648091e-15
6256.480000 1.640704e-15
6259.480000 1.621365e-15
6262.480000 1.616553e-15
6265.480000 1.621333e-15
6268.480000 1.620221e-15
6271.480000 1.608833e-15
6274.480000 1.593221e-15
6277.480000 1.579845e-15
6280.480000 1.563041e-15
6283.480000 1.565778e-15
6286.480000 1.591599e-15
6289.480000 1.573541e-15
6292.480000 1.573128e-15
6295.480000 1.597527e-15
6298.480000 1.598990e-15
6301.480000 1.593454e-15
6304.480000 1.546624e-15
6307.480000 1.546614e-15
6310.480000 1.573014e-15
6313.480000 1.582987e-15
6316.480000 1.590736e-15
6319.480000 1.598438e-15
6322.480000 1.579288e-15
6325.480000 1.569358e-15
6328.480000 1.568168e-15
6331.480000 1.587386e-15
6334.480000 1.580269e-15
6337.480000 1.570826e-15
6340.480000 1.571844e-15
6343.480000 1.584078e-15
6346.480000 1.569778e-15
6349.480000 1.560929e-15
6352.480000 1.564840e-15
6355.480000 1.570342e-15
6358.480000 1.562417e-15
6361.480000 1.540788e-15
6364.480000 1.549264e-15
6367.480000 1.522444e-15
6370.480000 1.473967e-15
6373.480000 1.507593e-15
6376.480000 1.523823e-15
6379.480000 1.524186e-15
6382.480000 1.514445e-15
6385.480000 1.523940e-15
6388.480000 1.531838e-15
6391.480000 1.519222e-15
6394.480000 1.513960e-15
6397.480000 1.520011e-15
6400.480000 1.520661e-15
6403.480000 1.513483e-15
6406.480000 1.506471e-15
6409.480000 1.508120e-15
6412.480000 1.495170e-15
6415.480000 1.500719e-15
6418.480000 1.504706e-15
6421.480000 1.502835e-15
6424.480000 1.499643e-15
6427.480000 1.492802e-15
6430.480000 1.508373e-15
6433.480000 1.524945e-15
6436.480000 1.519159e-15
6439.480000 1.492102e-15
6442.480000 1.473888e-15
6445.480000 1.472194e-15
6448.480000 1.472011e-15
6451.480000 1.463795e-15
6454.480000 1.483679e-15
6457.480000 1.472544e-15
6460.480000 1.465986e-15
6463.480000 1.495976e-15
6466.480000 1.507300e-15
6469.480000 1.468545e-15
6472.480000 1.457126e-15
6475.480000 1.451947e-15
6478.480000 1.451956e-15
6481.480000 1.462311e-15
6484.480000 1.446142e-15
6487.480000 1.452740e-15
6490.480000 1.458744e-15
6493.480000 1.474775e-15
6496.480000 1.464475e-15
6499.480000 1.452310e-15
6502.480000 1.466998e-15
6505.480000 1.459756e-15
6508.480000 1.453508e-15
6511.480000 1.445427e-15
6514.480000 1.429610e-15
6517.480000 1.433494e-15
6520.480000 1.441758e-15
6523.480000 1.458528e-15
6526.480000 1.457059e-15
6529.480000 1.450276e-15
6532.480000 1.451914e-15
6535.480000 1.440762e-15
6538.480000 1.441003e-15
6541.480000 1.442268e-15
6544.480000 1.462109e-15
6547.480000 1.484919e-15
6550.480000 1.454636e-15
6553.480000 1.431425e-15
6556.480000 1.433975e-15
6559.480000 1.439619e-15
6562.480000 1.446730e-15
6565.480000 1.442001e-15
6568.480000 1.434179e-15
6571.480000 1.414062e-15
6574.480000 1.407296e-15
6577.480000 1.427973e-15
6580.480000 1.417250e-15
6583.480000 1.420065e-15
6586.480000 1.403085e-15
6589.480000 1.431161e-15
6592.480000 1.422663e-15
6595.480000 1.423015e-15
6598.480000 1.405371e-15
6601.480000 1.424229e-15
6604.480000 1.418212e-15
6607.480000 1.408154e-15
6610.480000 1.387920e-15
6613.480000 1.375581e-15
6616.480000 1.394763e-15
6619.480000 1.411387e-15
6622.480000 1.404703e-15
6625.480000 1.396764e-15
6628.480000 1.386930e-15
6631.480000 1.381351e-15
6634.480000 1.382897e-15
6637.480000 1.381812e-15
6640.480000 1.383415e-15
6643.480000 1.388481e-15
6646.480000 1.391657e-15
6649.480000 1.392805e-15
6652.480000 1.387401e-15
6655.480000 1.405845e-15
6658.480000 1.427391e-15
6661.480000 1.424107e-15
6664.480000 1.405433e-15
6667.480000 1.398213e-15
6670.480000 1.414350e-15
6673.480000 1.411644e-15
6676.480000 1.386032e-15
6679.480000 1.382316e-15
6682.480000 1.378564e-15
6685.480000 1.375074e-15
6688.480000 1.374374e-15
6691.480000 1.364446e-15
6694.480000 1.367529e-15
6697.480000 1.362897e-15
6700.480000 1.367072e-15
6703.480000 1.356080e-15
6706.480000 1.353707e-15
6709.480000 1.355402e-15
6712.480000 1.349836e-15
6715.480000 1.372636e-15
6718.480000 1.369530e-15
6721.480000 1.363598e-15
6724.480000 1.350498e-15
6727.480000 1.345704e-15
6730.480000 1.343696e-15
6733.480000 1.350757e-15
6736.480000 1.341624e-15
6739.480000 1.339492e-15
6742.480000 1.333862e-15
6745.480000 1.340113e-15
6748.480000 1.340541e-15
6751.480000 1.335845e-15
6754.480000 1.329590e-15
6757.480000 1.333615e-15
6760.480000 1.327466e-15
6763.480000 1.312495e-15
6766.480000 1.309718e-15
6769.480000 1.290838e-15
6772.480000 1.291669e-15
6775.480000 1.315593e-15
6778.480000 1.315187e-15
6781.480000 1.299862e-15
6784.480000 1.300192e-15
6787.480000 1.304868e-15
6790.480000 1.298033e-15
6793.480000 1.296344e-15
6796.480000 1.299782e-15
6799.480000 1.289156e-15
6802.480000 1.282756e-15
6805.480000 1.292578e-15
6808.480000 1.296181e-15
6811.480000 1.295044e-15
6814.480000 1.290764e-15
6817.480000 1.286067e-15
6820.480000 1.280453e-15
6823.480000 1.288317e-15
6826.480000 1.260098e-15
6829.480000 1.258029e-15
6832.480000 1.250694e-15
6835.480000 1.235576e-15
6838.480000 1.234523e-15
6841.480000 1.304358e-15
6844.480000 1.291387e-15
6847.480000 1.271639e-15
6850.480000 1.262749e-15
6853.480000 1.258980e-15
6856.480000 1.255366e-15
6859.480000 1.267878e-15
6862.480000 1.255031e-15
6865.480000 1.240398e-15
6868.480000 1.214111e-15
6871.480000 1.201812e-15
6874.480000 1.227316e-15
6877.480000 1.246825e-15
6880.480000 1.235848e-15
6883.480000 1.233221e-15
6886.480000 1.234166e-15
6889.480000 1.228664e-15
6892.480000 1.224402e-15
6895.480000 1.221586e-15
6898.480000 1.219447e-15
6901.480000 1.210668e-15
6904.480000 1.206849e-15
6907.480000 1.218900e-15
6910.480000 1.216200e-15
6913.480000 1.202978e-15
6916.480000 1.196816e-15
6919.480000 1.188818e-15
6922.480000 1.181676e-15
6925.480000 1.182979e-15
6928.480000 1.188554e-15
6931.480000 1.184021e-15
6934.480000 1.178461e-15
6937.480000 1.178735e-15
6940.480000 1.170030e-15
6943.480000 1.171138e-15
6946.480000 1.180928e-15
6949.480000 1.167032e-15
6952.480000 1.175976e-15
6955.480000 1.170000e-15
6958.480000 1.165730e-15
6961.480000 1.161573e-15
6964.480000 1.155213e-15
6967.480000 1.154641e-15
6970.480000 1.178729e-15
6973.480000 1.193647e-15
6976.480000 1.182585e-15
6979.480000 1.161801e-15
6982.480000 1.158365e-15
6985.480000 1.155103e-15
6988.480000 1.141594e-15
6991.480000 1.146796e-15
6994.480000 1.149585e-15
6997.480000 1.145213e-15
7000.480000 1.153199e-15
7003.480000 1.150090e-15
7006.480000 1.141599e-15
7009.480000 1.139709e-15
7012.480000 1.138743e-15
7015.480000 1.141177e-15
7018.480000 1.138838e-15
7021.480000 1.141376e-15
7024.480000 1.137337e-15
7027.480000 1.133465e-15
7030.480000 1.131165e-15
7033.480000 1.135769e-15
7036.480000 1.147496e-15
7039.480000 1.155245e-15
7042.480000 1.145079e-15
7045.480000 1.132738e-15
7048.480000 1.120777e-15
7051.480000 1.114455e-15
7054.480000 1.117369e-15
7057.480000 1.122304e-15
7060.480000 1.130913e-15
7063.480000 1.130023e-15
7066.480000 1.143404e-15
7069.480000 1.119153e-15
7072.480000 1.112187e-15
7075.480000 1.112004e-15
7078.480000 1.110997e-15
7081.480000 1.109946e-15
7084.480000 1.111970e-15
7087.480000 1.121373e-15
7090.480000 1.109169e-15
7093.480000 1.098439e-15
7096.480000 1.092098e-15
7099.480000 1.091063e-15
7102.480000 1.093960e-15
7105.480000 1.095413e-15
7108.480000 1.088707e-15
7111.480000 1.084166e-15
7114.480000 1.075893e-15
7117.480000 1.080529e-15
7120.480000 1.093063e-15
7123.480000 1.083351e-15
7126.480000 1.077038e-15
7129.480000 1.074957e-15
7132.480000 1.069383e-15
7135.480000 1.059801e-15
7138.480000 1.055612e-15
7141.480000 1.054404e-15
7144.480000 1.058806e-15
7147.480000 1.070065e-15
7150.480000 1.075442e-15
7153.480000 1.069889e-15
7156.480000 1.067537e-15
7159.480000 1.073015e-15
7162.480000 1.070905e-15
7165.480000 1.056825e-15
7168.480000 1.036394e-15
7171.480000 1.017176e-15
7174.480000 1.008186e-15
7177.480000 1.008507e-15
7180.480000 1.006357e-15
7183.480000 9.911712e-16
7186.480000 9.644929e-16
7189.480000 9.600636e-16
7192.480000 9.823266e-16
7195.480000 9.838798e-16
7198.480000 9.762536e-16
7201.480000 9.840921e-16
7204.480000 9.809327e-16
7207.480000 9.823765e-16
7210.480000 9.955990e-16
7213.480000 1.009869e-15
7216.480000 1.018702e-15
7219.480000 1.016071e-15
7222.480000 1.005078e-15
7225.480000 9.996558e-16
7228.480000 1.000084e-15
7231.480000 9.937650e-16
7234.480000 9.844087e-16
7237.480000 9.779707e-16
7240.480000 9.818764e-16
7243.480000 9.867885e-16
7246.480000 9.907107e-16
7249.480000 9.903498e-16
7252.480000 9.796433e-16
7255.480000 9.675904e-16
7258.480000 9.632875e-16
7261.480000 9.609946e-16
7264.480000 9.633289e-16
7267.480000 9.725449e-16
7270.480000 9.738961e-16
7273.480000 9.705096e-16
7276.480000 9.654316e-16
7279.480000 9.678819e-16
7282.480000 9.746641e-16
7285.480000 9.734845e-16
7288.480000 9.646049e-16
7291.480000 9.585419e-16
7294.480000 9.635095e-16
7297.480000 9.616795e-16
7300.480000 9.501477e-16
7303.480000 9.420008e-16
7306.480000 9.485668e-16
7309.480000 9.592786e-16
7312.480000 9.730896e-16
7315.480000 9.815891e-16
7318.480000 9.602572e-16
7321.480000 9.545382e-16
7324.480000 9.407209e-16
7327.480000 9.443070e-16
7330.480000 9.591629e-16
7333.480000 9.610150e-16
7336.480000 9.627069e-16
7339.480000 9.642578e-16
7342.480000 9.567858e-16
7345.480000 9.502183e-16
7348.480000 9.581396e-16
7351.480000 9.605772e-16
7354.480000 9.686164e-16
7357.480000 9.695183e-16
7360.480000 9.530802e-16
7363.480000 9.586912e-16
7366.480000 9.517556e-16
7369.480000 9.489085e-16
7372.480000 9.435706e-16
7375.480000 9.439666e-16
7378.480000 9.568084e-16
7381.480000 9.603183e-16
7384.480000 9.593672e-16
7387.480000 9.540872e-16
7390.480000 9.537254e-16
7393.480000 9.495128e-16
7396.480000 9.553323e-16
7399.480000 9.567695e-16
7402.480000 9.504926e-16
7405.480000 9.413123e-16
7408.480000 9.354519e-16
7411.480000 9.336944e-16
7414.480000 9.292104e-16
7417.480000 9.330442e-16
7420.480000 9.279012e-16
7423.480000 9.179097e-16
7426.480000 9.193742e-16
7429.480000 9.221888e-16
7432.480000 9.176384e-16
7435.480000 9.157207e-16
7438.480000 9.317765e-16
7441.480000 9.381570e-16
7444.480000 9.287857e-16
7447.480000 9.181401e-16
7450.480000 9.169687e-16
7453.480000 9.191971e-16
7456.480000 9.182610e-16
7459.480000 9.177249e-16
7462.480000 9.194376e-16
7465.480000 9.179447e-16
7468.480000 9.150809e-16
7471.480000 9.252047e-16
7474.480000 9.195647e-16
7477.480000 9.240490e-16
7480.480000 9.111116e-16
7483.480000 9.118590e-16
7486.480000 9.108838e-16
7489.480000 9.117070e-16
7492.480000 9.084770e-16
7495.480000 8.996423e-16
7498.480000 8.906556e-16
7501.480000 8.992500e-16
7504.480000 8.960214e-16
7507.480000 8.977017e-16
7510.480000 9.070609e-16
7513.480000 8.963193e-16
7516.480000 8.927281e-16
7519.480000 8.979517e-16
7522.480000 8.976832e-16
7525.480000 8.975304e-16
7528.480000 8.929137e-16
7531.480000 8.894269e-16
7534.480000 8.907684e-16
7537.480000 8.862169e-16
7540.480000 8.799043e-16
7543.480000 8.572132e-16
7546.480000 8.445858e-16
7549.480000 8.410298e-16
7552.480000 8.333937e-16
7555.480000 8.584023e-16
7558.480000 8.816437e-16
7561.480000 8.813233e-16
7564.480000 8.727506e-16
7567.480000 8.672013e-16
7570.480000 8.631684e-16
7573.480000 8.621637e-16
7576.480000 8.690473e-16
7579.480000 8.709325e-16
7582.480000 8.728358e-16
7585.480000 9.173440e-16
7588.480000 9.137704e-16
7591.480000 8.924487e-16
7594.480000 8.950023e-16
7597.480000 8.444699e-16
7600.480000 8.484331e-16
7603.480000 8.166357e-16
7606.480000 8.583161e-16
7609.480000 8.573040e-16
7612.480000 8.482445e-16
7615.480000 8.619987e-16
7618.480000 9.141392e-16
7621.480000 8.770693e-16
7624.480000 8.540600e-16
7627.480000 8.692891e-16
7630.480000 8.663531e-16
7633.480000 8.682788e-16
7636.480000 8.527011e-16
7639.480000 8.649950e-16
7642.480000 8.693796e-16
7645.480000 8.454723e-16
7648.480000 8.253686e-16
7651.480000 8.267151e-16
7654.480000 8.452816e-16
7657.480000 8.639002e-16
7660.480000 8.629737e-16
7663.480000 8.566460e-16
7666.480000 8.430548e-16
7669.480000 8.413151e-16
7672.480000 8.324684e-16
7675.480000 8.214169e-16
7678.480000 8.195797e-16
7681.480000 8.316926e-16
7684.480000 8.396229e-16
7687.480000 8.511195e-16
7690.480000 8.348371e-16
7693.480000 8.286834e-16
7696.480000 8.309790e-16
7699.480000 8.200635e-16
7702.480000 8.066306e-16
7705.480000 8.164697e-16
7708.480000 8.221061e-16
7711.480000 8.396185e-16
7714.480000 8.607586e-16
7717.480000 8.603803e-16
7720.480000 8.442341e-16
7723.480000 8.345716e-16
7726.480000 8.144441e-16
7729.480000 8.189125e-16
7732.480000 8.052991e-16
7735.480000 8.215604e-16
7738.480000 8.310181e-16
7741.480000 8.340785e-16
7744.480000 8.316079e-16
7747.480000 8.412254e-16
7750.480000 8.480738e-16
7753.480000 7.913213e-16
7756.480000 7.751074e-16
7759.480000 7.831951e-16
7762.480000 7.763587e-16
7765.480000 7.701938e-16
7768.480000 7.940941e-16
7771.480000 8.525922e-16
7774.480000 8.325633e-16
7777.480000 8.313230e-16
7780.480000 8.280081e-16
7783.480000 7.999743e-16
7786.480000 7.791193e-16
7789.480000 7.924393e-16
7792.480000 8.166932e-16
7795.480000 8.169946e-16
7798.480000 8.040467e-16
7801.480000 8.062023e-16
7804.480000 8.135493e-16
7807.480000 8.209883e-16
7810.480000 8.074741e-16
7813.480000 7.926215e-16
7816.480000 8.018730e-16
7819.480000 8.230121e-16
7822.480000 8.298144e-16
7825.480000 8.180435e-16
7828.480000 7.963767e-16
7831.480000 7.966901e-16
7834.480000 7.966546e-16
7837.480000 8.125916e-16
7840.480000 8.331855e-16
7843.480000 8.008389e-16
7846.480000 7.920976e-16
7849.480000 7.786736e-16
7852.480000 8.157263e-16
7855.480000 8.279589e-16
7858.480000 7.882067e-16
7861.480000 7.977858e-16
7864.480000 7.796564e-16
7867.480000 7.799185e-16
7870.480000 7.999898e-16
7873.480000 7.932776e-16
7876.480000 7.843290e-16
7879.480000 7.863422e-16
7882.480000 7.803023e-16
7885.480000 7.685129e-16
7888.480000 7.814059e-16
7891.480000 7.882289e-16
7894.480000 7.818759e-16
7897.480000 7.724439e-16
7900.480000 7.656024e-16
7903.480000 7.637269e-16
7906.480000 7.626261e-16
7909.480000 7.753346e-16
7912.480000 8.160782e-16
7915.480000 8.195145e-16
7918.480000 7.883252e-16
7921.480000 7.778729e-16
7924.480000 7.625879e-16
7927.480000 7.648261e-16
7930.480000 7.686087e-16
7933.480000 7.671970e-16
7936.480000 7.653524e-16
7939.480000 7.567064e-16
7942.480000 7.676722e-16
7945.480000 7.807312e-16
7948.480000 7.926527e-16
7951.480000 7.816937e-16
7954.480000 7.610344e-16
7957.480000 7.421287e-16
7960.480000 7.537521e-16
7963.480000 7.675530e-16
7966.480000 7.666616e-16
7969.480000 7.642695e-16
7972.480000 7.420614e-16
7975.480000 7.609174e-16
7978.480000 7.803146e-16
7981.480000 7.374669e-16
7984.480000 7.370182e-16
7987.480000 7.585103e-16
7990.480000 7.711593e-16
7993.480000 7.895874e-16
7996.480000 7.787232e-16
7999.480000 7.566439e-16
8002.480000 7.606545e-16
8005.480000 7.463098e-16
8008.480000 7.485449e-16
8011.480000 7.521647e-16
8014.480000 7.463725e-16
8017.480000 7.444474e-16
8020.480000 7.509126e-16
8023.480000 7.776282e-16
8026.480000 7.844088e-16
8029.480000 7.595917e-16
8032.480000 7.265033e-16
8035.480000 7.077822e-16
8038.480000 7.059083e-16
8041.480000 7.068995e-16
8044.480000 7.255813e-16
8047.480000 7.394352e-16
8050.480000 7.332513e-16
8053.480000 7.257517e-16
8056.480000 7.301649e-16
8059.480000 7.305240e-16
8062.480000 7.196295e-16
8065.480000 7.105666e-16
8068.480000 7.147687e-16
8071.480000 7.159077e-16
8074.480000 7.362371e-16
8077.480000 7.335431e-16
8080.480000 7.307414e-16
8083.480000 7.324157e-16
8086.480000 7.391718e-16
8089.480000 7.312322e-16
8092.480000 7.346580e-16
8095.480000 7.300172e-16
8098.480000 7.280773e-16
8101.480000 7.195468e-16
8104.480000 6.861971e-16
8107.480000 7.009915e-16
8110.480000 6.969502e-16
8113.480000 7.073674e-16
8116.480000 7.053045e-16
8119.480000 7.123118e-16
8122.480000 7.067114e-16
8125.480000 7.086467e-16
8128.480000 7.159735e-16
8131.480000 7.050213e-16
8134.480000 6.923201e-16
8137.480000 6.948675e-16
8140.480000 6.891773e-16
8143.480000 6.766283e-16
8146.480000 6.746786e-16
8149.480000 6.755932e-16
8152.480000 6.761641e-16
8155.480000 6.721894e-16
8158.480000 6.759792e-16
8161.480000 6.665645e-16
8164.480000 6.502958e-16
8167.480000 6.515848e-16
8170.480000 6.692956e-16
8173.480000 6.655011e-16
8176.480000 6.587977e-16
8179.480000 6.615107e-16
8182.480000 6.685981e-16
8185.480000 6.687896e-16
8188.480000 6.753096e-16
8191.480000 6.659430e-16
8194.480000 6.563802e-16
8197.480000 6.537770e-16
8200.480000 6.657078e-16
8203.480000 6.830809e-16
8206.480000 6.925527e-16
8209.480000 6.925093e-16
8212.480000 6.920993e-16
8215.480000 6.846061e-16
8218.480000 6.679725e-16
8221.480000 6.650314e-16
8224.480000 6.448808e-16
8227.480000 6.103121e-16
8230.480000 6.051525e-16
8233.480000 6.351981e-16
8236.480000 6.614373e-16
8239.480000 6.607401e-16
8242.480000 6.612472e-16
8245.480000 6.616423e-16
8248.480000 6.745832e-16
8251.480000 6.764888e-16
8254.480000 6.675425e-16
8257.480000 6.482790e-16
8260.480000 6.386673e-16
8263.480000 6.485435e-16
8266.480000 6.577721e-16
8269.480000 6.564227e-16
8272.480000 6.381172e-16
8275.480000 6.349058e-16
8278.480000 6.508160e-16
8281.480000 6.559711e-16
8284.480000 6.519737e-16
8287.480000 6.520115e-16
8290.480000 6.473341e-16
8293.480000 6.484593e-16
8296.480000 6.700251e-16
8299.480000 6.967617e-16
8302.480000 6.765366e-16
8305.480000 6.586389e-16
8308.480000 6.651414e-16
8311.480000 6.516183e-16
8314.480000 6.327376e-16
8317.480000 6.300836e-16
8320.480000 6.432574e-16
8323.480000 6.522949e-16
8326.480000 6.393456e-16
8329.480000 6.525367e-16
8332.480000 6.506105e-16
8335.480000 6.469270e-16
8338.480000 6.528957e-16
8341.480000 7.049175e-16
8344.480000 6.993943e-16
8347.480000 6.369056e-16
8350.480000 6.602602e-16
8353.480000 6.792404e-16
8356.480000 6.526289e-16
8359.480000 6.493220e-16
8362.480000 6.532826e-16
8365.480000 6.551051e-16
8368.480000 6.382498e-16
8371.480000 6.301833e-16
8374.480000 6.458584e-16
8377.480000 6.410180e-16
8380.480000 6.444382e-16
8383.480000 6.511851e-16
8386.480000 6.408672e-16
8389.480000 6.321690e-16
8392.480000 6.279462e-16
8395.480000 6.483665e-16
8398.480000 6.754058e-16
8401.480000 6.547538e-16
8404.480000 6.312064e-16
8407.480000 6.487965e-16
8410.480000 6.591631e-16
8413.480000 6.516226e-16
8416.480000 6.362335e-16
8419.480000 6.130842e-16
8422.480000 6.153050e-16
8425.480000 6.435816e-16
8428.480000 6.752781e-16
8431.480000 6.677472e-16
8434.480000 6.225402e-16
8437.480000 5.989578e-16
8440.480000 6.118800e-16
8443.480000 6.284431e-16
8446.480000 6.389684e-16
8449.480000 6.551965e-16
8452.480000 6.554136e-16
8455.480000 6.405901e-16
8458.480000 6.252121e-16
8461.480000 6.396037e-16
8464.480000 6.441704e-16
8467.480000 6.146723e-16
8470.480000 5.986288e-16
8473.480000 6.015228e-16
8476.480000 6.086811e-16
8479.480000 6.202698e-16
8482.480000 6.207331e-16
8485.480000 6.170509e-16
8488.480000 6.098023e-16
8491.480000 6.063491e-16
8494.480000 6.087188e-16
8497.480000 6.211391e-16
8500.480000 6.048764e-16
8503.480000 6.027913e-16
8506.480000 6.018122e-16
8509.480000 6.027756e-16
8512.480000 5.881763e-16
8515.480000 5.774092e-16
8518.480000 5.868316e-16
8521.480000 6.011959e-16
8524.480000 6.029951e-16
8527.480000 6.039184e-16
8530.480000 5.939296e-16
8533.480000 5.893992e-16
8536.480000 5.879424e-16
8539.480000 5.846698e-16
8542.480000 5.770162e-16
8545.480000 5.821853e-16
8548.480000 6.016580e-16
8551.480000 6.013880e-16
8554.480000 5.905155e-16
8557.480000 5.938969e-16
8560.480000 5.911267e-16
8563.480000 5.995344e-16
8566.480000 6.138195e-16
8569.480000 6.170654e-16
8572.480000 6.125146e-16
8575.480000 5.947655e-16
8578.480000 5.835238e-16
8581.480000 5.810751e-16
8584.480000 5.886359e-16
8587.480000 5.869443e-16
8590.480000 5.856777e-16
8593.480000 5.896652e-16
8596.480000 5.803999e-16
8599.480000 5.836879e-16
8602.480000 5.801043e-16
8605.480000 5.705272e-16
8608.480000 5.787888e-16
8611.480000 5.829681e-16
8614.480000 5.825500e-16
8617.480000 5.791523e-16
8620.480000 5.840390e-16
8623.480000 5.810398e-16
8626.480000 5.905641e-16
8629.480000 5.787469e-16
8632.480000 5.678582e-16
8635.480000 5.655890e-16
8638.480000 5.685218e-16
8641.480000 5.575167e-16
8644.480000 5.546147e-16
8647.480000 5.744266e-16
8650.480000 5.832652e-16
8653.480000 5.908712e-16
8656.480000 5.915529e-16
8659.480000 5.779232e-16
8662.480000 5.725379e-16
8665.480000 5.773131e-16
8668.480000 5.728706e-16
8671.480000 5.745027e-16
8674.480000 5.780189e-16
8677.480000 5.687834e-16
8680.480000 5.555476e-16
8683.480000 5.567268e-16
8686.480000 5.574534e-16
8689.480000 5.557969e-16
8692.480000 5.582196e-16
8695.480000 5.635962e-16
8698.480000 5.673913e-16
8701.480000 5.665222e-16
8704.480000 5.508248e-16
8707.480000 5.386343e-16
8710.480000 5.543328e-16
8713.480000 5.445928e-16
8716.480000 5.421109e-16
8719.480000 5.457483e-16
8722.480000 5.470405e-16
8725.480000 5.653078e-16
8728.480000 5.565762e-16
8731.480000 5.503738e-16
8734.480000 5.553857e-16
8737.480000 5.517988e-16
8740.480000 5.555682e-16
8743.480000 5.497668e-16
8746.480000 5.393306e-16
8749.480000 5.355900e-16
8752.480000 5.290366e-16
8755.480000 5.440209e-16
8758.480000 5.600776e-16
8761.480000 5.648727e-16
8764.480000 5.657463e-16
8767.480000 5.644023e-16
8770.480000 5.619529e-16
8773.480000 5.840391e-16
8776.480000 6.003820e-16
8779.480000 5.744235e-16
8782.480000 5.328672e-16
8785.480000 5.295528e-16
8788.480000 5.474240e-16
8791.480000 5.598242e-16
8794.480000 5.460801e-16
8797.480000 5.343006e-16
8800.480000 5.351278e-16
8803.480000 5.306443e-16
8806.480000 5.351816e-16
8809.480000 5.410689e-16
8812.480000 5.374607e-16
8815.480000 5.307330e-16
8818.480000 5.239100e-16
8821.480000 5.418472e-16
8824.480000 5.784631e-16
8827.480000 5.668522e-16
8830.480000 5.269572e-16
8833.480000 5.475221e-16
8836.480000 5.356112e-16
8839.480000 5.249320e-16
8842.480000 5.315224e-16
8845.480000 5.455125e-16
8848.480000 5.476495e-16
8851.480000 5.255841e-16
8854.480000 5.019774e-16
8857.480000 5.173203e-16
8860.480000 5.313428e-16
8863.480000 5.419323e-16
8866.480000 5.390109e-16
8869.480000 5.205021e-16
8872.480000 5.066145e-16
8875.480000 5.125225e-16
8878.480000 5.180009e-16
8881.480000 5.314507e-16
8884.480000 5.593558e-16
8887.480000 5.424793e-16
8890.480000 5.302040e-16
8893.480000 5.192334e-16
8896.480000 5.170621e-16
8899.480000 5.299632e-16
8902.480000 5.248306e-16
8905.480000 5.091037e-16
8908.480000 5.022397e-16
8911.480000 5.084634e-16
8914.480000 5.279101e-16
8917.480000 5.571261e-16
8920.480000 5.492446e-16
8923.480000 5.253556e-16
8926.480000 5.185545e-16
8929.480000 5.184170e-16
8932.480000 5.175700e-16
8935.480000 5.097152e-16
8938.480000 5.109666e-16
8941.480000 5.255193e-16
8944.480000 5.295083e-16
8947.480000 5.150938e-16
8950.480000 5.007718e-16
8953.480000 5.121394e-16
8956.480000 5.437394e-16
8959.480000 5.408905e-16
8962.480000 4.958563e-16
8965.480000 4.796466e-16
8968.480000 4.803603e-16
8971.480000 4.822246e-16
8974.480000 4.856883e-16
8977.480000 4.934736e-16
8980.480000 4.964301e-16
8983.480000 4.829636e-16
8986.480000 4.664546e-16
8989.480000 4.462142e-16
8992.480000 4.590645e-16
8995.480000 4.733503e-16
8998.480000 4.893108e-16
9001.480000 4.702279e-16
9004.480000 4.599391e-16
9007.480000 4.651332e-16
9010.480000 4.683688e-16
9013.480000 4.596351e-16
9016.480000 4.556202e-16
9019.480000 4.653288e-16
9022.480000 4.704023e-16
9025.480000 4.744607e-16
9028.480000 4.875272e-16
9031.480000 4.983116e-16
9034.480000 5.127288e-16
9037.480000 5.168046e-16
9040.480000 5.001840e-16
9043.480000 5.023509e-16
9046.480000 5.222631e-16
9049.480000 5.306261e-16
9052.480000 5.194969e-16
9055.480000 5.029635e-16
9058.480000 4.974561e-16
9061.480000 4.964271e-16
9064.480000 4.958742e-16
9067.480000 4.833989e-16
9070.480000 4.704920e-16
9073.480000 4.655656e-16
9076.480000 4.665114e-16
9079.480000 4.565376e-16
9082.480000 4.665385e-16
9085.480000 4.743380e-16
9088.480000 4.780896e-16
9091.480000 4.842097e-16
9094.480000 4.927122e-16
9097.480000 4.968031e-16


==> anc/spec_2023ufx_2023-10-13T06_00_00.000_AFOSC.dat <==
# spectrum of 2023ufx
# MJD = 60230.250000
# UT = 2023-10-13T06:00:00.000
# PHASE = 07 days
# INSTRUMENT = NOT/AFOSC
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3801.200000 1.028783e-14
3804.700000 9.832714e-15
3808.200000 9.807525e-15
3811.700000 9.911527e-15
3815.190000 9.961513e-15
3818.690000 9.697262e-15
3822.190000 1.019651e-14
3825.680000 1.008522e-14
3829.180000 9.849974e-15
3832.680000 9.833200e-15
3836.180000 9.601577e-15
3839.670000 9.752829e-15
3843.170000 9.895515e-15
3846.670000 9.768237e-15
3850.170000 9.563742e-15
3853.660000 9.517892e-15
3857.160000 9.770966e-15
3860.660000 9.681295e-15
3864.160000 9.076393e-15
3867.650000 9.198784e-15
3871.150000 9.284349e-15
3874.650000 9.202769e-15
3878.150000 9.248754e-15
3881.640000 9.241355e-15
3885.140000 8.908538e-15
3888.640000 8.824080e-15
3892.130000 9.018218e-15
3895.630000 9.386670e-15
3899.130000 9.362274e-15
3902.630000 9.025747e-15
3906.120000 8.815560e-15
3909.620000 9.221167e-15
3913.120000 8.802492e-15
3916.620000 8.748629e-15
3920.110000 8.868128e-15
3923.610000 8.608733e-15
3927.110000 8.446048e-15
3930.610000 8.465295e-15
3934.100000 8.761129e-15
3937.600000 8.843988e-15
3941.100000 8.585351e-15
3944.600000 8.546468e-15
3948.090000 8.513819e-15
3951.590000 8.693534e-15
3955.090000 8.463670e-15
3958.580000 8.599149e-15
3962.080000 8.458241e-15
3965.580000 8.562594e-15
3969.080000 8.737455e-15
3972.570000 8.801270e-15
3976.070000 8.380447e-15
3979.570000 8.274603e-15
3983.070000 8.136576e-15
3986.560000 8.240723e-15
3990.060000 8.244878e-15
3993.560000 8.263518e-15
3997.060000 8.591370e-15
4000.550000 8.529640e-15
4004.050000 8.485285e-15
4007.550000 8.246230e-15
4011.040000 8.248858e-15
4014.540000 8.044577e-15
4018.040000 8.104911e-15
4021.540000 8.190368e-15
4025.030000 8.122765e-15
4028.530000 8.159481e-15
4032.030000 8.140434e-15
4035.530000 8.236237e-15
4039.020000 7.892514e-15
4042.520000 8.012468e-15
4046.020000 8.044138e-15
4049.520000 7.846802e-15
4053.010000 7.970036e-15
4056.510000 7.948633e-15
4060.010000 8.273375e-15
4063.510000 8.001165e-15
4067.000000 7.967913e-15
4070.500000 7.848087e-15
4074.000000 7.921614e-15
4077.490000 7.962891e-15
4080.990000 7.693571e-15
4084.490000 7.910886e-15
4087.990000 7.931290e-15
4091.480000 7.828986e-15
4094.980000 7.725624e-15
4098.480000 7.605023e-15
4101.980000 7.597429e-15
4105.470000 7.747172e-15
4108.970000 7.729763e-15
4112.470000 7.587814e-15
4115.970000 7.543635e-15
4119.460000 7.426293e-15
4122.960000 7.603179e-15
4126.460000 7.606899e-15
4129.960000 7.429876e-15
4133.450000 7.601608e-15
4136.950000 7.477872e-15
4140.450000 7.404955e-15
4143.940000 7.414987e-15
4147.440000 7.458572e-15
4150.940000 7.416907e-15
4154.440000 7.128979e-15
4157.930000 7.120919e-15
4161.430000 7.289194e-15
4164.930000 7.146227e-15
4168.430000 7.110259e-15
4171.920000 7.039041e-15
4175.420000 7.140464e-15
4178.920000 7.097574e-15
4182.420000 6.942475e-15
4185.910000 7.084947e-15
4189.410000 7.215680e-15
4192.910000 7.063274e-15
4196.400000 7.088923e-15
4199.900000 6.835771e-15
4203.400000 6.759779e-15
4206.900000 6.774068e-15
4210.390000 6.886778e-15
4213.890000 6.734300e-15
4217.390000 6.846882e-15
4220.890000 6.881689e-15
4224.380000 6.817189e-15
4227.880000 6.936776e-15
4231.380000 6.945416e-15
4234.880000 6.919586e-15
4238.370000 6.815114e-15
4241.870000 6.824896e-15
4245.370000 6.787311e-15
4248.870000 6.674647e-15
4252.360000 6.714549e-15
4255.860000 6.685728e-15
4259.360000 6.526412e-15
4262.850000 6.512983e-15
4266.350000 6.564055e-15
4269.850000 6.774063e-15
4273.350000 6.670980e-15
4276.840000 6.736826e-15
4280.340000 6.791893e-15
4283.840000 6.830861e-15
4287.340000 6.598588e-15
4290.830000 6.601336e-15
4294.330000 6.622877e-15
4297.830000 6.651195e-15
4301.330000 6.755560e-15
4304.820000 6.611763e-15
4308.320000 6.595716e-15
4311.820000 6.680880e-15
4315.320000 6.643377e-15
4318.810000 6.556758e-15
4322.310000 6.441608e-15
4325.810000 6.386891e-15
4329.300000 6.481027e-15
4332.800000 6.612453e-15
4336.300000 6.384431e-15
4339.800000 6.410462e-15
4343.290000 6.311881e-15
4346.790000 6.333748e-15
4350.290000 6.248898e-15
4353.790000 6.347087e-15
4357.280000 6.327542e-15
4360.780000 6.326907e-15
4364.280000 6.381636e-15
4367.780000 6.269193e-15
4371.270000 6.369611e-15
4374.770000 6.305149e-15
4378.270000 6.154077e-15
4381.760000 6.308283e-15
4385.260000 6.396155e-15
4388.760000 6.312921e-15
4392.260000 6.168291e-15
4395.750000 6.201608e-15
4399.250000 6.186511e-15
4402.750000 6.230868e-15
4406.250000 6.235507e-15
4409.740000 6.190285e-15
4413.240000 6.249309e-15
4416.740000 6.098324e-15
4420.240000 6.199248e-15
4423.730000 6.055151e-15
4427.230000 6.194912e-15
4430.730000 6.169673e-15
4434.230000 5.966607e-15
4437.720000 6.239918e-15
4441.220000 5.968154e-15
4444.720000 5.995560e-15
4448.210000 5.998034e-15
4451.710000 5.942099e-15
4455.210000 6.127383e-15
4458.710000 6.031135e-15
4462.200000 5.942351e-15
4465.700000 6.067000e-15
4469.200000 6.044350e-15
4472.700000 6.038085e-15
4476.190000 5.954794e-15
4479.690000 5.918635e-15
4483.190000 5.906954e-15
4486.690000 5.934319e-15
4490.180000 6.028332e-15
4493.680000 6.014960e-15
4497.180000 5.899165e-15
4500.680000 5.954372e-15
4504.170000 5.890455e-15
4507.670000 5.971509e-15
4511.170000 5.974889e-15
4514.660000 5.546747e-15
4518.160000 5.778143e-15
4521.660000 5.865356e-15
4525.160000 5.771238e-15
4528.650000 5.560963e-15
4532.150000 5.952155e-15
4535.650000 5.690627e-15
4539.150000 5.716188e-15
4542.640000 5.604610e-15
4546.140000 5.645936e-15
4549.640000 5.680156e-15
4553.140000 5.755137e-15
4556.630000 5.837482e-15
4560.130000 5.701500e-15
4563.630000 5.576405e-15
4567.120000 5.654293e-15
4570.620000 5.752804e-15
4574.120000 5.692867e-15
4577.620000 5.672455e-15
4581.110000 5.611147e-15
4584.610000 5.474448e-15
4588.110000 5.548985e-15
4591.610000 5.503216e-15
4595.100000 5.477335e-15
4598.600000 5.522186e-15
4602.100000 5.539658e-15
4605.600000 5.558347e-15
4609.090000 5.358054e-15
4612.590000 5.389947e-15
4616.090000 5.432345e-15
4619.590000 5.496504e-15
4623.080000 5.461158e-15
4626.580000 5.535678e-15
4630.080000 5.380036e-15
4633.570000 5.302230e-15
4637.070000 5.347896e-15
4640.570000 5.366485e-15
4644.070000 5.443407e-15
4647.560000 5.309104e-15
4651.060000 5.241307e-15
4654.560000 5.340338e-15
4658.060000 5.367003e-15
4661.550000 5.323679e-15
4665.050000 5.232598e-15
4668.550000 5.199688e-15
4672.050000 5.109126e-15
4675.540000 5.114107e-15
4679.040000 5.173428e-15
4682.540000 5.188447e-15
4686.040000 5.169564e-15
4689.530000 5.231476e-15
4693.030000 5.131065e-15
4696.530000 5.027518e-15
4700.020000 5.084526e-15
4703.520000 5.097105e-15
4707.020000 5.005066e-15
4710.520000 5.014790e-15
4714.010000 4.878597e-15
4717.510000 4.947964e-15
4721.010000 4.925649e-15
4724.510000 4.886507e-15
4728.000000 4.883598e-15
4731.500000 4.954672e-15
4735.000000 4.826264e-15
4738.500000 4.850709e-15
4741.990000 4.745241e-15
4745.490000 4.668505e-15
4748.990000 4.845892e-15
4752.480000 4.701109e-15
4755.980000 4.741482e-15
4759.480000 4.716067e-15
4762.980000 4.690268e-15
4766.470000 4.724472e-15
4769.970000 4.771641e-15
4773.470000 4.807828e-15
4776.970000 4.769343e-15
4780.460000 4.767434e-15
4783.960000 4.741979e-15
4787.460000 4.731400e-15
4790.960000 4.779480e-15
4794.450000 4.846343e-15
4797.950000 4.803484e-15
4801.450000 4.711585e-15
4804.950000 4.697455e-15
4808.440000 4.802801e-15
4811.940000 4.803141e-15
4815.440000 4.790457e-15
4818.930000 4.693494e-15
4822.430000 4.806037e-15
4825.930000 4.666014e-15
4829.430000 4.649202e-15
4832.920000 4.761503e-15
4836.420000 4.830971e-15
4839.920000 4.754427e-15
4843.420000 4.621692e-15
4846.910000 4.771704e-15
4850.410000 4.736376e-15
4853.910000 4.682956e-15
4857.410000 4.813956e-15
4860.900000 4.672252e-15
4864.400000 4.579737e-15
4867.900000 4.621165e-15
4871.400000 4.752277e-15
4874.890000 4.635433e-15
4878.390000 4.529258e-15
4881.890000 4.616723e-15
4885.380000 4.520841e-15
4888.880000 4.689224e-15
4892.380000 4.535284e-15
4895.880000 4.562596e-15
4899.370000 4.574387e-15
4902.870000 4.682095e-15
4906.370000 4.628855e-15
4909.870000 4.589849e-15
4913.360000 4.757926e-15
4916.860000 4.598348e-15
4920.360000 4.577305e-15
4923.860000 4.631325e-15
4927.350000 4.616736e-15
4930.850000 4.595073e-15
4934.350000 4.638246e-15
4937.840000 4.613056e-15
4941.340000 4.592917e-15
4944.840000 4.627954e-15
4948.340000 4.657482e-15
4951.830000 4.633499e-15
4955.330000 4.520058e-15
4958.830000 4.536134e-15
4962.330000 4.574105e-15
4965.820000 4.611613e-15
4969.320000 4.538994e-15
4972.820000 4.498650e-15
4976.320000 4.558109e-15
4979.810000 4.534405e-15
4983.310000 4.455738e-15
4986.810000 4.488354e-15
4990.310000 4.541100e-15
4993.800000 4.395785e-15
4997.300000 4.418179e-15
5000.800000 4.552466e-15
5004.290000 4.487078e-15
5007.790000 4.599597e-15
5011.290000 4.591789e-15
5014.790000 4.575463e-15
5018.280000 4.533348e-15
5021.780000 4.536864e-15
5025.280000 4.301255e-15
5028.780000 4.255204e-15
5032.270000 4.421847e-15
5035.770000 4.437603e-15
5039.270000 4.439668e-15
5042.770000 4.312161e-15
5046.260000 4.298017e-15
5049.760000 4.447475e-15
5053.260000 4.305824e-15
5056.760000 4.348198e-15
5060.250000 4.298784e-15
5063.750000 4.294994e-15
5067.250000 4.407770e-15
5070.740000 4.461950e-15
5074.240000 4.246415e-15
5077.740000 4.348559e-15
5081.240000 4.406636e-15
5084.730000 4.347823e-15
5088.230000 4.342787e-15
5091.730000 4.422597e-15
5095.230000 4.313542e-15
5098.720000 4.280493e-15
5102.220000 4.353273e-15
5105.720000 4.381251e-15
5109.220000 4.295366e-15
5112.710000 4.285104e-15
5116.210000 4.302826e-15
5119.710000 4.318123e-15
5123.200000 4.274729e-15
5126.700000 4.227441e-15
5130.200000 4.190347e-15
5133.700000 4.223583e-15
5137.190000 4.286368e-15
5140.690000 4.282885e-15
5144.190000 4.132777e-15
5147.690000 4.100549e-15
5151.180000 4.230557e-15
5154.680000 4.225796e-15
5158.180000 4.211632e-15
5161.680000 4.186307e-15
5165.170000 4.156232e-15
5168.670000 4.151948e-15
5172.170000 4.220885e-15
5175.670000 4.225327e-15
5179.160000 4.138824e-15
5182.660000 4.138229e-15
5186.160000 4.154200e-15
5189.650000 4.068359e-15
5193.150000 4.130905e-15
5196.650000 4.146625e-15
5200.150000 4.127465e-15
5203.640000 4.079512e-15
5207.140000 4.086173e-15
5210.640000 4.121176e-15
5214.140000 4.052279e-15
5217.630000 4.038110e-15
5221.130000 4.166746e-15
5224.630000 4.020540e-15
5228.130000 4.081548e-15
5231.620000 3.886614e-15
5235.120000 3.958605e-15
5238.620000 4.010944e-15
5242.120000 4.081801e-15
5245.610000 4.018207e-15
5249.110000 3.922750e-15
5252.610000 3.947253e-15
5256.100000 3.882595e-15
5259.600000 3.968862e-15
5263.100000 3.900004e-15
5266.600000 3.928105e-15
5270.090000 3.832549e-15
5273.590000 3.980373e-15
5277.090000 3.873744e-15
5280.590000 3.892732e-15
5284.080000 3.848495e-15
5287.580000 3.800351e-15
5291.080000 3.813795e-15
5294.580000 3.865920e-15
5298.070000 3.849262e-15
5301.570000 3.796947e-15
5305.070000 3.814280e-15
5308.560000 3.776750e-15
5312.060000 3.789528e-15
5315.560000 3.886152e-15
5319.060000 3.739876e-15
5322.550000 3.716370e-15
5326.050000 3.797078e-15
5329.550000 3.867226e-15
5333.050000 3.773715e-15
5336.540000 3.676214e-15
5340.040000 3.673516e-15
5343.540000 3.830434e-15
5347.040000 3.721009e-15
5350.530000 3.708123e-15
5354.030000 3.706863e-15
5357.530000 3.707615e-15
5361.030000 3.653709e-15
5364.520000 3.763076e-15
5368.020000 3.699456e-15
5371.520000 3.732582e-15
5375.010000 3.668376e-15
5378.510000 3.687607e-15
5382.010000 3.610595e-15
5385.510000 3.724611e-15
5389.000000 3.619501e-15
5392.500000 3.629321e-15
5396.000000 3.642482e-15
5399.500000 3.755720e-15
5402.990000 3.611285e-15
5406.490000 3.690935e-15
5409.990000 3.616965e-15
5413.490000 3.601449e-15
5416.980000 3.573587e-15
5420.480000 3.644143e-15
5423.980000 3.574415e-15
5427.480000 3.642504e-15
5430.970000 3.595773e-15
5434.470000 3.571525e-15
5437.970000 3.609855e-15
5441.460000 3.592109e-15
5444.960000 3.470671e-15
5448.460000 3.404008e-15
5451.960000 3.492113e-15
5455.450000 3.555090e-15
5458.950000 3.556258e-15
5462.450000 3.517164e-15
5465.950000 3.524303e-15
5469.440000 3.515070e-15
5472.940000 3.468161e-15
5476.440000 3.475608e-15
5479.940000 3.499276e-15
5483.430000 3.500176e-15
5486.930000 3.526512e-15
5490.430000 3.482560e-15
5493.920000 3.487781e-15
5497.420000 3.437804e-15
5500.920000 3.498622e-15
5504.420000 3.506076e-15
5507.910000 3.437414e-15
5511.410000 3.459708e-15
5514.910000 3.392450e-15
5518.410000 3.450731e-15
5521.900000 3.484217e-15
5525.400000 3.462588e-15
5528.900000 3.413716e-15
5532.400000 3.310416e-15
5535.890000 3.388005e-15
5539.390000 3.386222e-15
5542.890000 3.391063e-15
5546.390000 3.331359e-15
5549.880000 3.316454e-15
5553.380000 3.386661e-15
5556.880000 3.426701e-15
5560.370000 3.358939e-15
5563.870000 3.390370e-15
5567.370000 3.397422e-15
5570.870000 3.408077e-15
5574.360000 3.380805e-15
5577.860000 3.348149e-15
5581.360000 3.496274e-15
5584.860000 3.359135e-15
5588.350000 3.296901e-15
5591.850000 3.321750e-15
5595.350000 3.306805e-15
5598.850000 3.262179e-15
5602.340000 3.285890e-15
5605.840000 3.304333e-15
5609.340000 3.214418e-15
5612.840000 3.212790e-15
5616.330000 3.310283e-15
5619.830000 3.250005e-15
5623.330000 3.235873e-15
5626.820000 3.245145e-15
5630.320000 3.233257e-15
5633.820000 3.240945e-15
5637.320000 3.197814e-15
5640.810000 3.226513e-15
5644.310000 3.286336e-15
5647.810000 3.247179e-15
5651.310000 3.266657e-15
5654.800000 3.252574e-15
5658.300000 3.231335e-15
5661.800000 3.163278e-15
5665.300000 3.125866e-15
5668.790000 3.215838e-15
5672.290000 3.198207e-15
5675.790000 3.133384e-15
5679.280000 3.167929e-15
5682.780000 3.060653e-15
5686.280000 3.095432e-15
5689.780000 3.141797e-15
5693.270000 3.037079e-15
5696.770000 3.069706e-15
5700.270000 3.059789e-15
5703.770000 3.146509e-15
5707.260000 3.042108e-15
5710.760000 3.053510e-15
5714.260000 3.034383e-15
5717.760000 3.041795e-15
5721.250000 3.003911e-15
5724.750000 3.089136e-15
5728.250000 3.018393e-15
5731.750000 2.951696e-15
5735.240000 2.942247e-15
5738.740000 2.947832e-15
5742.240000 2.978690e-15
5745.730000 2.999357e-15
5749.230000 2.969281e-15
5752.730000 3.010393e-15
5756.230000 3.006354e-15
5759.720000 2.947415e-15
5763.220000 2.857574e-15
5766.720000 2.941405e-15
5770.220000 3.033071e-15
5773.710000 2.982000e-15
5777.210000 2.892189e-15
5780.710000 2.959729e-15
5784.210000 2.979605e-15
5787.700000 2.946490e-15
5791.200000 2.998819e-15
5794.700000 2.880511e-15
5798.200000 2.962325e-15
5801.690000 2.901015e-15
5805.190000 2.951789e-15
5808.690000 2.975493e-15
5812.180000 2.939163e-15
5815.680000 2.942615e-15
5819.180000 2.894052e-15
5822.680000 3.022662e-15
5826.170000 2.913104e-15
5829.670000 2.953562e-15
5833.170000 2.986376e-15
5836.670000 2.950722e-15
5840.160000 2.957720e-15
5843.660000 2.982226e-15
5847.160000 2.888619e-15
5850.660000 2.982897e-15
5854.150000 3.006786e-15
5857.650000 2.955397e-15
5861.150000 2.966790e-15
5864.640000 2.906974e-15
5868.140000 2.877514e-15
5871.640000 2.965434e-15
5875.140000 2.826592e-15
5878.630000 2.827740e-15
5882.130000 2.874845e-15
5885.630000 2.818610e-15
5889.130000 2.857871e-15
5892.620000 2.801062e-15
5896.120000 2.729530e-15
5899.620000 2.648415e-15
5903.120000 2.689582e-15
5906.610000 2.749099e-15
5910.110000 2.733193e-15
5913.610000 2.746807e-15
5917.110000 2.739256e-15
5920.600000 2.816128e-15
5924.100000 2.785324e-15
5927.600000 2.796486e-15
5931.090000 2.770732e-15
5934.590000 2.773357e-15
5938.090000 2.794015e-15
5941.590000 2.752967e-15
5945.080000 2.757064e-15
5948.580000 2.801043e-15
5952.080000 2.780741e-15
5955.580000 2.737454e-15
5959.070000 2.737728e-15
5962.570000 2.737703e-15
5966.070000 2.774130e-15
5969.570000 2.746216e-15
5973.060000 2.757582e-15
5976.560000 2.801777e-15
5980.060000 2.804487e-15
5983.560000 2.735901e-15
5987.050000 2.714441e-15
5990.550000 2.706358e-15
5994.050000 2.695162e-15
5997.540000 2.748032e-15
6001.040000 2.768753e-15
6004.540000 2.784404e-15
6008.040000 2.758492e-15
6011.530000 2.723909e-15
6015.030000 2.752937e-15
6018.530000 2.781431e-15
6022.030000 2.769973e-15
6025.520000 2.731660e-15
6029.020000 2.734143e-15
6032.520000 2.712079e-15
6036.020000 2.723091e-15
6039.510000 2.736673e-15
6043.010000 2.714471e-15
6046.510000 2.760420e-15
6050.000000 2.730237e-15
6053.500000 2.794450e-15
6057.000000 2.790125e-15
6060.500000 2.761082e-15
6063.990000 2.751271e-15
6067.490000 2.710881e-15
6070.990000 2.692775e-15
6074.490000 2.697178e-15
6077.980000 2.658732e-15
6081.480000 2.718669e-15
6084.980000 2.722839e-15
6088.480000 2.693567e-15
6091.970000 2.668741e-15
6095.470000 2.680934e-15
6098.970000 2.643819e-15
6102.470000 2.674077e-15
6105.960000 2.619633e-15
6109.460000 2.558997e-15
6112.960000 2.688961e-15
6116.450000 2.633891e-15
6119.950000 2.674070e-15
6123.450000 2.632023e-15
6126.950000 2.628205e-15
6130.440000 2.584935e-15
6133.940000 2.633990e-15
6137.440000 2.640288e-15
6140.940000 2.627854e-15
6144.430000 2.616237e-15
6147.930000 2.579016e-15
6151.430000 2.625577e-15
6154.930000 2.548434e-15
6158.420000 2.639491e-15
6161.920000 2.527885e-15
6165.420000 2.505359e-15
6168.920000 2.601325e-15
6172.410000 2.588520e-15
6175.910000 2.554162e-15
6179.410000 2.559660e-15
6182.900000 2.581024e-15
6186.400000 2.530844e-15
6189.900000 2.468523e-15
6193.400000 2.515909e-15
6196.890000 2.525036e-15
6200.390000 2.561518e-15
6203.890000 2.499655e-15
6207.390000 2.469670e-15
6210.880000 2.532927e-15
6214.380000 2.478586e-15
6217.880000 2.431614e-15
6221.380000 2.470251e-15
6224.870000 2.505159e-15
6228.370000 2.479308e-15
6231.870000 2.436668e-15
6235.360000 2.445641e-15
6238.860000 2.424874e-15
6242.360000 2.446409e-15
6245.860000 2.437197e-15
6249.350000 2.445872e-15
6252.850000 2.451658e-15
6256.350000 2.461966e-15
6259.850000 2.415314e-15
6263.340000 2.431353e-15
6266.840000 2.421983e-15
6270.340000 2.432246e-15
6273.840000 2.376438e-15
6277.330000 2.352767e-15
6280.830000 2.227512e-15
6284.330000 2.301364e-15
6287.830000 2.291514e-15
6291.320000 2.285210e-15
6294.820000 2.364032e-15
6298.320000 2.367923e-15
6301.810000 2.286526e-15
6305.310000 2.386593e-15
6308.810000 2.325755e-15
6312.310000 2.342696e-15
6315.800000 2.267892e-15
6319.300000 2.326690e-15
6322.800000 2.272255e-15
6326.300000 2.351147e-15
6329.790000 2.236778e-15
6333.290000 2.195656e-15
6336.790000 2.267555e-15
6340.290000 2.254906e-15
6343.780000 2.239662e-15
6347.280000 2.236395e-15
6350.780000 2.209607e-15
6354.280000 2.215282e-15
6357.770000 2.229938e-15
6361.270000 2.190989e-15
6364.770000 2.200881e-15
6368.260000 2.186340e-15
6371.760000 2.190043e-15
6375.260000 2.226300e-15
6378.760000 2.198129e-15
6382.250000 2.188070e-15
6385.750000 2.216262e-15
6389.250000 2.184322e-15
6392.750000 2.188584e-15
6396.240000 2.196512e-15
6399.740000 2.137352e-15
6403.240000 2.143826e-15
6406.740000 2.164854e-15
6410.230000 2.110043e-15
6413.730000 2.121716e-15
6417.230000 2.142762e-15
6420.720000 2.146457e-15
6424.220000 2.087791e-15
6427.720000 2.133763e-15
6431.220000 2.126805e-15
6434.710000 2.135662e-15
6438.210000 2.123632e-15
6441.710000 2.087766e-15
6445.210000 2.102714e-15
6448.700000 2.078466e-15
6452.200000 2.090844e-15
6455.700000 2.072186e-15
6459.200000 2.038819e-15
6462.690000 2.061297e-15
6466.190000 2.039913e-15
6469.690000 2.059732e-15
6473.190000 2.059223e-15
6476.680000 2.035529e-15
6480.180000 2.038803e-15
6483.680000 2.019155e-15
6487.170000 2.032480e-15
6490.670000 1.989843e-15
6494.170000 1.993928e-15
6497.670000 1.976267e-15
6501.160000 2.008441e-15
6504.660000 2.043057e-15
6508.160000 2.050402e-15
6511.660000 2.051850e-15
6515.150000 2.036409e-15
6518.650000 2.012541e-15
6522.150000 1.974387e-15
6525.650000 1.954752e-15
6529.140000 1.949539e-15
6532.640000 1.998667e-15
6536.140000 2.095479e-15
6539.640000 2.078776e-15
6543.130000 2.032855e-15
6546.630000 2.020775e-15
6550.130000 2.049807e-15
6553.620000 2.019335e-15
6557.120000 2.022574e-15
6560.620000 1.997039e-15
6564.120000 2.011209e-15
6567.610000 2.011570e-15
6571.110000 2.009084e-15
6574.610000 1.979718e-15
6578.110000 2.029172e-15
6581.600000 2.002263e-15
6585.100000 1.942573e-15
6588.600000 1.964884e-15
6592.100000 1.979573e-15
6595.590000 2.047312e-15
6599.090000 1.992737e-15
6602.590000 2.059789e-15
6606.080000 2.074784e-15
6609.580000 2.032370e-15
6613.080000 2.029047e-15
6616.580000 2.006102e-15
6620.070000 2.037058e-15
6623.570000 2.074209e-15
6627.070000 2.029119e-15
6630.570000 2.002542e-15
6634.060000 2.022500e-15
6637.560000 2.073910e-15
6641.060000 2.049645e-15
6644.560000 2.002907e-15
6648.050000 2.009597e-15
6651.550000 1.970381e-15
6655.050000 1.955810e-15
6658.550000 1.985930e-15
6662.040000 1.979154e-15
6665.540000 2.001922e-15
6669.040000 1.975521e-15
6672.530000 1.957853e-15
6676.030000 1.964173e-15
6679.530000 1.976979e-15
6683.030000 1.934254e-15
6686.520000 1.940586e-15
6690.020000 1.958809e-15
6693.520000 1.916171e-15
6697.020000 1.999426e-15
6700.510000 1.926583e-15
6704.010000 1.961488e-15
6707.510000 1.876650e-15
6711.010000 1.951707e-15
6714.500000 1.954861e-15
6718.000000 1.989179e-15
6721.500000 1.924685e-15
6725.000000 1.867669e-15
6728.490000 1.901378e-15
6731.990000 1.895500e-15
6735.490000 1.896981e-15
6738.980000 1.892648e-15
6742.480000 1.880609e-15
6745.980000 1.858160e-15
6749.480000 1.889357e-15
6752.970000 1.914725e-15
6756.470000 1.887573e-15
6759.970000 1.921956e-15
6763.470000 1.931075e-15
6766.960000 1.857517e-15
6770.460000 1.844390e-15
6773.960000 1.888381e-15
6777.460000 1.906776e-15
6780.950000 1.841819e-15
6784.450000 1.870728e-15
6787.950000 1.839817e-15
6791.440000 1.836004e-15
6794.940000 1.809834e-15
6798.440000 1.803265e-15
6801.940000 1.820822e-15
6805.430000 1.814667e-15
6808.930000 1.837377e-15
6812.430000 1.820138e-15
6815.930000 1.802229e-15
6819.420000 1.796598e-15
6822.920000 1.807496e-15
6826.420000 1.874487e-15
6829.920000 1.857133e-15
6833.410000 1.802130e-15
6836.910000 1.772045e-15
6840.410000 1.776509e-15
6843.910000 1.791516e-15
6847.400000 1.843035e-15
6850.900000 nan
6854.400000 nan
6857.890000 nan
6861.390000 nan
6864.890000 nan
6868.390000 nan
6871.880000 nan
6875.380000 nan
6878.880000 nan
6882.380000 nan
6885.870000 nan
6889.370000 nan
6892.870000 nan
6896.370000 nan
6899.860000 nan
6903.360000 nan
6906.860000 nan
6910.360000 nan
6913.850000 nan
6917.350000 nan
6920.850000 nan
6924.340000 nan
6927.840000 nan
6931.340000 nan
6934.840000 nan
6938.330000 nan
6941.830000 nan
6945.330000 nan
6948.830000 nan
6952.320000 nan
6955.820000 nan
6959.320000 nan
6962.820000 nan
6966.310000 nan
6969.810000 nan
6973.310000 nan
6976.800000 nan
6980.300000 1.657314e-15
6983.800000 1.625722e-15
6987.300000 1.638302e-15
6990.790000 1.638038e-15
6994.290000 1.594671e-15
6997.790000 1.559619e-15
7001.290000 1.559598e-15
7004.780000 1.621178e-15
7008.280000 1.607374e-15
7011.780000 1.568339e-15
7015.280000 1.550203e-15
7018.770000 1.589157e-15
7022.270000 1.579391e-15
7025.770000 1.549343e-15
7029.270000 1.596734e-15
7032.760000 1.591079e-15
7036.260000 1.557857e-15
7039.760000 1.570712e-15
7043.250000 1.578971e-15
7046.750000 1.586549e-15
7050.250000 1.627436e-15
7053.750000 1.597183e-15
7057.240000 1.545159e-15
7060.740000 1.560464e-15
7064.240000 1.576966e-15
7067.740000 1.584660e-15
7071.230000 1.562556e-15
7074.730000 1.571114e-15
7078.230000 1.559233e-15
7081.730000 1.695073e-15
7085.220000 1.588802e-15
7088.720000 1.541268e-15
7092.220000 1.545754e-15
7095.720000 1.516113e-15
7099.210000 1.574390e-15
7102.710000 1.581908e-15
7106.210000 1.559613e-15
7109.700000 1.573069e-15
7113.200000 1.620889e-15
7116.700000 1.595367e-15
7120.200000 1.508900e-15
7123.690000 1.545382e-15
7127.190000 1.626447e-15
7130.690000 1.618115e-15
7134.190000 nan
7137.680000 nan
7141.180000 nan
7144.680000 nan
7148.180000 nan
7151.670000 nan
7155.170000 nan
7158.670000 nan
7162.160000 nan
7165.660000 nan
7169.160000 nan
7172.660000 nan
7176.150000 nan
7179.650000 nan
7183.150000 nan
7186.650000 nan
7190.140000 nan
7193.640000 nan
7197.140000 nan
7200.640000 nan
7204.130000 nan
7207.630000 nan
7211.130000 nan
7214.630000 nan
7218.120000 nan
7221.620000 nan
7225.120000 nan
7228.610000 nan
7232.110000 nan
7235.610000 nan
7239.110000 nan
7242.600000 nan
7246.100000 nan
7249.600000 nan
7253.100000 nan
7256.590000 nan
7260.090000 nan
7263.590000 nan
7267.090000 nan
7270.580000 nan
7274.080000 nan
7277.580000 nan
7281.080000 nan
7284.570000 nan
7288.070000 nan
7291.570000 nan
7295.060000 nan
7298.560000 nan
7302.060000 nan
7305.560000 nan
7309.050000 nan
7312.550000 nan
7316.050000 nan
7319.550000 nan
7323.040000 nan
7326.540000 nan
7330.040000 nan
7333.540000 nan
7337.030000 nan
7340.530000 nan
7344.030000 nan
7347.520000 nan
7351.020000 1.403619e-15
7354.520000 1.350968e-15
7358.020000 1.321151e-15
7361.510000 1.334012e-15
7365.010000 1.391522e-15
7368.510000 1.381155e-15
7372.010000 1.353257e-15
7375.500000 1.353751e-15
7379.000000 1.379635e-15
7382.500000 1.409191e-15
7386.000000 1.391024e-15
7389.490000 1.365627e-15
7392.990000 1.340748e-15
7396.490000 1.329756e-15
7399.990000 1.383205e-15
7403.480000 1.390661e-15
7406.980000 1.364873e-15
7410.480000 1.345824e-15
7413.970000 1.357063e-15
7417.470000 1.296422e-15
7420.970000 1.367795e-15
7424.470000 1.379600e-15
7427.960000 1.336894e-15
7431.460000 1.327670e-15
7434.960000 1.350451e-15
7438.460000 1.350152e-15
7441.950000 1.324403e-15
7445.450000 1.321560e-15
7448.950000 1.332343e-15
7452.450000 1.341987e-15
7455.940000 1.330524e-15
7459.440000 1.313758e-15
7462.940000 1.313278e-15
7466.440000 1.299886e-15
7469.930000 1.270942e-15
7473.430000 1.287595e-15
7476.930000 1.272747e-15
7480.420000 1.272260e-15
7483.920000 1.292763e-15
7487.420000 1.232934e-15
7490.920000 1.280230e-15
7494.410000 1.279164e-15
7497.910000 1.322773e-15
7501.410000 1.294754e-15
7504.910000 1.265129e-15
7508.400000 1.245388e-15
7511.900000 1.235495e-15
7515.400000 1.230860e-15
7518.900000 1.231888e-15
7522.390000 1.260265e-15
7525.890000 1.274225e-15
7529.390000 1.238576e-15
7532.880000 1.206469e-15
7536.380000 1.255504e-15
7539.880000 1.266031e-15
7543.380000 1.270702e-15
7546.870000 1.227462e-15
7550.370000 1.263868e-15
7553.870000 1.226249e-15
7557.370000 1.209794e-15
7560.860000 1.200448e-15
7564.360000 1.217941e-15
7567.860000 1.229741e-15
7571.360000 1.216237e-15
7574.850000 1.195566e-15
7578.350000 1.193403e-15
7581.850000 1.198462e-15
7585.350000 1.249669e-15
7588.840000 1.228668e-15
7592.340000 nan
7595.840000 nan
7599.330000 nan
7602.830000 nan
7606.330000 nan
7609.830000 nan
7613.320000 nan
7616.820000 nan
7620.320000 nan
7623.820000 nan
7627.310000 nan
7630.810000 nan
7634.310000 nan
7637.810000 nan
7641.300000 nan
7644.800000 nan
7648.300000 nan
7651.800000 nan
7655.290000 nan
7658.790000 nan
7662.290000 nan
7665.780000 nan
7669.280000 nan
7672.780000 nan
7676.280000 nan
7679.770000 nan
7683.270000 nan
7686.770000 nan
7690.270000 nan
7693.760000 nan
7697.260000 nan
7700.760000 nan
7704.260000 nan
7707.750000 nan
7711.250000 nan
7714.750000 1.153462e-15
7718.240000 1.158045e-15
7721.740000 1.142685e-15
7725.240000 1.108913e-15
7728.740000 1.097737e-15
7732.230000 1.110277e-15
7735.730000 1.115021e-15
7739.230000 1.114538e-15
7742.730000 1.121463e-15
7746.220000 1.104998e-15
7749.720000 1.106290e-15
7753.220000 1.095771e-15
7756.720000 1.141311e-15
7760.210000 1.114365e-15
7763.710000 1.122666e-15
7767.210000 1.095723e-15
7770.710000 1.162349e-15
7774.200000 1.088830e-15
7777.700000 1.122027e-15
7781.200000 1.172594e-15
7784.690000 1.166692e-15
7788.190000 1.140652e-15
7791.690000 1.153191e-15
7795.190000 1.149203e-15
7798.680000 1.139800e-15
7802.180000 1.152903e-15
7805.680000 1.159009e-15
7809.180000 1.163534e-15
7812.670000 1.086403e-15
7816.170000 1.092597e-15
7819.670000 1.159273e-15
7823.170000 1.146649e-15
7826.660000 1.168567e-15
7830.160000 1.082988e-15
7833.660000 1.070038e-15
7837.160000 1.099270e-15
7840.650000 1.101501e-15
7844.150000 1.111396e-15
7847.650000 1.098341e-15
7851.140000 1.113647e-15
7854.640000 1.091318e-15
7858.140000 1.130723e-15
7861.640000 1.157850e-15
7865.130000 1.113944e-15
7868.630000 1.086241e-15
7872.130000 1.063087e-15
7875.630000 1.102334e-15
7879.120000 1.096594e-15
7882.620000 1.088881e-15
7886.120000 1.076111e-15
7889.620000 1.125112e-15
7893.110000 1.087679e-15
7896.610000 1.053090e-15
7900.110000 1.055177e-15
7903.600000 1.046934e-15
7907.100000 1.062661e-15
7910.600000 1.100665e-15
7914.100000 1.094993e-15
7917.590000 1.128607e-15
7921.090000 1.133022e-15
7924.590000 1.087895e-15
7928.090000 1.066213e-15
7931.580000 1.100757e-15
7935.080000 1.109512e-15
7938.580000 1.097050e-15
7942.080000 1.093075e-15
7945.570000 1.094974e-15
7949.070000 1.080063e-15
7952.570000 1.115997e-15
7956.070000 1.076337e-15
7959.560000 1.072343e-15
7963.060000 1.065656e-15
7966.560000 1.046381e-15
7970.050000 1.007810e-15
7973.550000 1.040837e-15
7977.050000 1.115962e-15
7980.550000 1.080982e-15
7984.040000 1.056143e-15
7987.540000 1.092739e-15
7991.040000 1.104098e-15
7994.540000 1.102343e-15
7998.030000 1.095708e-15
8001.530000 1.038526e-15
8005.030000 1.060598e-15
8008.530000 1.057283e-15
8012.020000 1.038439e-15
8015.520000 1.007796e-15
8019.020000 9.875292e-16
8022.520000 1.009208e-15
8026.010000 9.995491e-16
8029.510000 1.036448e-15
8033.010000 1.038701e-15
8036.500000 1.032373e-15
8040.000000 1.019858e-15
8043.500000 1.009015e-15
8047.000000 1.016441e-15
8050.490000 1.039975e-15
8053.990000 1.030663e-15
8057.490000 9.948196e-16
8060.990000 9.936268e-16
8064.480000 1.006161e-15
8067.980000 1.029544e-15
8071.480000 9.778608e-16
8074.980000 9.696317e-16
8078.470000 1.010663e-15
8081.970000 1.060517e-15
8085.470000 1.012151e-15
8088.970000 9.423646e-16
8092.460000 9.508252e-16
8095.960000 9.893050e-16
8099.460000 9.718781e-16
8102.950000 9.549944e-16
8106.450000 9.570066e-16
8109.950000 9.579614e-16
8113.450000 9.729234e-16
8116.940000 9.654377e-16
8120.440000 9.521552e-16
8123.940000 9.364831e-16
8127.440000 9.148592e-16
8130.930000 9.176705e-16
8134.430000 8.916981e-16
8137.930000 9.011474e-16
8141.430000 8.867317e-16
8144.920000 8.619584e-16
8148.420000 8.435642e-16
8151.920000 8.767997e-16
8155.410000 8.710978e-16
8158.910000 8.474852e-16
8162.410000 8.523438e-16
8165.910000 8.220492e-16
8169.400000 7.922666e-16
8172.900000 8.335087e-16
8176.400000 8.681153e-16
8179.900000 8.601414e-16
8183.390000 8.868192e-16
8186.890000 8.760122e-16
8190.390000 9.114706e-16
8193.890000 9.216314e-16
8197.380000 8.539823e-16
8200.880000 8.607385e-16
8204.380000 8.585186e-16
8207.880000 9.078142e-16
8211.370000 9.135400e-16
8214.870000 9.237407e-16
8218.370000 9.406774e-16
8221.860000 9.345894e-16
8225.360000 9.033372e-16
8228.860000 8.558152e-16
8232.360000 8.101836e-16
8235.850000 8.242235e-16
8239.350000 8.146757e-16
8242.850000 9.316830e-16
8246.350000 9.657664e-16
8249.840000 9.369267e-16
8253.340000 9.810770e-16
8256.840000 9.998584e-16
8260.340000 9.699360e-16
8263.830000 9.707820e-16
8267.330000 9.414919e-16
8270.830000 9.776009e-16
8274.330000 9.984221e-16
8277.820000 9.643709e-16
8281.320000 9.442804e-16
8284.820000 9.292703e-16
8288.310000 9.102445e-16
8291.810000 9.205299e-16
8295.310000 9.292757e-16
8298.810000 8.888150e-16
8302.300000 9.948547e-16
8305.800000 9.843011e-16
8309.300000 9.331796e-16
8312.800000 9.342977e-16
8316.290000 9.647974e-16
8319.790000 9.365421e-16
8323.290000 8.963364e-16
8326.790000 9.105849e-16
8330.280000 9.715010e-16
8333.780000 1.006664e-15
8337.280000 9.990454e-16
8340.770000 9.920763e-16
8344.270000 1.000254e-15
8347.770000 1.006861e-15
8351.270000 1.015607e-15
8354.760000 1.029711e-15
8358.260000 1.046261e-15
8361.760000 9.561522e-16
8365.260000 9.964226e-16
8368.750000 9.792222e-16
8372.250000 1.010854e-15
8375.750000 1.019256e-15
8379.250000 1.071308e-15
8382.740000 1.068454e-15
8386.240000 1.007716e-15
8389.740000 9.855908e-16
8393.240000 1.009690e-15
8396.730000 1.041561e-15
8400.230000 1.020985e-15
8403.730000 9.796538e-16
8407.220000 9.537156e-16
8410.720000 9.791068e-16
8414.220000 9.799122e-16
8417.720000 9.838670e-16
8421.210000 1.017192e-15
8424.710000 1.014607e-15
8428.210000 1.004270e-15
8431.710000 1.054860e-15
8435.200000 9.984729e-16
8438.700000 1.008717e-15
8442.200000 9.807218e-16
8445.700000 9.211454e-16
8449.190000 9.226747e-16
8452.690000 9.585821e-16
8456.190000 1.005713e-15
8459.690000 1.014221e-15
8463.180000 9.486049e-16
8466.680000 1.021998e-15
8470.180000 9.730831e-16
8473.670000 9.290211e-16
8477.170000 9.615127e-16
8480.670000 9.209395e-16
8484.170000 9.308262e-16
8487.660000 9.163453e-16
8491.160000 9.652192e-16
8494.660000 9.686944e-16
8498.160000 9.344932e-16
8501.650000 9.234150e-16
8505.150000 9.364308e-16
8508.650000 9.659213e-16
8512.150000 9.424901e-16
8515.640000 9.408849e-16
8519.140000 8.900215e-16
8522.640000 9.159383e-16
8526.130000 9.395998e-16
8529.630000 9.330632e-16
8533.130000 9.375683e-16
8536.630000 9.036462e-16
8540.120000 9.347892e-16
8543.620000 8.799417e-16
8547.120000 8.627940e-16
8550.620000 8.810888e-16
8554.110000 8.972579e-16
8557.610000 9.192266e-16
8561.110000 8.908870e-16
8564.610000 8.778312e-16
8568.100000 8.986356e-16
8571.600000 8.370043e-16
8575.100000 8.438523e-16
8578.600000 8.774173e-16
8582.090000 9.035981e-16
8585.590000 9.084787e-16
8589.090000 8.688703e-16
8592.580000 8.797443e-16
8596.080000 8.432292e-16
8599.580000 8.099054e-16
8603.080000 8.502104e-16
8606.570000 8.515499e-16
8610.070000 8.228028e-16
8613.570000 8.555153e-16
8617.070000 9.011643e-16
8620.560000 8.746634e-16
8624.060000 9.094571e-16
8627.560000 8.268891e-16
8631.060000 8.007874e-16
8634.550000 8.562037e-16
8638.050000 8.802724e-16
8641.550000 8.184355e-16
8645.050000 8.113869e-16
8648.540000 7.939853e-16
8652.040000 8.276206e-16
8655.540000 8.671728e-16
8659.030000 8.583534e-16
8662.530000 8.442255e-16
8666.030000 8.433996e-16
8669.530000 8.078810e-16
8673.020000 8.512199e-16
8676.520000 7.961831e-16
8680.020000 7.683653e-16
8683.520000 7.823973e-16
8687.010000 8.168700e-16
8690.510000 7.934664e-16
8694.010000 8.121673e-16
8697.510000 8.147583e-16
8701.000000 7.983473e-16
8704.500000 7.803171e-16
8708.000000 8.137006e-16
8711.490000 8.388993e-16
8714.990000 8.086309e-16
8718.490000 7.929277e-16
8721.990000 7.545232e-16
8725.480000 8.249263e-16
8728.980000 8.451219e-16
8732.480000 8.189520e-16
8735.980000 7.742042e-16
8739.470000 7.680427e-16
8742.970000 7.600012e-16
8746.470000 7.794703e-16
8749.970000 8.366487e-16
8753.460000 8.474524e-16
8756.960000 8.068942e-16
8760.460000 8.088256e-16
8763.960000 8.092452e-16
8767.450000 7.763829e-16
8770.950000 8.404741e-16
8774.450000 8.218875e-16
8777.940000 7.495337e-16
8781.440000 8.648822e-16
8784.940000 7.845091e-16
8788.440000 7.309517e-16
8791.930000 7.546256e-16
8795.430000 7.379079e-16
8798.930000 7.822788e-16
8802.430000 7.843963e-16
8805.920000 7.869400e-16
8809.420000 7.904731e-16
8812.920000 7.869297e-16
8816.420000 7.984597e-16
8819.910000 8.280724e-16
8823.410000 8.245545e-16
8826.910000 7.904615e-16
8830.410000 7.547328e-16
8833.900000 7.519860e-16
8837.400000 8.527660e-16
8840.900000 7.849440e-16
8844.390000 8.212757e-16
8847.890000 8.231443e-16
8851.390000 8.112941e-16
8854.890000 8.031622e-16
8858.380000 8.003154e-16
8861.880000 8.107379e-16
8865.380000 8.435284e-16
8868.880000 8.475828e-16
8872.370000 8.155785e-16
8875.870000 7.748251e-16
8879.370000 8.147164e-16
8882.870000 8.877539e-16
8886.360000 8.722562e-16
8889.860000 8.346357e-16
8893.360000 8.666318e-16
8896.850000 8.402178e-16
8900.350000 8.042427e-16
8903.850000 8.054631e-16
8907.350000 8.509663e-16
8910.840000 8.790924e-16
8914.340000 8.833676e-16
8917.840000 9.034892e-16
8921.340000 8.704179e-16
8924.830000 8.410239e-16
8928.330000 8.115380e-16
8931.830000 7.755821e-16
8935.330000 8.147777e-16
8938.820000 8.474957e-16
8942.320000 8.636446e-16
8945.820000 8.630273e-16
8949.320000 8.240238e-16
8952.810000 8.418682e-16
8956.310000 8.805392e-16
8959.810000 8.346643e-16
8963.300000 7.678242e-16
8966.800000 7.450902e-16
8970.300000 7.115683e-16
8973.800000 7.491902e-16
8977.290000 7.066218e-16
8980.790000 7.074776e-16
8984.290000 7.381120e-16
8987.790000 7.022551e-16
8991.280000 6.372972e-16
8994.780000 6.266187e-16
8998.280000 6.519200e-16


==> anc/spec_2023ufx_2023-10-14T14_13_39.994_SNIFS.dat <==
# spectrum of 2023ufx
# MJD = 60231.592824
# UT = 2023-10-14T14:13:39.994
# PHASE = 08 days
# INSTRUMENT = UH2.2m/SNIFS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3400.480000 7.230291e-15
3403.480000 7.194970e-15
3406.480000 7.336717e-15
3409.480000 7.317560e-15
3412.480000 7.276382e-15
3415.480000 7.312622e-15
3418.480000 7.198449e-15
3421.480000 7.032036e-15
3424.480000 7.117339e-15
3427.480000 7.105186e-15
3430.480000 7.088442e-15
3433.480000 7.160403e-15
3436.480000 7.279906e-15
3439.480000 7.095389e-15
3442.480000 6.951157e-15
3445.480000 7.026062e-15
3448.480000 7.150537e-15
3451.480000 7.042635e-15
3454.480000 6.871334e-15
3457.480000 6.861457e-15
3460.480000 6.817608e-15
3463.480000 6.771986e-15
3466.480000 6.799001e-15
3469.480000 6.839640e-15
3472.480000 6.805929e-15
3475.480000 6.794882e-15
3478.480000 6.803244e-15
3481.480000 6.839285e-15
3484.480000 6.735037e-15
3487.480000 6.679866e-15
3490.480000 6.695249e-15
3493.480000 6.800827e-15
3496.480000 6.742586e-15
3499.480000 6.719881e-15
3502.480000 6.726236e-15
3505.480000 6.678727e-15
3508.480000 6.567192e-15
3511.480000 6.683474e-15
3514.480000 6.666926e-15
3517.480000 6.587296e-15
3520.480000 6.602460e-15
3523.480000 6.683604e-15
3526.480000 6.692216e-15
3529.480000 6.586806e-15
3532.480000 6.554553e-15
3535.480000 6.599422e-15
3538.480000 6.620083e-15
3541.480000 6.599185e-15
3544.480000 6.553689e-15
3547.480000 6.592542e-15
3550.480000 6.552356e-15
3553.480000 6.413886e-15
3556.480000 6.406316e-15
3559.480000 6.517784e-15
3562.480000 6.526174e-15
3565.480000 6.389934e-15
3568.480000 6.505198e-15
3571.480000 6.463891e-15
3574.480000 6.427646e-15
3577.480000 6.375367e-15
3580.480000 6.339998e-15
3583.480000 6.251264e-15
3586.480000 6.282833e-15
3589.480000 6.341518e-15
3592.480000 6.322427e-15
3595.480000 6.284398e-15
3598.480000 6.382064e-15
3601.480000 6.451915e-15
3604.480000 6.450090e-15
3607.480000 6.399620e-15
3610.480000 6.438908e-15
3613.480000 6.471736e-15
3616.480000 6.426848e-15
3619.480000 6.408884e-15
3622.480000 6.495426e-15
3625.480000 6.523909e-15
3628.480000 6.425122e-15
3631.480000 6.379527e-15
3634.480000 6.438058e-15
3637.480000 6.532260e-15
3640.480000 6.528964e-15
3643.480000 6.566958e-15
3646.480000 6.699945e-15
3649.480000 6.826465e-15
3652.480000 7.137099e-15
3655.480000 6.928705e-15
3658.480000 6.670496e-15
3661.480000 6.640684e-15
3664.480000 6.575848e-15
3667.480000 6.523800e-15
3670.480000 6.557359e-15
3673.480000 6.543007e-15
3676.480000 6.585043e-15
3679.480000 6.622845e-15
3682.480000 6.643114e-15
3685.480000 6.759799e-15
3688.480000 6.771883e-15
3691.480000 6.745960e-15
3694.480000 6.691022e-15
3697.480000 6.661393e-15
3700.480000 6.635278e-15
3703.480000 6.575283e-15
3706.480000 6.619015e-15
3709.480000 6.683681e-15
3712.480000 6.716790e-15
3715.480000 6.715439e-15
3718.480000 6.733712e-15
3721.480000 6.688266e-15
3724.480000 6.747623e-15
3727.480000 6.699410e-15
3730.480000 6.690395e-15
3733.480000 6.735063e-15
3736.480000 6.848800e-15
3739.480000 6.963895e-15
3742.480000 6.848259e-15
3745.480000 6.841968e-15
3748.480000 6.781465e-15
3751.480000 6.786079e-15
3754.480000 6.843717e-15
3757.480000 6.833170e-15
3760.480000 6.799572e-15
3763.480000 6.850032e-15
3766.480000 6.875663e-15
3769.480000 6.875000e-15
3772.480000 6.834451e-15
3775.480000 6.840446e-15
3778.480000 6.840530e-15
3781.480000 6.865414e-15
3784.480000 6.836566e-15
3787.480000 6.810372e-15
3790.480000 6.876295e-15
3793.480000 6.795327e-15
3796.480000 6.798420e-15
3799.480000 6.851644e-15
3802.480000 6.809755e-15
3805.480000 6.774598e-15
3808.480000 6.726253e-15
3811.480000 6.727188e-15
3814.480000 6.772522e-15
3817.480000 6.822652e-15
3820.480000 6.775635e-15
3823.480000 6.779964e-15
3826.480000 6.730553e-15
3829.480000 6.696581e-15
3832.480000 6.660487e-15
3835.480000 6.623415e-15
3838.480000 6.713266e-15
3841.480000 6.700641e-15
3844.480000 6.598027e-15
3847.480000 6.637937e-15
3850.480000 6.568807e-15
3853.480000 6.476959e-15
3856.480000 6.595970e-15
3859.480000 6.688891e-15
3862.480000 6.584991e-15
3865.480000 6.458884e-15
3868.480000 6.341605e-15
3871.480000 6.293479e-15
3874.480000 6.378078e-15
3877.480000 6.467876e-15
3880.480000 6.614900e-15
3883.480000 6.597456e-15
3886.480000 6.347577e-15
3889.480000 6.286078e-15
3892.480000 6.291640e-15
3895.480000 6.340877e-15
3898.480000 6.305776e-15
3901.480000 6.316336e-15
3904.480000 6.201027e-15
3907.480000 6.181808e-15
3910.480000 6.197052e-15
3913.480000 6.165490e-15
3916.480000 6.139623e-15
3919.480000 6.157373e-15
3922.480000 6.221237e-15
3925.480000 6.201592e-15
3928.480000 6.146884e-15
3931.480000 6.327097e-15
3934.480000 6.163971e-15
3937.480000 6.023402e-15
3940.480000 5.901299e-15
3943.480000 5.854631e-15
3946.480000 5.921317e-15
3949.480000 6.085154e-15
3952.480000 6.134660e-15
3955.480000 6.038686e-15
3958.480000 6.050327e-15
3961.480000 6.013145e-15
3964.480000 5.991556e-15
3967.480000 6.052194e-15
3970.480000 6.037867e-15
3973.480000 5.968883e-15
3976.480000 5.849511e-15
3979.480000 5.846055e-15
3982.480000 5.890588e-15
3985.480000 5.936206e-15
3988.480000 5.884109e-15
3991.480000 5.852327e-15
3994.480000 5.882499e-15
3997.480000 5.867435e-15
4000.480000 5.893815e-15
4003.480000 5.769521e-15
4006.480000 5.671651e-15
4009.480000 5.721913e-15
4012.480000 5.714637e-15
4015.480000 5.716388e-15
4018.480000 5.680841e-15
4021.480000 5.672132e-15
4024.480000 5.754243e-15
4027.480000 5.691991e-15
4030.480000 5.678107e-15
4033.480000 5.684946e-15
4036.480000 5.678208e-15
4039.480000 5.679340e-15
4042.480000 5.696818e-15
4045.480000 5.752138e-15
4048.480000 5.733791e-15
4051.480000 5.819784e-15
4054.480000 5.825780e-15
4057.480000 5.788544e-15
4060.480000 5.844886e-15
4063.480000 5.750547e-15
4066.480000 5.686020e-15
4069.480000 5.742991e-15
4072.480000 5.817771e-15
4075.480000 5.767407e-15
4078.480000 5.689437e-15
4081.480000 5.693542e-15
4084.480000 5.764638e-15
4087.480000 5.742120e-15
4090.480000 5.757169e-15
4093.480000 5.722265e-15
4096.480000 5.635359e-15
4099.480000 5.667722e-15
4102.480000 5.640969e-15
4105.480000 5.576685e-15
4108.480000 5.665539e-15
4111.480000 5.731566e-15
4114.480000 5.666446e-15
4117.480000 5.549970e-15
4120.480000 5.571158e-15
4123.480000 5.623247e-15
4126.480000 5.584959e-15
4129.480000 5.580380e-15
4132.480000 5.571903e-15
4135.480000 5.557251e-15
4138.480000 5.555717e-15
4141.480000 5.526120e-15
4144.480000 5.510088e-15
4147.480000 5.563637e-15
4150.480000 5.585027e-15
4153.480000 5.558379e-15
4156.480000 5.613326e-15
4159.480000 5.570049e-15
4162.480000 5.491735e-15
4165.480000 5.475911e-15
4168.480000 5.513735e-15
4171.480000 5.480706e-15
4174.480000 5.406032e-15
4177.480000 5.452920e-15
4180.480000 5.441990e-15
4183.480000 5.376875e-15
4186.480000 5.347730e-15
4189.480000 5.370431e-15
4192.480000 5.279500e-15
4195.480000 5.244420e-15
4198.480000 5.225844e-15
4201.480000 5.227873e-15
4204.480000 5.192440e-15
4207.480000 5.194148e-15
4210.480000 5.192660e-15
4213.480000 5.094138e-15
4216.480000 5.124914e-15
4219.480000 5.230132e-15
4222.480000 5.139946e-15
4225.480000 5.113691e-15
4228.480000 5.107068e-15
4231.480000 5.064968e-15
4234.480000 4.997706e-15
4237.480000 5.039380e-15
4240.480000 5.031540e-15
4243.480000 5.027293e-15
4246.480000 5.062378e-15
4249.480000 4.846559e-15
4252.480000 4.632360e-15
4255.480000 4.968496e-15
4258.480000 4.996854e-15
4261.480000 5.125080e-15
4264.480000 5.023107e-15
4267.480000 5.031451e-15
4270.480000 4.960517e-15
4273.480000 4.991647e-15
4276.480000 4.988546e-15
4279.480000 4.993634e-15
4282.480000 4.935123e-15
4285.480000 4.947261e-15
4288.480000 4.983065e-15
4291.480000 4.914781e-15
4294.480000 4.881141e-15
4297.480000 4.914658e-15
4300.480000 4.961310e-15
4303.480000 4.920197e-15
4306.480000 4.921938e-15
4309.480000 4.944539e-15
4312.480000 5.003442e-15
4315.480000 4.898539e-15
4318.480000 4.853794e-15
4321.480000 4.899400e-15
4324.480000 4.838068e-15
4327.480000 4.821555e-15
4330.480000 4.879080e-15
4333.480000 4.839929e-15
4336.480000 4.820402e-15
4339.480000 4.814802e-15
4342.480000 4.789367e-15
4345.480000 4.933272e-15
4348.480000 5.486273e-15
4351.480000 5.128314e-15
4354.480000 4.742719e-15
4357.480000 4.748677e-15
4360.480000 4.697095e-15
4363.480000 4.676511e-15
4366.480000 4.615502e-15
4369.480000 5.183637e-15
4372.480000 4.666417e-15
4375.480000 4.694701e-15
4378.480000 4.673569e-15
4381.480000 4.351285e-15
4384.480000 4.533823e-15
4387.480000 4.984140e-15
4390.480000 4.811086e-15
4393.480000 4.768165e-15
4396.480000 4.730971e-15
4399.480000 4.731060e-15
4402.480000 4.697261e-15
4405.480000 4.694507e-15
4408.480000 4.700457e-15
4411.480000 4.729900e-15
4414.480000 4.720843e-15
4417.480000 4.699340e-15
4420.480000 4.700283e-15
4423.480000 4.672930e-15
4426.480000 4.703112e-15
4429.480000 4.712084e-15
4432.480000 4.651045e-15
4435.480000 4.636120e-15
4438.480000 4.677521e-15
4441.480000 4.695855e-15
4444.480000 4.641189e-15
4447.480000 4.651522e-15
4450.480000 4.685742e-15
4453.480000 4.628012e-15
4456.480000 4.603092e-15
4459.480000 4.624085e-15
4462.480000 4.635885e-15
4465.480000 4.613586e-15
4468.480000 4.585631e-15
4471.480000 4.542142e-15
4474.480000 4.559136e-15
4477.480000 4.584508e-15
4480.480000 4.592165e-15
4483.480000 4.574936e-15
4486.480000 4.580722e-15
4489.480000 4.562805e-15
4492.480000 4.538670e-15
4495.480000 4.558620e-15
4498.480000 4.567637e-15
4501.480000 4.534543e-15
4504.480000 4.498380e-15
4507.480000 4.522457e-15
4510.480000 4.535595e-15
4513.480000 4.453747e-15
4516.480000 4.475474e-15
4519.480000 4.500712e-15
4522.480000 4.497184e-15
4525.480000 4.491187e-15
4528.480000 4.484786e-15
4531.480000 4.478997e-15
4534.480000 4.434238e-15
4537.480000 4.410536e-15
4540.480000 4.424000e-15
4543.480000 4.401632e-15
4546.480000 4.341052e-15
4549.480000 4.333832e-15
4552.480000 4.352501e-15
4555.480000 4.333547e-15
4558.480000 4.355043e-15
4561.480000 4.356339e-15
4564.480000 4.349529e-15
4567.480000 4.327160e-15
4570.480000 4.326153e-15
4573.480000 4.352743e-15
4576.480000 4.333419e-15
4579.480000 4.289916e-15
4582.480000 4.277029e-15
4585.480000 4.223633e-15
4588.480000 4.236784e-15
4591.480000 4.242816e-15
4594.480000 4.269813e-15
4597.480000 4.255433e-15
4600.480000 4.243076e-15
4603.480000 4.222764e-15
4606.480000 4.215421e-15
4609.480000 4.202985e-15
4612.480000 4.196116e-15
4615.480000 4.213119e-15
4618.480000 4.241200e-15
4621.480000 4.228167e-15
4624.480000 4.174136e-15
4627.480000 4.169975e-15
4630.480000 4.207726e-15
4633.480000 4.183740e-15
4636.480000 4.147084e-15
4639.480000 4.122819e-15
4642.480000 4.144809e-15
4645.480000 4.102175e-15
4648.480000 4.113784e-15
4651.480000 4.145327e-15
4654.480000 4.171382e-15
4657.480000 4.128411e-15
4660.480000 4.143899e-15
4663.480000 4.137987e-15
4666.480000 4.089700e-15
4669.480000 4.053918e-15
4672.480000 4.049182e-15
4675.480000 4.069934e-15
4678.480000 4.119096e-15
4681.480000 4.073698e-15
4684.480000 4.020995e-15
4687.480000 4.052983e-15
4690.480000 4.051466e-15
4693.480000 4.049406e-15
4696.480000 4.026719e-15
4699.480000 4.025944e-15
4702.480000 3.998761e-15
4705.480000 3.996690e-15
4708.480000 3.983747e-15
4711.480000 3.965855e-15
4714.480000 3.987467e-15
4717.480000 3.977527e-15
4720.480000 3.958705e-15
4723.480000 3.944598e-15
4726.480000 3.926696e-15
4729.480000 3.909767e-15
4732.480000 3.902792e-15
4735.480000 3.875262e-15
4738.480000 3.874204e-15
4741.480000 3.889957e-15
4744.480000 3.856389e-15
4747.480000 3.839863e-15
4750.480000 3.810142e-15
4753.480000 3.772934e-15
4756.480000 3.771411e-15
4759.480000 3.770083e-15
4762.480000 3.803427e-15
4765.480000 3.800342e-15
4768.480000 3.779880e-15
4771.480000 3.802596e-15
4774.480000 3.778787e-15
4777.480000 3.771501e-15
4780.480000 3.765708e-15
4783.480000 3.768302e-15
4786.480000 3.760532e-15
4789.480000 3.756568e-15
4792.480000 3.727022e-15
4795.480000 3.721201e-15
4798.480000 3.750953e-15
4801.480000 3.767914e-15
4804.480000 3.756042e-15
4807.480000 3.713606e-15
4810.480000 3.732210e-15
4813.480000 3.751001e-15
4816.480000 3.707583e-15
4819.480000 3.688995e-15
4822.480000 3.740754e-15
4825.480000 3.829472e-15
4828.480000 3.794944e-15
4831.480000 3.700357e-15
4834.480000 3.741339e-15
4837.480000 3.780726e-15
4840.480000 3.774725e-15
4843.480000 3.721578e-15
4846.480000 3.802709e-15
4849.480000 3.852577e-15
4852.480000 3.750684e-15
4855.480000 3.726509e-15
4858.480000 3.748622e-15
4861.480000 3.719820e-15
4864.480000 3.734689e-15
4867.480000 3.716940e-15
4870.480000 3.677149e-15
4873.480000 3.695249e-15
4876.480000 3.702987e-15
4879.480000 3.712305e-15
4882.480000 3.720602e-15
4885.480000 3.677998e-15
4888.480000 3.690535e-15
4891.480000 3.681416e-15
4894.480000 3.706169e-15
4897.480000 3.694675e-15
4900.480000 3.680088e-15
4903.480000 3.685507e-15
4906.480000 3.687060e-15
4909.480000 3.722764e-15
4912.480000 3.697718e-15
4915.480000 3.701759e-15
4918.480000 3.714574e-15
4921.480000 3.686605e-15
4924.480000 3.684207e-15
4927.480000 3.702957e-15
4930.480000 3.642038e-15
4933.480000 3.679530e-15
4936.480000 3.663376e-15
4939.480000 3.632722e-15
4942.480000 3.644529e-15
4945.480000 3.725665e-15
4948.480000 3.613714e-15
4951.480000 3.676768e-15
4954.480000 3.671615e-15
4957.480000 3.607304e-15
4960.480000 3.650246e-15
4963.480000 3.608168e-15
4966.480000 3.618826e-15
4969.480000 3.588104e-15
4972.480000 3.567773e-15
4975.480000 3.552149e-15
4978.480000 3.563250e-15
4981.480000 3.606343e-15
4984.480000 3.596964e-15
4987.480000 3.591124e-15
4990.480000 3.636345e-15
4993.480000 3.646240e-15
4996.480000 3.634854e-15
4999.480000 3.658739e-15
5002.480000 3.592800e-15
5005.480000 3.518561e-15
5008.480000 3.611443e-15
5011.480000 3.580443e-15
5014.480000 3.590646e-15
5017.480000 3.565093e-15
5020.480000 3.535919e-15
5023.480000 3.526660e-15
5026.480000 3.616504e-15
5029.480000 3.591151e-15
5032.480000 3.539105e-15
5035.480000 3.494518e-15
5038.480000 3.513446e-15
5041.480000 3.492438e-15
5044.480000 3.455400e-15
5047.480000 3.468507e-15
5050.480000 3.505345e-15
5053.480000 3.503388e-15
5056.480000 3.480431e-15
5059.480000 3.434392e-15
5062.480000 3.406089e-15
5065.480000 3.338309e-15
5068.480000 3.308735e-15
5071.480000 nan
5074.480000 nan
5077.480000 nan
5080.480000 nan
5083.480000 nan
5086.480000 nan
5089.480000 nan
5092.480000 nan
5095.480000 nan
5098.480000 nan
5101.480000 nan
5104.480000 nan
5107.480000 nan
5110.480000 nan
5113.480000 nan
5116.480000 nan
5119.480000 nan
5122.480000 nan
5125.480000 nan
5128.480000 nan
5131.480000 nan
5134.480000 nan
5137.480000 nan
5140.480000 nan
5143.480000 nan
5146.480000 nan
5149.480000 nan
5152.480000 nan
5155.480000 nan
5158.480000 nan
5161.480000 nan
5164.480000 nan
5167.480000 nan
5170.480000 3.622014e-15
5173.480000 3.603873e-15
5176.480000 3.606368e-15
5179.480000 3.591374e-15
5182.480000 3.598888e-15
5185.480000 3.535978e-15
5188.480000 3.532253e-15
5191.480000 3.639109e-15
5194.480000 3.677182e-15
5197.480000 3.479631e-15
5200.480000 3.406967e-15
5203.480000 3.311195e-15
5206.480000 3.322125e-15
5209.480000 3.308060e-15
5212.480000 3.261975e-15
5215.480000 3.129419e-15
5218.480000 3.121417e-15
5221.480000 3.181342e-15
5224.480000 3.207674e-15
5227.480000 3.140108e-15
5230.480000 3.101185e-15
5233.480000 3.091128e-15
5236.480000 3.108758e-15
5239.480000 3.145488e-15
5242.480000 3.204747e-15
5245.480000 3.241751e-15
5248.480000 3.213393e-15
5251.480000 3.233082e-15
5254.480000 3.192365e-15
5257.480000 3.111653e-15
5260.480000 3.149171e-15
5263.480000 3.180624e-15
5266.480000 3.192365e-15
5269.480000 3.166738e-15
5272.480000 3.155206e-15
5275.480000 3.166710e-15
5278.480000 3.147568e-15
5281.480000 3.137913e-15
5284.480000 3.083762e-15
5287.480000 3.092386e-15
5290.480000 3.181567e-15
5293.480000 3.187913e-15
5296.480000 3.171777e-15
5299.480000 3.211835e-15
5302.480000 3.164290e-15
5305.480000 3.146413e-15
5308.480000 3.211442e-15
5311.480000 3.158366e-15
5314.480000 3.097449e-15
5317.480000 3.108995e-15
5320.480000 3.095379e-15
5323.480000 3.101186e-15
5326.480000 3.073141e-15
5329.480000 3.081562e-15
5332.480000 3.039693e-15
5335.480000 3.049593e-15
5338.480000 3.000330e-15
5341.480000 2.938958e-15
5344.480000 2.978229e-15
5347.480000 2.985641e-15
5350.480000 3.007743e-15
5353.480000 3.029919e-15
5356.480000 3.051100e-15
5359.480000 2.958972e-15
5362.480000 2.933460e-15
5365.480000 2.997536e-15
5368.480000 2.995142e-15
5371.480000 3.006588e-15
5374.480000 2.986781e-15
5377.480000 2.945940e-15
5380.480000 2.911649e-15
5383.480000 2.935617e-15
5386.480000 2.974193e-15
5389.480000 2.962156e-15
5392.480000 2.937698e-15
5395.480000 2.922769e-15
5398.480000 2.951929e-15
5401.480000 2.979130e-15
5404.480000 2.920156e-15
5407.480000 2.883802e-15
5410.480000 2.888843e-15
5413.480000 2.878672e-15
5416.480000 2.868403e-15
5419.480000 2.905771e-15
5422.480000 2.906062e-15
5425.480000 2.870219e-15
5428.480000 2.829288e-15
5431.480000 2.847208e-15
5434.480000 2.846903e-15
5437.480000 2.857707e-15
5440.480000 2.860136e-15
5443.480000 2.863819e-15
5446.480000 2.888130e-15
5449.480000 2.922411e-15
5452.480000 2.948989e-15
5455.480000 2.893228e-15
5458.480000 2.866599e-15
5461.480000 2.880636e-15
5464.480000 2.862006e-15
5467.480000 2.857583e-15
5470.480000 2.823760e-15
5473.480000 2.811249e-15
5476.480000 2.831415e-15
5479.480000 2.791597e-15
5482.480000 2.774345e-15
5485.480000 2.787774e-15
5488.480000 2.829400e-15
5491.480000 2.813892e-15
5494.480000 2.809611e-15
5497.480000 2.787748e-15
5500.480000 2.795656e-15
5503.480000 2.806889e-15
5506.480000 2.776350e-15
5509.480000 2.755699e-15
5512.480000 2.737014e-15
5515.480000 2.731292e-15
5518.480000 2.751195e-15
5521.480000 2.788277e-15
5524.480000 2.804809e-15
5527.480000 2.764473e-15
5530.480000 2.756509e-15
5533.480000 2.762515e-15
5536.480000 2.736747e-15
5539.480000 2.735638e-15
5542.480000 2.735318e-15
5545.480000 2.731659e-15
5548.480000 2.745322e-15
5551.480000 2.762403e-15
5554.480000 2.755522e-15
5557.480000 2.728042e-15
5560.480000 2.706290e-15
5563.480000 2.689355e-15
5566.480000 2.685542e-15
5569.480000 2.678015e-15
5572.480000 2.721581e-15
5575.480000 2.744040e-15
5578.480000 2.752248e-15
5581.480000 2.671125e-15
5584.480000 2.704294e-15
5587.480000 3.016922e-15
5590.480000 2.778611e-15
5593.480000 2.693433e-15
5596.480000 2.647871e-15
5599.480000 2.654257e-15
5602.480000 2.661549e-15
5605.480000 2.680693e-15
5608.480000 2.671299e-15
5611.480000 2.668390e-15
5614.480000 2.651653e-15
5617.480000 2.639483e-15
5620.480000 2.612561e-15
5623.480000 2.655276e-15
5626.480000 2.648265e-15
5629.480000 2.621789e-15
5632.480000 2.592099e-15
5635.480000 2.598007e-15
5638.480000 2.612639e-15
5641.480000 2.602536e-15
5644.480000 2.588136e-15
5647.480000 2.594392e-15
5650.480000 2.594474e-15
5653.480000 2.580901e-15
5656.480000 2.571708e-15
5659.480000 2.502782e-15
5662.480000 2.438381e-15
5665.480000 2.449311e-15
5668.480000 2.441208e-15
5671.480000 2.512052e-15
5674.480000 2.543666e-15
5677.480000 2.529668e-15
5680.480000 2.510379e-15
5683.480000 2.526135e-15
5686.480000 2.516526e-15
5689.480000 2.550034e-15
5692.480000 2.514398e-15
5695.480000 2.532080e-15
5698.480000 2.544627e-15
5701.480000 2.481485e-15
5704.480000 2.445528e-15
5707.480000 2.468353e-15
5710.480000 2.474194e-15
5713.480000 2.407556e-15
5716.480000 2.441955e-15
5719.480000 2.429280e-15
5722.480000 2.407308e-15
5725.480000 2.397658e-15
5728.480000 2.382102e-15
5731.480000 2.383056e-15
5734.480000 2.372285e-15
5737.480000 2.388365e-15
5740.480000 2.380971e-15
5743.480000 2.361129e-15
5746.480000 2.335044e-15
5749.480000 2.348176e-15
5752.480000 2.367730e-15
5755.480000 2.363360e-15
5758.480000 2.398334e-15
5761.480000 2.392811e-15
5764.480000 2.380936e-15
5767.480000 2.373618e-15
5770.480000 2.366581e-15
5773.480000 2.333125e-15
5776.480000 2.316990e-15
5779.480000 2.362412e-15
5782.480000 2.391848e-15
5785.480000 2.376329e-15
5788.480000 2.367715e-15
5791.480000 2.371022e-15
5794.480000 2.382898e-15
5797.480000 2.390017e-15
5800.480000 2.387449e-15
5803.480000 2.386083e-15
5806.480000 2.404271e-15
5809.480000 2.418198e-15
5812.480000 2.407888e-15
5815.480000 2.402261e-15
5818.480000 2.398691e-15
5821.480000 2.380803e-15
5824.480000 2.368990e-15
5827.480000 2.380558e-15
5830.480000 2.380915e-15
5833.480000 2.384865e-15
5836.480000 2.412419e-15
5839.480000 2.403203e-15
5842.480000 2.382981e-15
5845.480000 2.402631e-15
5848.480000 2.266239e-15
5851.480000 2.262074e-15
5854.480000 2.479195e-15
5857.480000 2.354175e-15
5860.480000 2.323949e-15
5863.480000 2.345476e-15
5866.480000 2.361989e-15
5869.480000 2.339784e-15
5872.480000 2.363926e-15
5875.480000 2.376521e-15
5878.480000 2.361782e-15
5881.480000 2.329174e-15
5884.480000 2.307762e-15
5887.480000 2.284166e-15
5890.480000 2.272719e-15
5893.480000 2.267663e-15
5896.480000 2.287341e-15
5899.480000 2.297370e-15
5902.480000 2.282946e-15
5905.480000 2.292709e-15
5908.480000 2.294857e-15
5911.480000 2.301864e-15
5914.480000 2.316864e-15
5917.480000 2.295415e-15
5920.480000 2.291204e-15
5923.480000 2.297673e-15
5926.480000 2.293987e-15
5929.480000 2.319467e-15
5932.480000 2.302624e-15
5935.480000 2.287848e-15
5938.480000 2.277990e-15
5941.480000 2.249531e-15
5944.480000 2.285424e-15
5947.480000 2.321485e-15
5950.480000 2.324123e-15
5953.480000 2.293352e-15
5956.480000 2.282183e-15
5959.480000 2.321847e-15
5962.480000 2.307207e-15
5965.480000 2.327724e-15
5968.480000 2.329640e-15
5971.480000 2.295199e-15
5974.480000 2.276922e-15
5977.480000 2.265040e-15
5980.480000 2.262393e-15
5983.480000 2.245296e-15
5986.480000 2.272646e-15
5989.480000 2.254720e-15
5992.480000 2.241827e-15
5995.480000 2.244643e-15
5998.480000 2.238418e-15
6001.480000 2.225329e-15
6004.480000 2.229212e-15
6007.480000 2.241693e-15
6010.480000 2.224297e-15
6013.480000 2.218638e-15
6016.480000 2.223233e-15
6019.480000 2.224870e-15
6022.480000 2.229634e-15
6025.480000 2.224835e-15
6028.480000 2.223186e-15
6031.480000 2.231921e-15
6034.480000 2.219232e-15
6037.480000 2.223418e-15
6040.480000 2.219537e-15
6043.480000 2.189621e-15
6046.480000 2.180005e-15
6049.480000 2.177255e-15
6052.480000 2.164745e-15
6055.480000 2.159480e-15
6058.480000 2.151632e-15
6061.480000 2.171148e-15
6064.480000 2.163552e-15
6067.480000 2.162388e-15
6070.480000 2.191198e-15
6073.480000 2.182136e-15
6076.480000 2.125003e-15
6079.480000 2.161220e-15
6082.480000 2.144029e-15
6085.480000 2.156779e-15
6088.480000 2.148643e-15
6091.480000 2.167053e-15
6094.480000 2.178317e-15
6097.480000 2.149082e-15
6100.480000 2.138736e-15
6103.480000 2.202073e-15
6106.480000 2.195333e-15
6109.480000 2.210637e-15
6112.480000 2.130476e-15
6115.480000 2.121553e-15
6118.480000 2.120965e-15
6121.480000 2.106041e-15
6124.480000 2.108393e-15
6127.480000 2.110866e-15
6130.480000 2.111067e-15
6133.480000 2.098740e-15
6136.480000 2.096445e-15
6139.480000 2.103142e-15
6142.480000 2.113383e-15
6145.480000 2.106566e-15
6148.480000 2.097283e-15
6151.480000 2.087692e-15
6154.480000 2.075936e-15
6157.480000 2.087937e-15
6160.480000 2.084656e-15
6163.480000 2.075843e-15
6166.480000 2.071787e-15
6169.480000 2.078712e-15
6172.480000 2.081524e-15
6175.480000 2.071083e-15
6178.480000 2.066033e-15
6181.480000 2.068605e-15
6184.480000 2.080208e-15
6187.480000 2.064118e-15
6190.480000 2.058949e-15
6193.480000 2.036991e-15
6196.480000 2.054556e-15
6199.480000 2.056495e-15
6202.480000 2.047282e-15
6205.480000 2.052070e-15
6208.480000 2.065743e-15
6211.480000 2.049906e-15
6214.480000 2.046120e-15
6217.480000 2.044204e-15
6220.480000 2.040553e-15
6223.480000 2.043426e-15
6226.480000 2.037044e-15
6229.480000 2.058146e-15
6232.480000 2.055082e-15
6235.480000 2.051875e-15
6238.480000 2.027309e-15
6241.480000 2.012023e-15
6244.480000 2.034749e-15
6247.480000 2.105630e-15
6250.480000 2.210074e-15
6253.480000 2.194455e-15
6256.480000 2.036311e-15
6259.480000 2.022748e-15
6262.480000 2.020087e-15
6265.480000 2.007743e-15
6268.480000 1.994411e-15
6271.480000 1.970232e-15
6274.480000 1.953057e-15
6277.480000 1.953310e-15
6280.480000 1.955777e-15
6283.480000 1.956554e-15
6286.480000 1.978736e-15
6289.480000 1.973210e-15
6292.480000 1.957776e-15
6295.480000 1.971866e-15
6298.480000 2.036396e-15
6301.480000 1.983454e-15
6304.480000 1.935666e-15
6307.480000 1.953357e-15
6310.480000 1.965351e-15
6313.480000 1.968005e-15
6316.480000 1.957822e-15
6319.480000 1.974354e-15
6322.480000 1.967192e-15
6325.480000 1.956982e-15
6328.480000 1.987840e-15
6331.480000 1.970511e-15
6334.480000 1.972069e-15
6337.480000 1.993027e-15
6340.480000 1.984385e-15
6343.480000 1.927856e-15
6346.480000 1.916566e-15
6349.480000 1.917961e-15
6352.480000 1.928575e-15
6355.480000 1.926683e-15
6358.480000 1.929297e-15
6361.480000 1.931178e-15
6364.480000 1.917947e-15
6367.480000 1.916074e-15
6370.480000 1.880697e-15
6373.480000 1.883215e-15
6376.480000 1.885932e-15
6379.480000 1.885649e-15
6382.480000 1.881838e-15
6385.480000 1.881830e-15
6388.480000 1.889929e-15
6391.480000 1.906474e-15
6394.480000 1.917705e-15
6397.480000 1.902106e-15
6400.480000 1.864097e-15
6403.480000 1.857365e-15
6406.480000 1.847344e-15
6409.480000 1.851040e-15
6412.480000 1.859348e-15
6415.480000 1.853669e-15
6418.480000 1.856286e-15
6421.480000 1.853686e-15
6424.480000 1.840697e-15
6427.480000 1.856372e-15
6430.480000 1.838054e-15
6433.480000 1.843171e-15
6436.480000 1.853973e-15
6439.480000 1.839140e-15
6442.480000 1.852375e-15
6445.480000 1.836754e-15
6448.480000 1.845951e-15
6451.480000 1.857632e-15
6454.480000 1.862148e-15
6457.480000 1.843715e-15
6460.480000 1.839972e-15
6463.480000 1.854084e-15
6466.480000 1.847095e-15
6469.480000 1.865589e-15
6472.480000 1.843385e-15
6475.480000 1.844579e-15
6478.480000 1.837314e-15
6481.480000 1.833885e-15
6484.480000 1.815190e-15
6487.480000 1.840650e-15
6490.480000 1.820746e-15
6493.480000 1.799424e-15
6496.480000 1.806242e-15
6499.480000 1.819498e-15
6502.480000 1.820438e-15
6505.480000 1.809667e-15
6508.480000 1.809657e-15
6511.480000 1.811547e-15
6514.480000 1.808481e-15
6517.480000 1.793950e-15
6520.480000 1.794579e-15
6523.480000 1.801454e-15
6526.480000 1.797076e-15
6529.480000 1.800004e-15
6532.480000 1.806159e-15
6535.480000 1.799582e-15
6538.480000 1.795695e-15
6541.480000 1.801827e-15
6544.480000 1.802705e-15
6547.480000 1.793904e-15
6550.480000 1.802588e-15
6553.480000 1.828974e-15
6556.480000 1.845048e-15
6559.480000 1.845191e-15
6562.480000 1.843352e-15
6565.480000 1.820463e-15
6568.480000 1.813631e-15
6571.480000 1.823313e-15
6574.480000 1.808007e-15
6577.480000 1.802102e-15
6580.480000 1.798314e-15
6583.480000 1.798300e-15
6586.480000 1.784344e-15
6589.480000 1.790773e-15
6592.480000 1.790163e-15
6595.480000 1.783952e-15
6598.480000 1.785394e-15
6601.480000 1.795704e-15
6604.480000 1.782042e-15
6607.480000 1.776953e-15
6610.480000 1.805124e-15
6613.480000 1.795685e-15
6616.480000 1.787182e-15
6619.480000 1.783490e-15
6622.480000 1.783541e-15
6625.480000 1.787503e-15
6628.480000 1.801861e-15
6631.480000 1.795501e-15
6634.480000 1.775335e-15
6637.480000 1.766678e-15
6640.480000 1.771683e-15
6643.480000 1.772312e-15
6646.480000 1.773464e-15
6649.480000 1.771347e-15
6652.480000 1.770410e-15
6655.480000 1.764515e-15
6658.480000 1.765707e-15
6661.480000 1.780113e-15
6664.480000 1.777309e-15
6667.480000 1.768921e-15
6670.480000 1.772427e-15
6673.480000 1.770629e-15
6676.480000 1.762718e-15
6679.480000 1.766424e-15
6682.480000 1.765572e-15
6685.480000 1.758168e-15
6688.480000 1.746400e-15
6691.480000 1.733885e-15
6694.480000 1.733230e-15
6697.480000 1.749678e-15
6700.480000 1.771462e-15
6703.480000 1.747898e-15
6706.480000 1.737461e-15
6709.480000 1.732382e-15
6712.480000 1.725122e-15
6715.480000 1.796515e-15
6718.480000 1.727465e-15
6721.480000 1.702684e-15
6724.480000 1.706270e-15
6727.480000 1.687903e-15
6730.480000 1.690822e-15
6733.480000 1.774689e-15
6736.480000 1.744033e-15
6739.480000 1.737098e-15
6742.480000 1.724944e-15
6745.480000 1.712320e-15
6748.480000 1.715250e-15
6751.480000 1.710564e-15
6754.480000 1.709034e-15
6757.480000 1.710747e-15
6760.480000 1.769138e-15
6763.480000 1.886222e-15
6766.480000 1.828293e-15
6769.480000 1.726993e-15
6772.480000 1.698154e-15
6775.480000 1.681465e-15
6778.480000 1.667189e-15
6781.480000 1.669360e-15
6784.480000 1.665228e-15
6787.480000 1.659907e-15
6790.480000 1.654856e-15
6793.480000 1.657669e-15
6796.480000 1.651704e-15
6799.480000 1.628379e-15
6802.480000 1.629883e-15
6805.480000 1.667150e-15
6808.480000 1.677295e-15
6811.480000 1.660826e-15
6814.480000 1.647940e-15
6817.480000 1.645462e-15
6820.480000 1.651975e-15
6823.480000 1.630295e-15
6826.480000 1.619767e-15
6829.480000 1.637746e-15
6832.480000 1.630141e-15
6835.480000 1.606141e-15
6838.480000 1.607755e-15
6841.480000 1.602116e-15
6844.480000 1.605390e-15
6847.480000 1.596404e-15
6850.480000 1.589329e-15
6853.480000 1.588174e-15
6856.480000 1.575848e-15
6859.480000 1.602073e-15
6862.480000 1.611315e-15
6865.480000 1.587854e-15
6868.480000 1.548069e-15
6871.480000 1.534216e-15
6874.480000 1.542546e-15
6877.480000 1.572271e-15
6880.480000 1.580807e-15
6883.480000 1.573556e-15
6886.480000 1.556205e-15
6889.480000 1.534610e-15
6892.480000 1.532444e-15
6895.480000 1.539834e-15
6898.480000 1.559105e-15
6901.480000 1.562539e-15
6904.480000 1.546506e-15
6907.480000 1.538684e-15
6910.480000 1.542756e-15
6913.480000 1.546852e-15
6916.480000 1.543108e-15
6919.480000 1.535544e-15
6922.480000 1.533122e-15
6925.480000 1.533396e-15
6928.480000 1.535302e-15
6931.480000 1.531717e-15
6934.480000 1.530613e-15
6937.480000 1.527813e-15
6940.480000 1.516721e-15
6943.480000 1.515776e-15
6946.480000 1.514615e-15
6949.480000 1.516655e-15
6952.480000 1.515034e-15
6955.480000 1.519762e-15
6958.480000 1.517410e-15
6961.480000 1.494196e-15
6964.480000 1.485433e-15
6967.480000 1.496846e-15
6970.480000 1.505496e-15
6973.480000 1.497540e-15
6976.480000 1.495322e-15
6979.480000 1.499054e-15
6982.480000 1.498990e-15
6985.480000 1.494839e-15
6988.480000 1.506151e-15
6991.480000 1.509932e-15
6994.480000 1.508362e-15
6997.480000 1.498049e-15
7000.480000 1.484876e-15
7003.480000 1.483902e-15
7006.480000 1.483634e-15
7009.480000 1.475179e-15
7012.480000 1.467666e-15
7015.480000 1.468239e-15
7018.480000 1.470001e-15
7021.480000 1.471981e-15
7024.480000 1.477344e-15
7027.480000 1.470216e-15
7030.480000 1.471098e-15
7033.480000 1.474353e-15
7036.480000 1.462120e-15
7039.480000 1.456719e-15
7042.480000 1.459438e-15
7045.480000 1.457996e-15
7048.480000 1.448529e-15
7051.480000 1.456090e-15
7054.480000 1.488772e-15
7057.480000 1.502964e-15
7060.480000 1.523798e-15
7063.480000 1.482533e-15
7066.480000 1.452889e-15
7069.480000 1.434629e-15
7072.480000 1.443099e-15
7075.480000 1.441363e-15
7078.480000 1.426843e-15
7081.480000 1.435189e-15
7084.480000 1.431538e-15
7087.480000 1.431574e-15
7090.480000 1.442506e-15
7093.480000 1.445224e-15
7096.480000 1.426606e-15
7099.480000 1.413853e-15
7102.480000 1.425704e-15
7105.480000 1.445555e-15
7108.480000 1.454266e-15
7111.480000 1.441529e-15
7114.480000 1.409517e-15
7117.480000 1.394578e-15
7120.480000 1.400221e-15
7123.480000 1.401423e-15
7126.480000 1.398552e-15
7129.480000 1.400332e-15
7132.480000 1.401275e-15
7135.480000 1.394427e-15
7138.480000 1.390383e-15
7141.480000 1.399952e-15
7144.480000 1.398675e-15
7147.480000 1.398952e-15
7150.480000 1.399656e-15
7153.480000 1.395277e-15
7156.480000 1.384451e-15
7159.480000 1.373671e-15
7162.480000 1.365984e-15
7165.480000 1.352035e-15
7168.480000 1.340367e-15
7171.480000 1.388779e-15
7174.480000 1.430386e-15
7177.480000 1.384031e-15
7180.480000 1.327748e-15
7183.480000 1.302431e-15
7186.480000 1.281896e-15
7189.480000 1.277952e-15
7192.480000 1.289734e-15
7195.480000 1.289381e-15
7198.480000 1.295848e-15
7201.480000 1.368577e-15
7204.480000 1.293163e-15
7207.480000 1.285822e-15
7210.480000 1.400949e-15
7213.480000 1.393299e-15
7216.480000 1.365657e-15
7219.480000 1.343847e-15
7222.480000 1.329605e-15
7225.480000 1.331101e-15
7228.480000 1.304977e-15
7231.480000 1.289475e-15
7234.480000 1.275363e-15
7237.480000 1.278362e-15
7240.480000 1.285924e-15
7243.480000 1.290071e-15
7246.480000 1.298354e-15
7249.480000 1.296443e-15
7252.480000 1.268202e-15
7255.480000 1.238312e-15
7258.480000 1.222666e-15
7261.480000 1.234306e-15
7264.480000 1.259719e-15
7267.480000 1.290635e-15
7270.480000 1.343952e-15
7273.480000 1.379837e-15
7276.480000 1.393964e-15
7279.480000 1.399816e-15
7282.480000 1.388946e-15
7285.480000 1.360519e-15
7288.480000 1.305792e-15
7291.480000 1.271215e-15
7294.480000 1.280006e-15
7297.480000 1.290313e-15
7300.480000 1.296371e-15
7303.480000 1.304925e-15
7306.480000 1.295223e-15
7309.480000 1.285568e-15
7312.480000 1.282845e-15
7315.480000 1.280549e-15
7318.480000 1.272144e-15
7321.480000 1.277834e-15
7324.480000 1.297219e-15
7327.480000 1.298736e-15
7330.480000 1.279725e-15
7333.480000 1.269972e-15
7336.480000 1.281858e-15
7339.480000 1.297102e-15
7342.480000 1.304510e-15
7345.480000 1.295432e-15
7348.480000 1.284039e-15
7351.480000 1.280000e-15
7354.480000 1.289272e-15
7357.480000 1.281874e-15
7360.480000 1.267865e-15
7363.480000 1.256726e-15
7366.480000 1.273624e-15
7369.480000 1.284923e-15
7372.480000 1.281420e-15
7375.480000 1.273277e-15
7378.480000 1.266229e-15
7381.480000 1.265342e-15
7384.480000 1.272506e-15
7387.480000 1.270347e-15
7390.480000 1.282612e-15
7393.480000 1.304771e-15
7396.480000 1.311034e-15
7399.480000 1.299454e-15
7402.480000 1.269367e-15
7405.480000 1.266545e-15
7408.480000 1.265976e-15
7411.480000 1.250556e-15
7414.480000 1.241630e-15
7417.480000 1.234126e-15
7420.480000 1.233103e-15
7423.480000 1.238477e-15
7426.480000 1.235196e-15
7429.480000 1.240421e-15
7432.480000 1.246430e-15
7435.480000 1.247115e-15
7438.480000 1.251014e-15
7441.480000 1.262916e-15
7444.480000 1.264836e-15
7447.480000 1.250759e-15
7450.480000 1.240347e-15
7453.480000 1.223456e-15
7456.480000 1.221946e-15
7459.480000 1.227181e-15
7462.480000 1.223189e-15
7465.480000 1.224831e-15
7468.480000 1.226966e-15
7471.480000 1.212477e-15
7474.480000 1.219158e-15
7477.480000 1.230139e-15
7480.480000 1.248160e-15
7483.480000 1.255584e-15
7486.480000 1.241001e-15
7489.480000 1.241623e-15
7492.480000 1.239515e-15
7495.480000 1.230905e-15
7498.480000 1.218039e-15
7501.480000 1.205533e-15
7504.480000 1.202339e-15
7507.480000 1.205422e-15
7510.480000 1.202413e-15
7513.480000 1.192858e-15
7516.480000 1.194921e-15
7519.480000 1.210633e-15
7522.480000 1.216193e-15
7525.480000 1.208783e-15
7528.480000 1.205270e-15
7531.480000 1.205537e-15
7534.480000 1.206023e-15
7537.480000 1.202440e-15
7540.480000 1.195224e-15
7543.480000 1.186156e-15
7546.480000 1.181432e-15
7549.480000 1.184774e-15
7552.480000 1.188384e-15
7555.480000 1.185070e-15
7558.480000 1.194671e-15
7561.480000 1.188866e-15
7564.480000 1.171493e-15
7567.480000 1.176133e-15
7570.480000 1.180518e-15
7573.480000 1.173991e-15
7576.480000 1.174851e-15
7579.480000 1.182843e-15
7582.480000 1.180539e-15
7585.480000 1.220216e-15
7588.480000 1.256784e-15
7591.480000 1.256810e-15
7594.480000 1.240377e-15
7597.480000 1.189799e-15
7600.480000 1.211894e-15
7603.480000 1.163931e-15
7606.480000 1.146771e-15
7609.480000 1.136478e-15
7612.480000 1.158414e-15
7615.480000 1.169321e-15
7618.480000 1.209560e-15
7621.480000 1.174402e-15
7624.480000 1.129317e-15
7627.480000 1.130033e-15
7630.480000 1.149201e-15
7633.480000 1.143324e-15
7636.480000 1.146757e-15
7639.480000 1.151637e-15
7642.480000 1.134977e-15
7645.480000 1.134871e-15
7648.480000 1.149872e-15
7651.480000 1.151904e-15
7654.480000 1.147238e-15
7657.480000 1.144454e-15
7660.480000 1.138241e-15
7663.480000 1.138152e-15
7666.480000 1.139509e-15
7669.480000 1.125658e-15
7672.480000 1.121076e-15
7675.480000 1.132988e-15
7678.480000 1.141738e-15
7681.480000 1.130300e-15
7684.480000 1.124450e-15
7687.480000 1.133398e-15
7690.480000 1.126874e-15
7693.480000 1.128382e-15
7696.480000 1.136816e-15
7699.480000 1.141144e-15
7702.480000 1.132307e-15
7705.480000 1.130126e-15
7708.480000 1.124672e-15
7711.480000 1.141544e-15
7714.480000 1.152003e-15
7717.480000 1.125595e-15
7720.480000 1.112517e-15
7723.480000 1.096740e-15
7726.480000 1.123275e-15
7729.480000 1.118510e-15
7732.480000 1.115780e-15
7735.480000 1.108455e-15
7738.480000 1.100779e-15
7741.480000 1.102832e-15
7744.480000 1.118086e-15
7747.480000 1.122654e-15
7750.480000 1.147362e-15
7753.480000 1.123551e-15
7756.480000 1.091109e-15
7759.480000 1.110861e-15
7762.480000 1.111857e-15
7765.480000 1.100122e-15
7768.480000 1.112325e-15
7771.480000 1.128015e-15
7774.480000 1.126690e-15
7777.480000 1.106312e-15
7780.480000 1.099762e-15
7783.480000 1.112904e-15
7786.480000 1.112315e-15
7789.480000 1.114835e-15
7792.480000 1.112121e-15
7795.480000 1.097670e-15
7798.480000 1.078080e-15
7801.480000 1.081790e-15
7804.480000 1.099973e-15
7807.480000 1.120585e-15
7810.480000 1.107368e-15
7813.480000 1.089280e-15
7816.480000 1.149511e-15
7819.480000 1.139891e-15
7822.480000 1.136918e-15
7825.480000 1.111140e-15
7828.480000 1.079761e-15
7831.480000 1.080899e-15
7834.480000 1.092446e-15
7837.480000 1.089494e-15
7840.480000 1.074533e-15
7843.480000 1.097911e-15
7846.480000 1.078563e-15
7849.480000 1.089913e-15
7852.480000 1.087215e-15
7855.480000 1.076936e-15
7858.480000 1.097441e-15
7861.480000 1.090491e-15
7864.480000 1.069862e-15
7867.480000 1.085777e-15
7870.480000 1.087672e-15
7873.480000 1.084315e-15
7876.480000 1.073775e-15
7879.480000 1.090998e-15
7882.480000 1.081566e-15
7885.480000 1.063178e-15
7888.480000 1.077926e-15
7891.480000 1.100884e-15
7894.480000 1.068462e-15
7897.480000 1.056841e-15
7900.480000 1.067092e-15
7903.480000 1.065573e-15
7906.480000 1.061880e-15
7909.480000 1.057685e-15
7912.480000 1.084995e-15
7915.480000 1.092672e-15
7918.480000 1.100495e-15
7921.480000 1.099152e-15
7924.480000 1.066599e-15
7927.480000 1.046747e-15
7930.480000 1.043294e-15
7933.480000 1.053925e-15
7936.480000 1.059225e-15
7939.480000 1.064157e-15
7942.480000 1.041475e-15
7945.480000 1.054363e-15
7948.480000 1.065389e-15
7951.480000 1.054754e-15
7954.480000 1.046291e-15
7957.480000 1.066464e-15
7960.480000 1.055432e-15
7963.480000 1.070610e-15
7966.480000 1.096695e-15
7969.480000 1.063193e-15
7972.480000 1.048561e-15
7975.480000 1.038524e-15
7978.480000 1.068937e-15
7981.480000 1.050797e-15
7984.480000 1.023471e-15
7987.480000 1.010433e-15
7990.480000 1.039359e-15
7993.480000 1.067602e-15
7996.480000 1.060700e-15
7999.480000 1.018514e-15
8002.480000 1.017512e-15
8005.480000 1.018500e-15
8008.480000 1.021582e-15
8011.480000 1.020167e-15
8014.480000 1.042113e-15
8017.480000 1.026777e-15
8020.480000 1.017102e-15
8023.480000 1.032729e-15
8026.480000 1.045706e-15
8029.480000 1.035554e-15
8032.480000 1.017828e-15
8035.480000 1.024404e-15
8038.480000 1.022473e-15
8041.480000 1.019659e-15
8044.480000 1.015381e-15
8047.480000 1.020416e-15
8050.480000 1.026377e-15
8053.480000 1.025816e-15
8056.480000 1.016526e-15
8059.480000 1.012591e-15
8062.480000 1.019420e-15
8065.480000 1.015740e-15
8068.480000 1.011691e-15
8071.480000 1.003791e-15
8074.480000 1.017901e-15
8077.480000 1.016304e-15
8080.480000 1.019388e-15
8083.480000 1.026581e-15
8086.480000 9.992189e-16
8089.480000 1.011889e-15
8092.480000 1.017412e-15
8095.480000 1.017796e-15
8098.480000 9.949361e-16
8101.480000 1.005543e-15
8104.480000 9.899112e-16
8107.480000 9.800446e-16
8110.480000 9.997260e-16
8113.480000 1.009356e-15
8116.480000 9.918152e-16
8119.480000 9.878423e-16
8122.480000 9.849268e-16
8125.480000 9.921763e-16
8128.480000 9.770378e-16
8131.480000 9.666685e-16
8134.480000 9.670117e-16
8137.480000 9.662477e-16
8140.480000 9.628659e-16
8143.480000 9.542431e-16
8146.480000 9.458369e-16
8149.480000 9.375266e-16
8152.480000 9.303211e-16
8155.480000 9.219609e-16
8158.480000 9.239728e-16
8161.480000 9.225353e-16
8164.480000 9.221644e-16
8167.480000 9.297212e-16
8170.480000 9.327711e-16
8173.480000 9.334584e-16
8176.480000 9.207982e-16
8179.480000 9.179442e-16
8182.480000 9.365993e-16
8185.480000 9.535902e-16
8188.480000 9.087355e-16
8191.480000 8.995853e-16
8194.480000 9.059520e-16
8197.480000 9.728007e-16
8200.480000 9.676576e-16
8203.480000 9.570060e-16
8206.480000 9.632517e-16
8209.480000 9.655571e-16
8212.480000 9.442097e-16
8215.480000 9.396439e-16
8218.480000 9.385514e-16
8221.480000 9.167447e-16
8224.480000 8.860831e-16
8227.480000 8.641766e-16
8230.480000 8.725593e-16
8233.480000 8.871964e-16
8236.480000 9.093931e-16
8239.480000 8.357349e-16
8242.480000 8.551438e-16
8245.480000 1.019496e-15
8248.480000 9.406721e-16
8251.480000 9.325849e-16
8254.480000 9.300923e-16
8257.480000 9.365069e-16
8260.480000 9.202376e-16
8263.480000 9.291038e-16
8266.480000 9.329678e-16
8269.480000 9.293056e-16
8272.480000 9.108128e-16
8275.480000 9.052972e-16
8278.480000 9.099800e-16
8281.480000 9.115040e-16
8284.480000 9.110284e-16
8287.480000 9.158732e-16
8290.480000 9.070980e-16
8293.480000 9.050033e-16
8296.480000 9.285074e-16
8299.480000 9.390827e-16
8302.480000 9.131424e-16
8305.480000 9.013050e-16
8308.480000 9.207044e-16
8311.480000 9.383587e-16
8314.480000 9.309969e-16
8317.480000 9.102344e-16
8320.480000 9.027074e-16
8323.480000 9.169416e-16
8326.480000 9.337688e-16
8329.480000 9.405898e-16
8332.480000 9.185002e-16
8335.480000 9.054972e-16
8338.480000 8.962642e-16
8341.480000 9.403512e-16
8344.480000 9.728862e-16
8347.480000 9.679313e-16
8350.480000 8.816215e-16
8353.480000 9.238232e-16
8356.480000 9.327555e-16
8359.480000 9.127326e-16
8362.480000 9.042620e-16
8365.480000 9.143931e-16
8368.480000 9.114118e-16
8371.480000 9.180353e-16
8374.480000 9.053252e-16
8377.480000 9.026129e-16
8380.480000 9.166700e-16
8383.480000 9.276281e-16
8386.480000 9.081023e-16
8389.480000 8.994433e-16
8392.480000 8.968024e-16
8395.480000 8.955204e-16
8398.480000 9.154929e-16
8401.480000 9.030194e-16
8404.480000 8.843270e-16
8407.480000 8.878790e-16
8410.480000 8.970796e-16
8413.480000 9.066005e-16
8416.480000 8.992400e-16
8419.480000 8.842290e-16
8422.480000 8.861849e-16
8425.480000 9.000008e-16
8428.480000 9.366819e-16
8431.480000 9.224758e-16
8434.480000 8.857839e-16
8437.480000 8.901386e-16
8440.480000 8.916800e-16
8443.480000 8.865099e-16
8446.480000 8.801430e-16
8449.480000 8.988951e-16
8452.480000 9.095687e-16
8455.480000 8.970707e-16
8458.480000 8.755202e-16
8461.480000 9.093590e-16
8464.480000 9.355906e-16
8467.480000 9.067601e-16
8470.480000 8.459955e-16
8473.480000 8.658271e-16
8476.480000 8.661757e-16
8479.480000 8.715825e-16
8482.480000 8.827178e-16
8485.480000 8.690338e-16
8488.480000 8.733753e-16
8491.480000 8.823360e-16
8494.480000 8.729505e-16
8497.480000 8.712712e-16
8500.480000 8.735487e-16
8503.480000 8.835721e-16
8506.480000 8.667764e-16
8509.480000 8.513260e-16
8512.480000 8.573422e-16
8515.480000 8.504894e-16
8518.480000 8.542140e-16
8521.480000 8.604981e-16
8524.480000 8.664405e-16
8527.480000 8.602317e-16
8530.480000 8.577390e-16
8533.480000 8.555912e-16
8536.480000 8.543900e-16
8539.480000 8.553839e-16
8542.480000 8.510560e-16
8545.480000 8.630626e-16
8548.480000 8.762019e-16
8551.480000 8.599836e-16
8554.480000 8.505960e-16
8557.480000 8.566633e-16
8560.480000 8.566377e-16
8563.480000 8.440549e-16
8566.480000 8.472802e-16
8569.480000 8.538710e-16
8572.480000 8.512569e-16
8575.480000 8.468712e-16
8578.480000 8.532599e-16
8581.480000 8.498971e-16
8584.480000 8.408658e-16
8587.480000 8.347483e-16
8590.480000 8.525768e-16
8593.480000 8.486022e-16
8596.480000 8.392827e-16
8599.480000 8.246545e-16
8602.480000 8.142111e-16
8605.480000 8.284927e-16
8608.480000 8.283134e-16
8611.480000 8.333961e-16
8614.480000 8.251906e-16
8617.480000 8.299470e-16
8620.480000 8.329764e-16
8623.480000 8.363826e-16
8626.480000 8.384649e-16
8629.480000 8.364432e-16
8632.480000 8.328644e-16
8635.480000 8.330006e-16
8638.480000 8.236811e-16
8641.480000 8.210049e-16
8644.480000 8.133064e-16
8647.480000 8.098822e-16
8650.480000 8.189651e-16
8653.480000 8.281749e-16
8656.480000 8.404652e-16
8659.480000 8.440709e-16
8662.480000 8.266109e-16
8665.480000 8.109167e-16
8668.480000 8.170935e-16
8671.480000 8.191381e-16
8674.480000 8.099539e-16
8677.480000 8.119237e-16
8680.480000 8.165070e-16
8683.480000 8.212697e-16
8686.480000 8.148474e-16
8689.480000 8.123927e-16
8692.480000 8.182524e-16
8695.480000 8.131814e-16
8698.480000 8.065372e-16
8701.480000 8.122080e-16
8704.480000 8.129437e-16
8707.480000 8.024376e-16
8710.480000 7.970543e-16
8713.480000 8.036168e-16
8716.480000 8.041038e-16
8719.480000 7.997681e-16
8722.480000 7.918304e-16
8725.480000 7.973101e-16
8728.480000 7.955088e-16
8731.480000 8.041163e-16
8734.480000 8.367765e-16
8737.480000 8.190207e-16
8740.480000 8.291781e-16
8743.480000 8.248853e-16
8746.480000 8.095197e-16
8749.480000 7.835714e-16
8752.480000 7.878631e-16
8755.480000 7.858985e-16
8758.480000 7.952738e-16
8761.480000 7.992384e-16
8764.480000 7.985858e-16
8767.480000 7.900811e-16
8770.480000 7.606870e-16
8773.480000 7.568936e-16
8776.480000 7.913517e-16
8779.480000 7.973771e-16
8782.480000 7.850398e-16
8785.480000 7.728214e-16
8788.480000 7.739945e-16
8791.480000 7.695348e-16
8794.480000 7.578457e-16
8797.480000 7.914181e-16
8800.480000 7.972504e-16
8803.480000 7.787875e-16
8806.480000 7.751743e-16
8809.480000 7.597891e-16
8812.480000 7.430811e-16
8815.480000 7.327937e-16
8818.480000 7.383814e-16
8821.480000 7.598848e-16
8824.480000 7.940400e-16
8827.480000 8.261347e-16
8830.480000 7.915311e-16
8833.480000 7.800246e-16
8836.480000 7.781716e-16
8839.480000 7.744126e-16
8842.480000 7.726364e-16
8845.480000 7.641995e-16
8848.480000 7.667495e-16
8851.480000 7.619951e-16
8854.480000 7.410677e-16
8857.480000 7.436648e-16
8860.480000 7.627584e-16
8863.480000 7.807334e-16
8866.480000 7.895970e-16
8869.480000 7.892487e-16
8872.480000 7.475018e-16
8875.480000 7.383980e-16
8878.480000 7.491805e-16
8881.480000 7.696720e-16
8884.480000 7.843558e-16
8887.480000 7.649917e-16
8890.480000 7.496276e-16
8893.480000 7.522239e-16
8896.480000 7.412144e-16
8899.480000 7.504489e-16
8902.480000 7.615171e-16
8905.480000 7.645873e-16
8908.480000 7.518609e-16
8911.480000 7.408797e-16
8914.480000 7.541855e-16
8917.480000 7.845724e-16
8920.480000 8.053463e-16
8923.480000 7.916942e-16
8926.480000 7.576408e-16
8929.480000 7.466049e-16
8932.480000 7.541155e-16
8935.480000 7.593468e-16
8938.480000 7.593617e-16
8941.480000 7.581383e-16
8944.480000 7.581532e-16
8947.480000 7.312346e-16
8950.480000 7.160985e-16
8953.480000 7.371528e-16
8956.480000 7.528007e-16
8959.480000 7.374408e-16
8962.480000 7.030783e-16
8965.480000 7.034716e-16
8968.480000 7.084926e-16
8971.480000 7.102538e-16
8974.480000 7.045717e-16
8977.480000 6.904953e-16
8980.480000 7.046896e-16
8983.480000 7.095946e-16
8986.480000 7.135101e-16
8989.480000 6.741318e-16
8992.480000 6.519913e-16
8995.480000 6.666493e-16
8998.480000 7.045963e-16
9001.480000 7.097972e-16
9004.480000 7.106328e-16
9007.480000 7.189887e-16
9010.480000 7.057978e-16
9013.480000 6.907266e-16
9016.480000 6.763830e-16
9019.480000 6.760002e-16
9022.480000 6.865212e-16
9025.480000 7.025409e-16
9028.480000 7.150277e-16
9031.480000 7.258515e-16
9034.480000 7.263115e-16
9037.480000 7.263240e-16
9040.480000 7.273629e-16
9043.480000 7.266319e-16
9046.480000 7.274854e-16
9049.480000 7.235073e-16
9052.480000 7.235657e-16
9055.480000 7.252388e-16
9058.480000 7.175959e-16
9061.480000 7.089107e-16
9064.480000 7.080473e-16
9067.480000 7.069661e-16
9070.480000 6.910574e-16
9073.480000 6.696055e-16
9076.480000 6.655262e-16
9079.480000 6.862694e-16
9082.480000 6.944591e-16
9085.480000 6.885613e-16
9088.480000 7.019133e-16
9091.480000 7.113153e-16
9094.480000 7.109200e-16
9097.480000 7.081350e-16


==> anc/spec_2023ufx_2023-10-15T03_50_24.000_AFOSC.dat <==
# spectrum of 2023ufx
# MJD = 60232.160000
# UT = 2023-10-15T03:50:24.000
# PHASE = 09 days
# INSTRUMENT = NOT/AFOSC
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3801.880000 4.256876e-15
3805.380000 4.288288e-15
3808.880000 4.314330e-15
3812.370000 4.315232e-15
3815.870000 4.139863e-15
3819.370000 4.347051e-15
3822.860000 4.329842e-15
3826.360000 4.163022e-15
3829.860000 4.148702e-15
3833.350000 4.205728e-15
3836.850000 4.265071e-15
3840.350000 4.096778e-15
3843.850000 4.212060e-15
3847.340000 4.183840e-15
3850.840000 4.163702e-15
3854.340000 4.270861e-15
3857.830000 4.130416e-15
3861.330000 4.095872e-15
3864.830000 4.213486e-15
3868.320000 4.160969e-15
3871.820000 4.145387e-15
3875.320000 4.084289e-15
3878.810000 3.958687e-15
3882.310000 3.933403e-15
3885.810000 3.921517e-15
3889.300000 4.015476e-15
3892.800000 3.847223e-15
3896.300000 3.817739e-15
3899.790000 4.071120e-15
3903.290000 3.809441e-15
3906.790000 4.054289e-15
3910.280000 3.977466e-15
3913.780000 3.896696e-15
3917.280000 3.829796e-15
3920.770000 3.835872e-15
3924.270000 3.749970e-15
3927.770000 3.759732e-15
3931.260000 3.706371e-15
3934.760000 3.698946e-15
3938.260000 3.680194e-15
3941.750000 3.709483e-15
3945.250000 3.704501e-15
3948.750000 3.712342e-15
3952.240000 3.633196e-15
3955.740000 3.723403e-15
3959.240000 3.726139e-15
3962.730000 3.727686e-15
3966.230000 3.641496e-15
3969.730000 3.699746e-15
3973.220000 3.606822e-15
3976.720000 3.710816e-15
3980.220000 3.703123e-15
3983.710000 3.727662e-15
3987.210000 3.696229e-15
3990.710000 3.659578e-15
3994.210000 3.711002e-15
3997.700000 3.544475e-15
4001.200000 3.605795e-15
4004.700000 3.486818e-15
4008.190000 3.528231e-15
4011.690000 3.583111e-15
4015.190000 3.543023e-15
4018.680000 3.601594e-15
4022.180000 3.531076e-15
4025.680000 3.560011e-15
4029.170000 3.616480e-15
4032.670000 3.624527e-15
4036.170000 3.686815e-15
4039.660000 3.568532e-15
4043.160000 3.526205e-15
4046.660000 3.534236e-15
4050.150000 3.441430e-15
4053.650000 3.541380e-15
4057.150000 3.544733e-15
4060.640000 3.428638e-15
4064.140000 3.314072e-15
4067.640000 3.533824e-15
4071.130000 3.555982e-15
4074.630000 3.407664e-15
4078.130000 3.320225e-15
4081.620000 3.379678e-15
4085.120000 3.381136e-15
4088.620000 3.437036e-15
4092.110000 3.471320e-15
4095.610000 3.467325e-15
4099.110000 3.398410e-15
4102.600000 3.331541e-15
4106.100000 3.311103e-15
4109.600000 3.334067e-15
4113.090000 3.402555e-15
4116.590000 3.401525e-15
4120.090000 3.344373e-15
4123.580000 3.339402e-15
4127.080000 3.378532e-15
4130.580000 3.411221e-15
4134.070000 3.492282e-15
4137.570000 3.277199e-15
4141.070000 3.369498e-15
4144.570000 3.328462e-15
4148.060000 3.295525e-15
4151.560000 3.275954e-15
4155.060000 3.242210e-15
4158.550000 3.200763e-15
4162.050000 3.203795e-15
4165.550000 3.185039e-15
4169.040000 3.209754e-15
4172.540000 3.224624e-15
4176.040000 3.077511e-15
4179.530000 3.096300e-15
4183.030000 3.136451e-15
4186.530000 3.157614e-15
4190.020000 3.037012e-15
4193.520000 2.999866e-15
4197.020000 3.065798e-15
4200.510000 3.146981e-15
4204.010000 3.017925e-15
4207.510000 3.097049e-15
4211.000000 3.029817e-15
4214.500000 3.016250e-15
4218.000000 3.038175e-15
4221.490000 3.088948e-15
4224.990000 3.042419e-15
4228.490000 2.986067e-15
4231.980000 3.035088e-15
4235.480000 3.065101e-15
4238.980000 3.047687e-15
4242.470000 3.047565e-15
4245.970000 3.099754e-15
4249.470000 3.005120e-15
4252.960000 3.011397e-15
4256.460000 3.005945e-15
4259.960000 3.022742e-15
4263.450000 3.102399e-15
4266.950000 2.939492e-15
4270.450000 2.930085e-15
4273.940000 3.034014e-15
4277.440000 3.035500e-15
4280.940000 3.065362e-15
4284.430000 3.046783e-15
4287.930000 3.100239e-15
4291.430000 2.996665e-15
4294.930000 2.985591e-15
4298.420000 2.962578e-15
4301.920000 2.989852e-15
4305.420000 3.040907e-15
4308.910000 3.045872e-15
4312.410000 2.990612e-15
4315.910000 2.956430e-15
4319.400000 2.996870e-15
4322.900000 2.889138e-15
4326.400000 2.887760e-15
4329.890000 3.003175e-15
4333.390000 2.935713e-15
4336.890000 2.918608e-15
4340.380000 2.904195e-15
4343.880000 2.955634e-15
4347.380000 2.893128e-15
4350.870000 2.872243e-15
4354.370000 2.929634e-15
4357.870000 2.995641e-15
4361.360000 2.949042e-15
4364.860000 2.868189e-15
4368.360000 2.808350e-15
4371.850000 2.880291e-15
4375.350000 2.918370e-15
4378.850000 2.900183e-15
4382.340000 2.930222e-15
4385.840000 2.967492e-15
4389.340000 2.980077e-15
4392.830000 2.865749e-15
4396.330000 2.905671e-15
4399.830000 2.880308e-15
4403.320000 2.848657e-15
4406.820000 2.912681e-15
4410.320000 2.963700e-15
4413.810000 2.950598e-15
4417.310000 2.854631e-15
4420.810000 2.834674e-15
4424.300000 2.913189e-15
4427.800000 2.858086e-15
4431.300000 2.816070e-15
4434.790000 2.863553e-15
4438.290000 2.827229e-15
4441.790000 2.892661e-15
4445.290000 2.819282e-15
4448.780000 2.814291e-15
4452.280000 2.869059e-15
4455.780000 2.848471e-15
4459.270000 2.843894e-15
4462.770000 2.851183e-15
4466.270000 2.866628e-15
4469.760000 2.851170e-15
4473.260000 2.860239e-15
4476.760000 2.803224e-15
4480.250000 2.802973e-15
4483.750000 2.760673e-15
4487.250000 2.707152e-15
4490.740000 2.800411e-15
4494.240000 2.754097e-15
4497.740000 2.822221e-15
4501.230000 2.806562e-15
4504.730000 2.779102e-15
4508.230000 2.702565e-15
4511.720000 2.749954e-15
4515.220000 2.722613e-15
4518.720000 2.636949e-15
4522.210000 2.687669e-15
4525.710000 2.670717e-15
4529.210000 2.621476e-15
4532.700000 2.695115e-15
4536.200000 2.700697e-15
4539.700000 2.666956e-15
4543.190000 2.709221e-15
4546.690000 2.630166e-15
4550.190000 2.644209e-15
4553.680000 2.639476e-15
4557.180000 2.627673e-15
4560.680000 2.629767e-15
4564.170000 2.625891e-15
4567.670000 2.553703e-15
4571.170000 2.545033e-15
4574.660000 2.582587e-15
4578.160000 2.549167e-15
4581.660000 2.525541e-15
4585.160000 2.521446e-15
4588.650000 2.532538e-15
4592.150000 2.526112e-15
4595.650000 2.451177e-15
4599.140000 2.532861e-15
4602.640000 2.559950e-15
4606.140000 2.480218e-15
4609.630000 2.536028e-15
4613.130000 2.523287e-15
4616.630000 2.507113e-15
4620.120000 2.407890e-15
4623.620000 2.478257e-15
4627.120000 2.438565e-15
4630.610000 2.372026e-15
4634.110000 2.416093e-15
4637.610000 2.495257e-15
4641.100000 2.473537e-15
4644.600000 2.454100e-15
4648.100000 2.418652e-15
4651.590000 2.398260e-15
4655.090000 2.426702e-15
4658.590000 2.384559e-15
4662.080000 2.366974e-15
4665.580000 2.399736e-15
4669.080000 2.413596e-15
4672.570000 2.431158e-15
4676.070000 2.387705e-15
4679.570000 2.371071e-15
4683.060000 2.394633e-15
4686.560000 2.377623e-15
4690.060000 2.357443e-15
4693.550000 2.317405e-15
4697.050000 2.324168e-15
4700.550000 2.317999e-15
4704.040000 2.341732e-15
4707.540000 2.307919e-15
4711.040000 2.313334e-15
4714.530000 2.283657e-15
4718.030000 2.303245e-15
4721.530000 2.286311e-15
4725.020000 2.302955e-15
4728.520000 2.299537e-15
4732.020000 2.228944e-15
4735.520000 2.255458e-15
4739.010000 2.269583e-15
4742.510000 2.249831e-15
4746.010000 2.245583e-15
4749.500000 2.261918e-15
4753.000000 2.273395e-15
4756.500000 2.223087e-15
4759.990000 2.199179e-15
4763.490000 2.270786e-15
4766.990000 2.270092e-15
4770.480000 2.256010e-15
4773.980000 2.262057e-15
4777.480000 2.236209e-15
4780.970000 2.236964e-15
4784.470000 2.272570e-15
4787.970000 2.240888e-15
4791.460000 2.273816e-15
4794.960000 2.298832e-15
4798.460000 2.300160e-15
4801.950000 2.312756e-15
4805.450000 2.285164e-15
4808.950000 2.298799e-15
4812.440000 2.290560e-15
4815.940000 2.290309e-15
4819.440000 2.263615e-15
4822.930000 2.290575e-15
4826.430000 2.326380e-15
4829.930000 2.315568e-15
4833.420000 2.298515e-15
4836.920000 2.307960e-15
4840.420000 2.289791e-15
4843.910000 2.301258e-15
4847.410000 2.295657e-15
4850.910000 2.239358e-15
4854.400000 2.226819e-15
4857.900000 2.225468e-15
4861.400000 2.219982e-15
4864.890000 2.307356e-15
4868.390000 2.328758e-15
4871.890000 2.275856e-15
4875.380000 2.269271e-15
4878.880000 2.352985e-15
4882.380000 2.209655e-15
4885.880000 2.240016e-15
4889.370000 2.225644e-15
4892.870000 2.282413e-15
4896.370000 2.261216e-15
4899.860000 2.272516e-15
4903.360000 2.253709e-15
4906.860000 2.207433e-15
4910.350000 2.266540e-15
4913.850000 2.232018e-15
4917.350000 2.227923e-15
4920.840000 2.239663e-15
4924.340000 2.276612e-15
4927.840000 2.248375e-15
4931.330000 2.235279e-15
4934.830000 2.265766e-15
4938.330000 2.261716e-15
4941.820000 2.235581e-15
4945.320000 2.238164e-15
4948.820000 2.234051e-15
4952.310000 2.205323e-15
4955.810000 2.224862e-15
4959.310000 2.211122e-15
4962.800000 2.196294e-15
4966.300000 2.198620e-15
4969.800000 2.164555e-15
4973.290000 2.185077e-15
4976.790000 2.211624e-15
4980.290000 2.183360e-15
4983.780000 2.214814e-15
4987.280000 2.228235e-15
4990.780000 2.231443e-15
4994.270000 2.205728e-15
4997.770000 2.153397e-15
5001.270000 2.141906e-15
5004.760000 2.156420e-15
5008.260000 2.107490e-15
5011.760000 2.160726e-15
5015.250000 2.121863e-15
5018.750000 2.216952e-15
5022.250000 2.136762e-15
5025.740000 2.120391e-15
5029.240000 2.139790e-15
5032.740000 2.123013e-15
5036.240000 2.075069e-15
5039.730000 2.107703e-15
5043.230000 2.121863e-15
5046.730000 2.069217e-15
5050.220000 2.106854e-15
5053.720000 2.058274e-15
5057.220000 2.062611e-15
5060.710000 2.114175e-15
5064.210000 2.054329e-15
5067.710000 2.052055e-15
5071.200000 2.065678e-15
5074.700000 2.103794e-15
5078.200000 2.097616e-15
5081.690000 2.074701e-15
5085.190000 2.044234e-15
5088.690000 2.047539e-15
5092.180000 2.076436e-15
5095.680000 2.064671e-15
5099.180000 2.063205e-15
5102.670000 2.072793e-15
5106.170000 2.025523e-15
5109.670000 2.060214e-15
5113.160000 2.054890e-15
5116.660000 2.050202e-15
5120.160000 2.023059e-15
5123.650000 2.002907e-15
5127.150000 2.017010e-15
5130.650000 2.025680e-15
5134.140000 2.041860e-15
5137.640000 2.052640e-15
5141.140000 2.016618e-15
5144.630000 1.987142e-15
5148.130000 2.007073e-15
5151.630000 2.008707e-15
5155.120000 1.979007e-15
5158.620000 2.004313e-15
5162.120000 1.991482e-15
5165.610000 1.978587e-15
5169.110000 2.002947e-15
5172.610000 1.996448e-15
5176.100000 1.998254e-15
5179.600000 1.997270e-15
5183.100000 1.995078e-15
5186.600000 1.992424e-15
5190.090000 1.966320e-15
5193.590000 1.954064e-15
5197.090000 1.942860e-15
5200.580000 1.930001e-15
5204.080000 1.940290e-15
5207.580000 1.972898e-15
5211.070000 1.924556e-15
5214.570000 1.943441e-15
5218.070000 1.948954e-15
5221.560000 1.919187e-15
5225.060000 1.929213e-15
5228.560000 1.948495e-15
5232.050000 1.937422e-15
5235.550000 1.860176e-15
5239.050000 1.873509e-15
5242.540000 1.877236e-15
5246.040000 1.926988e-15
5249.540000 1.904262e-15
5253.030000 1.906961e-15
5256.530000 1.904150e-15
5260.030000 1.935741e-15
5263.520000 1.901741e-15
5267.020000 1.896466e-15
5270.520000 1.921427e-15
5274.010000 1.865588e-15
5277.510000 1.857663e-15
5281.010000 1.825978e-15
5284.500000 1.847392e-15
5288.000000 1.880742e-15
5291.500000 1.826021e-15
5294.990000 1.784769e-15
5298.490000 1.799058e-15
5301.990000 1.842838e-15
5305.480000 1.796696e-15
5308.980000 1.871947e-15
5312.480000 1.861155e-15
5315.970000 1.776966e-15
5319.470000 1.842931e-15
5322.970000 1.789981e-15
5326.470000 1.862483e-15
5329.960000 1.846722e-15
5333.460000 1.833167e-15
5336.960000 1.863325e-15
5340.450000 1.853739e-15
5343.950000 1.809453e-15
5347.450000 1.856712e-15
5350.940000 1.816996e-15
5354.440000 1.771719e-15
5357.940000 1.795196e-15
5361.430000 1.811764e-15
5364.930000 1.825016e-15
5368.430000 1.845574e-15
5371.920000 1.791319e-15
5375.420000 1.791989e-15
5378.920000 1.794466e-15
5382.410000 1.798773e-15
5385.910000 1.805232e-15
5389.410000 1.757216e-15
5392.900000 1.793169e-15
5396.400000 1.769200e-15
5399.900000 1.742938e-15
5403.390000 1.763296e-15
5406.890000 1.754666e-15
5410.390000 1.749581e-15
5413.880000 1.741224e-15
5417.380000 1.742319e-15
5420.880000 1.748501e-15
5424.370000 1.739218e-15
5427.870000 1.730027e-15
5431.370000 1.713343e-15
5434.860000 1.769817e-15
5438.360000 1.768837e-15
5441.860000 1.724939e-15
5445.350000 1.723618e-15
5448.850000 1.715108e-15
5452.350000 1.692302e-15
5455.840000 1.686486e-15
5459.340000 1.718072e-15
5462.840000 1.702516e-15
5466.330000 1.694922e-15
5469.830000 1.704609e-15
5473.330000 1.721713e-15
5476.830000 1.721280e-15
5480.320000 1.698630e-15
5483.820000 1.696859e-15
5487.320000 1.687930e-15
5490.810000 1.681855e-15
5494.310000 1.710852e-15
5497.810000 1.689904e-15
5501.300000 1.683788e-15
5504.800000 1.683955e-15
5508.300000 1.684671e-15
5511.790000 1.674243e-15
5515.290000 1.671775e-15
5518.790000 1.683411e-15
5522.280000 1.678317e-15
5525.780000 1.671806e-15
5529.280000 1.659743e-15
5532.770000 1.684247e-15
5536.270000 1.685121e-15
5539.770000 1.656308e-15
5543.260000 1.643907e-15
5546.760000 1.649510e-15
5550.260000 1.622061e-15
5553.750000 1.628246e-15
5557.250000 1.651286e-15
5560.750000 1.649084e-15
5564.240000 1.624405e-15
5567.740000 1.640420e-15
5571.240000 1.614519e-15
5574.730000 1.592852e-15
5578.230000 1.626629e-15
5581.730000 1.589302e-15
5585.220000 1.625963e-15
5588.720000 1.610895e-15
5592.220000 1.584166e-15
5595.710000 1.608405e-15
5599.210000 1.641795e-15
5602.710000 1.627403e-15
5606.200000 1.608654e-15
5609.700000 1.625604e-15
5613.200000 1.604206e-15
5616.690000 1.608504e-15
5620.190000 1.588583e-15
5623.690000 1.583287e-15
5627.190000 1.598116e-15
5630.680000 1.561257e-15
5634.180000 1.587682e-15
5637.680000 1.599677e-15
5641.170000 1.580940e-15
5644.670000 1.575939e-15
5648.170000 1.525736e-15
5651.660000 1.515141e-15
5655.160000 1.567990e-15
5658.660000 1.556635e-15
5662.150000 1.538036e-15
5665.650000 1.537985e-15
5669.150000 1.523075e-15
5672.640000 1.533622e-15
5676.140000 1.529777e-15
5679.640000 1.541377e-15
5683.130000 1.519576e-15
5686.630000 1.503296e-15
5690.130000 1.484394e-15
5693.620000 1.478778e-15
5697.120000 1.511589e-15
5700.620000 1.486519e-15
5704.110000 1.501299e-15
5707.610000 1.513029e-15
5711.110000 1.472368e-15
5714.600000 1.492437e-15
5718.100000 1.465414e-15
5721.600000 1.435084e-15
5725.090000 1.440826e-15
5728.590000 1.437375e-15
5732.090000 1.453505e-15
5735.580000 1.456477e-15
5739.080000 1.433340e-15
5742.580000 1.435391e-15
5746.070000 1.430966e-15
5749.570000 1.412625e-15
5753.070000 1.416755e-15
5756.560000 1.458676e-15
5760.060000 1.416629e-15
5763.560000 1.411798e-15
5767.050000 1.436267e-15
5770.550000 1.447877e-15
5774.050000 1.435651e-15
5777.550000 1.465740e-15
5781.040000 1.424381e-15
5784.540000 1.463189e-15
5788.040000 1.419275e-15
5791.530000 1.427785e-15
5795.030000 1.454889e-15
5798.530000 1.469996e-15
5802.020000 1.443679e-15
5805.520000 1.434260e-15
5809.020000 1.462064e-15
5812.510000 1.465688e-15
5816.010000 1.438461e-15
5819.510000 1.492548e-15
5823.000000 1.445899e-15
5826.500000 1.436441e-15
5830.000000 1.445076e-15
5833.490000 1.453954e-15
5836.990000 1.429093e-15
5840.490000 1.442825e-15
5843.980000 1.451424e-15
5847.480000 1.430337e-15
5850.980000 1.474080e-15
5854.470000 1.487639e-15
5857.970000 1.455753e-15
5861.470000 1.442460e-15
5864.960000 1.432659e-15
5868.460000 1.455630e-15
5871.960000 1.425120e-15
5875.450000 1.407527e-15
5878.950000 1.421837e-15
5882.450000 1.428848e-15
5885.940000 1.363480e-15
5889.440000 1.356780e-15
5892.940000 1.353490e-15
5896.430000 1.350389e-15
5899.930000 1.339520e-15
5903.430000 1.362138e-15
5906.920000 1.379574e-15
5910.420000 1.393367e-15
5913.920000 1.410156e-15
5917.420000 1.398822e-15
5920.910000 1.360313e-15
5924.410000 1.361041e-15
5927.910000 1.351097e-15
5931.400000 1.381342e-15
5934.900000 1.381980e-15
5938.400000 1.381734e-15
5941.890000 1.382063e-15
5945.390000 1.378732e-15
5948.890000 1.383582e-15
5952.380000 1.353449e-15
5955.880000 1.335633e-15
5959.380000 1.366025e-15
5962.870000 1.390379e-15
5966.370000 1.379481e-15
5969.870000 1.386318e-15
5973.360000 1.365900e-15
5976.860000 1.337829e-15
5980.360000 1.345187e-15
5983.850000 1.355604e-15
5987.350000 1.384518e-15
5990.850000 1.391451e-15
5994.340000 1.362109e-15
5997.840000 1.365201e-15
6001.340000 1.373106e-15
6004.830000 1.376506e-15
6008.330000 1.367773e-15
6011.830000 1.357143e-15
6015.320000 1.358679e-15
6018.820000 1.352223e-15
6022.320000 1.357886e-15
6025.810000 1.369175e-15
6029.310000 1.354898e-15
6032.810000 1.364123e-15
6036.300000 1.345679e-15
6039.800000 1.347325e-15
6043.300000 1.339187e-15
6046.790000 1.334922e-15
6050.290000 1.330911e-15
6053.790000 1.326846e-15
6057.280000 1.333488e-15
6060.780000 1.315973e-15
6064.280000 1.318491e-15
6067.780000 1.298996e-15
6071.270000 1.337175e-15
6074.770000 1.335801e-15
6078.270000 1.313156e-15
6081.760000 1.317670e-15
6085.260000 1.347207e-15
6088.760000 1.321758e-15
6092.250000 1.300136e-15
6095.750000 1.328434e-15
6099.250000 1.310924e-15
6102.740000 1.310105e-15
6106.240000 1.289140e-15
6109.740000 1.293268e-15
6113.230000 1.323549e-15
6116.730000 1.266273e-15
6120.230000 1.268970e-15
6123.720000 1.267406e-15
6127.220000 1.301478e-15
6130.720000 1.312769e-15
6134.210000 1.296112e-15
6137.710000 1.319707e-15
6141.210000 1.313341e-15
6144.700000 1.305756e-15
6148.200000 1.297445e-15
6151.700000 1.277857e-15
6155.190000 1.300719e-15
6158.690000 1.297658e-15
6162.190000 1.294081e-15
6165.680000 1.271542e-15
6169.180000 1.289095e-15
6172.680000 1.270673e-15
6176.170000 1.265472e-15
6179.670000 1.268827e-15
6183.170000 1.245089e-15
6186.660000 1.236549e-15
6190.160000 1.241488e-15
6193.660000 1.248241e-15
6197.150000 1.261730e-15
6200.650000 1.251675e-15
6204.150000 1.221653e-15
6207.640000 1.209899e-15
6211.140000 1.217751e-15
6214.640000 1.218910e-15
6218.140000 1.200919e-15
6221.630000 1.209725e-15
6225.130000 1.235513e-15
6228.630000 1.222984e-15
6232.120000 1.217970e-15
6235.620000 1.195660e-15
6239.120000 1.177734e-15
6242.610000 1.202164e-15
6246.110000 1.196176e-15
6249.610000 1.181132e-15
6253.100000 1.158350e-15
6256.600000 1.183169e-15
6260.100000 1.154321e-15
6263.590000 1.175065e-15
6267.090000 1.168786e-15
6270.590000 1.162815e-15
6274.080000 1.143590e-15
6277.580000 1.100843e-15
6281.080000 1.082876e-15
6284.570000 1.082086e-15
6288.070000 1.107263e-15
6291.570000 1.093511e-15
6295.060000 1.117801e-15
6298.560000 1.106103e-15
6302.060000 1.101183e-15
6305.550000 1.067962e-15
6309.050000 1.107301e-15
6312.550000 1.131372e-15
6316.040000 1.125411e-15
6319.540000 1.128857e-15
6323.040000 1.111442e-15
6326.530000 1.125400e-15
6330.030000 1.100392e-15
6333.530000 1.078867e-15
6337.020000 1.123570e-15
6340.520000 1.117240e-15
6344.020000 1.111525e-15
6347.510000 1.102360e-15
6351.010000 1.121176e-15
6354.510000 1.113184e-15
6358.000000 1.093682e-15
6361.500000 1.092246e-15
6365.000000 1.068271e-15
6368.500000 1.078010e-15
6371.990000 1.083626e-15
6375.490000 1.089282e-15
6378.990000 1.110539e-15
6382.480000 1.081307e-15
6385.980000 1.053211e-15
6389.480000 1.070808e-15
6392.970000 1.072654e-15
6396.470000 1.047246e-15
6399.970000 1.032540e-15
6403.460000 1.047037e-15
6406.960000 1.047888e-15
6410.460000 1.033688e-15
6413.950000 1.025356e-15
6417.450000 1.052512e-15
6420.950000 1.023640e-15
6424.440000 1.026650e-15
6427.940000 1.030121e-15
6431.440000 1.028028e-15
6434.930000 1.032334e-15
6438.430000 1.049139e-15
6441.930000 1.031924e-15
6445.420000 1.064453e-15
6448.920000 1.004635e-15
6452.420000 1.001129e-15
6455.910000 1.019041e-15
6459.410000 9.905587e-16
6462.910000 1.032796e-15
6466.400000 1.023829e-15
6469.900000 9.878061e-16
6473.400000 9.846766e-16
6476.890000 9.831178e-16
6480.390000 9.811341e-16
6483.890000 9.881791e-16
6487.380000 9.663521e-16
6490.880000 9.528232e-16
6494.380000 9.746503e-16
6497.870000 9.701903e-16
6501.370000 9.743103e-16
6504.870000 9.986311e-16
6508.360000 1.002561e-15
6511.860000 9.962234e-16
6515.360000 9.859247e-16
6518.860000 9.738818e-16
6522.350000 9.549004e-16
6525.850000 9.463840e-16
6529.350000 9.528756e-16
6532.840000 9.531390e-16
6536.340000 9.802128e-16
6539.840000 9.824363e-16
6543.330000 9.786353e-16
6546.830000 9.763317e-16
6550.330000 9.821686e-16
6553.820000 9.469256e-16
6557.320000 9.597988e-16
6560.820000 9.860891e-16
6564.310000 9.382623e-16
6567.810000 9.514531e-16
6571.310000 9.997548e-16
6574.800000 9.876178e-16
6578.300000 9.530364e-16
6581.800000 9.484798e-16
6585.290000 9.827905e-16
6588.790000 9.764251e-16
6592.290000 9.668253e-16
6595.780000 9.449021e-16
6599.280000 9.806728e-16
6602.780000 9.944025e-16
6606.270000 9.730325e-16
6609.770000 9.385974e-16
6613.270000 9.744722e-16
6616.760000 9.651545e-16
6620.260000 9.650507e-16
6623.760000 9.873063e-16
6627.250000 9.777414e-16
6630.750000 9.727603e-16
6634.250000 9.653794e-16
6637.740000 9.580705e-16
6641.240000 9.686435e-16
6644.740000 9.632432e-16
6648.230000 9.464573e-16
6651.730000 9.599559e-16
6655.230000 9.783357e-16
6658.730000 9.755341e-16
6662.220000 9.793550e-16
6665.720000 9.695382e-16
6669.220000 9.592232e-16
6672.710000 9.572436e-16
6676.210000 9.815575e-16
6679.710000 9.753781e-16
6683.200000 9.438133e-16
6686.700000 9.609082e-16
6690.200000 9.619474e-16
6693.690000 9.294000e-16
6697.190000 9.457540e-16
6700.690000 9.426736e-16
6704.180000 9.522342e-16
6707.680000 9.265811e-16
6711.180000 9.463416e-16
6714.670000 9.168027e-16
6718.170000 9.141997e-16
6721.670000 9.190204e-16
6725.160000 9.364716e-16
6728.660000 9.526407e-16
6732.160000 9.526540e-16
6735.650000 9.478628e-16
6739.150000 9.431297e-16
6742.650000 9.381636e-16
6746.140000 9.309204e-16
6749.640000 9.213741e-16
6753.140000 9.226407e-16
6756.630000 9.293936e-16
6760.130000 9.281279e-16
6763.630000 9.247699e-16
6767.120000 9.254268e-16
6770.620000 9.321202e-16
6774.120000 9.212100e-16
6777.610000 9.258839e-16
6781.110000 9.039266e-16
6784.610000 9.052755e-16
6788.100000 9.168619e-16
6791.600000 9.014001e-16
6795.100000 8.779769e-16
6798.590000 8.921949e-16
6802.090000 9.105365e-16
6805.590000 8.826208e-16
6809.090000 8.229188e-16
6812.580000 8.646753e-16
6816.080000 8.646360e-16
6819.580000 8.633780e-16
6823.070000 8.588103e-16
6826.570000 8.733088e-16
6830.070000 8.694985e-16
6833.560000 8.489573e-16
6837.060000 8.432190e-16
6840.560000 8.689763e-16
6844.050000 8.840567e-16
6847.550000 8.564029e-16
6851.050000 8.496005e-16
6854.540000 8.520023e-16
6858.040000 nan
6861.540000 nan
6865.030000 nan
6868.530000 nan
6872.030000 nan
6875.520000 nan
6879.020000 nan
6882.520000 nan
6886.010000 nan
6889.510000 nan
6893.010000 nan
6896.500000 nan
6900.000000 nan
6903.500000 nan
6906.990000 nan
6910.490000 nan
6913.990000 nan
6917.480000 nan
6920.980000 nan
6924.480000 nan
6927.970000 nan
6931.470000 nan
6934.970000 nan
6938.460000 nan
6941.960000 nan
6945.460000 nan
6948.950000 nan
6952.450000 nan
6955.950000 nan
6959.450000 nan
6962.940000 nan
6966.440000 nan
6969.940000 nan
6973.430000 nan
6976.930000 nan
6980.430000 nan
6983.920000 nan
6987.420000 nan
6990.920000 7.212999e-16
6994.410000 7.089379e-16
6997.910000 7.227053e-16
7001.410000 7.600455e-16
7004.900000 7.291837e-16
7008.400000 7.462874e-16
7011.900000 7.307784e-16
7015.390000 7.230094e-16
7018.890000 7.461728e-16
7022.390000 7.343877e-16
7025.880000 7.196642e-16
7029.380000 7.112091e-16
7032.880000 7.280225e-16
7036.370000 7.455378e-16
7039.870000 7.355715e-16
7043.370000 7.269556e-16
7046.860000 7.374832e-16
7050.360000 7.294152e-16
7053.860000 7.219015e-16
7057.350000 7.451580e-16
7060.850000 7.258744e-16
7064.350000 7.287195e-16
7067.840000 7.304774e-16
7071.340000 7.167484e-16
7074.840000 7.212563e-16
7078.330000 7.372991e-16
7081.830000 7.239212e-16
7085.330000 7.386009e-16
7088.820000 7.275642e-16
7092.320000 7.509427e-16
7095.820000 7.160643e-16
7099.310000 7.174952e-16
7102.810000 7.280072e-16
7106.310000 7.353273e-16
7109.810000 7.092429e-16
7113.300000 7.210796e-16
7116.800000 7.323566e-16
7120.300000 7.208202e-16
7123.790000 7.147215e-16
7127.290000 7.076929e-16
7130.790000 7.045260e-16
7134.280000 7.109163e-16
7137.780000 7.128411e-16
7141.280000 7.179028e-16
7144.770000 7.244575e-16
7148.270000 7.058654e-16
7151.770000 nan
7155.260000 nan
7158.760000 nan
7162.260000 nan
7165.750000 nan
7169.250000 nan
7172.750000 nan
7176.240000 nan
7179.740000 nan
7183.240000 nan
7186.730000 nan
7190.230000 nan
7193.730000 nan
7197.220000 nan
7200.720000 nan
7204.220000 nan
7207.710000 nan
7211.210000 nan
7214.710000 nan
7218.200000 nan
7221.700000 nan
7225.200000 nan
7228.690000 nan
7232.190000 nan
7235.690000 nan
7239.180000 nan
7242.680000 nan
7246.180000 nan
7249.680000 nan
7253.170000 nan
7256.670000 nan
7260.170000 nan
7263.660000 nan
7267.160000 nan
7270.660000 nan
7274.150000 nan
7277.650000 nan
7281.150000 nan
7284.640000 nan
7288.140000 nan
7291.640000 nan
7295.130000 nan
7298.630000 nan
7302.130000 nan
7305.620000 nan
7309.120000 nan
7312.620000 nan
7316.110000 nan
7319.610000 nan
7323.110000 nan
7326.600000 nan
7330.100000 nan
7333.600000 nan
7337.090000 nan
7340.590000 nan
7344.090000 nan
7347.580000 6.167961e-16
7351.080000 6.290574e-16
7354.580000 6.246101e-16
7358.070000 6.351955e-16
7361.570000 6.522276e-16
7365.070000 6.355308e-16
7368.560000 6.127596e-16
7372.060000 6.122051e-16
7375.560000 6.237752e-16
7379.050000 6.209447e-16
7382.550000 6.106970e-16
7386.050000 6.154319e-16
7389.540000 6.155666e-16
7393.040000 6.258191e-16
7396.540000 6.348605e-16
7400.040000 6.259303e-16
7403.530000 6.203127e-16
7407.030000 6.326118e-16
7410.530000 6.131051e-16
7414.020000 6.041246e-16
7417.520000 6.357321e-16
7421.020000 6.173253e-16
7424.510000 6.065524e-16
7428.010000 6.101247e-16
7431.510000 5.956383e-16
7435.000000 6.004063e-16
7438.500000 6.066772e-16
7442.000000 6.133469e-16
7445.490000 6.022268e-16
7448.990000 5.890677e-16
7452.490000 5.982454e-16
7455.980000 6.074105e-16
7459.480000 5.951756e-16
7462.980000 5.836537e-16
7466.470000 5.814334e-16
7469.970000 5.967940e-16
7473.470000 5.788052e-16
7476.960000 5.763473e-16
7480.460000 5.845250e-16
7483.960000 5.919850e-16
7487.450000 6.077145e-16
7490.950000 5.902580e-16
7494.450000 5.692831e-16
7497.940000 5.715035e-16
7501.440000 5.744671e-16
7504.940000 5.779025e-16
7508.430000 5.767323e-16
7511.930000 5.667181e-16
7515.430000 5.774750e-16
7518.920000 5.821571e-16
7522.420000 5.881137e-16
7525.920000 5.884674e-16
7529.410000 5.736661e-16
7532.910000 5.902202e-16
7536.410000 5.732373e-16
7539.900000 5.657453e-16
7543.400000 5.612326e-16
7546.900000 5.685918e-16
7550.400000 5.617091e-16
7553.890000 5.462471e-16
7557.390000 5.360703e-16
7560.890000 5.451497e-16
7564.380000 5.445218e-16
7567.880000 5.397013e-16
7571.380000 5.456851e-16
7574.870000 5.647683e-16
7578.370000 5.744248e-16
7581.870000 5.593128e-16
7585.360000 nan
7588.860000 nan
7592.360000 nan
7595.850000 nan
7599.350000 nan
7602.850000 nan
7606.340000 nan
7609.840000 nan
7613.340000 nan
7616.830000 nan
7620.330000 nan
7623.830000 nan
7627.320000 nan
7630.820000 nan
7634.320000 nan
7637.810000 nan
7641.310000 nan
7644.810000 nan
7648.300000 nan
7651.800000 nan
7655.300000 nan
7658.790000 nan
7662.290000 nan
7665.790000 nan
7669.280000 nan
7672.780000 nan
7676.280000 nan
7679.770000 nan
7683.270000 nan
7686.770000 nan
7690.260000 nan
7693.760000 nan
7697.260000 nan
7700.760000 nan
7704.250000 nan
7707.750000 nan
7711.250000 5.259547e-16
7714.740000 5.352388e-16
7718.240000 5.425617e-16
7721.740000 5.358018e-16
7725.230000 5.351173e-16
7728.730000 5.368065e-16
7732.230000 5.347727e-16
7735.720000 5.364993e-16
7739.220000 5.408471e-16
7742.720000 5.376397e-16
7746.210000 5.344081e-16
7749.710000 5.218260e-16
7753.210000 5.214269e-16
7756.700000 5.269341e-16
7760.200000 5.377546e-16
7763.700000 5.179217e-16
7767.190000 5.364285e-16
7770.690000 5.186824e-16
7774.190000 5.174375e-16
7777.680000 5.216239e-16
7781.180000 5.213961e-16
7784.680000 5.254195e-16
7788.170000 5.160842e-16
7791.670000 5.168589e-16
7795.170000 5.216521e-16
7798.660000 5.210700e-16
7802.160000 5.292817e-16
7805.660000 5.247292e-16
7809.150000 5.226593e-16
7812.650000 5.164053e-16
7816.150000 5.345345e-16
7819.640000 5.137012e-16
7823.140000 5.302761e-16
7826.640000 5.365927e-16
7830.130000 5.122059e-16
7833.630000 5.122119e-16
7837.130000 5.076273e-16
7840.620000 5.145780e-16
7844.120000 5.183895e-16
7847.620000 5.090894e-16
7851.120000 5.025269e-16
7854.610000 4.991501e-16
7858.110000 4.952571e-16
7861.610000 4.972993e-16
7865.100000 5.009870e-16
7868.600000 4.954543e-16
7872.100000 5.021039e-16
7875.590000 5.027574e-16
7879.090000 4.861758e-16
7882.590000 4.927279e-16
7886.080000 4.756984e-16
7889.580000 4.831615e-16
7893.080000 4.907934e-16
7896.570000 4.939350e-16
7900.070000 4.884137e-16
7903.570000 4.798052e-16
7907.060000 4.957777e-16
7910.560000 4.815513e-16
7914.060000 4.792503e-16
7917.550000 4.806235e-16
7921.050000 4.726510e-16
7924.550000 4.811964e-16
7928.040000 4.867406e-16
7931.540000 4.791559e-16
7935.040000 4.876412e-16
7938.530000 4.939136e-16
7942.030000 4.779047e-16
7945.530000 4.784066e-16
7949.020000 4.657237e-16
7952.520000 4.574026e-16
7956.020000 4.573299e-16
7959.510000 4.691635e-16
7963.010000 4.582387e-16
7966.510000 4.538905e-16
7970.000000 4.501672e-16
7973.500000 4.640853e-16
7977.000000 4.844393e-16
7980.490000 4.786140e-16
7983.990000 4.629826e-16
7987.490000 4.545113e-16
7990.990000 4.541268e-16
7994.480000 4.654471e-16
7997.980000 4.500697e-16
8001.480000 4.625160e-16
8004.970000 4.437030e-16
8008.470000 4.322804e-16
8011.970000 4.609362e-16
8015.460000 4.530243e-16
8018.960000 4.588479e-16
8022.460000 4.425920e-16
8025.950000 4.497500e-16
8029.450000 4.554964e-16
8032.950000 4.368664e-16
8036.440000 4.354707e-16
8039.940000 4.608688e-16
8043.440000 4.624137e-16
8046.930000 4.349734e-16
8050.430000 4.303281e-16
8053.930000 4.432504e-16
8057.420000 4.375908e-16
8060.920000 4.404415e-16
8064.420000 4.405587e-16
8067.910000 4.464274e-16
8071.410000 4.679058e-16
8074.910000 4.636905e-16
8078.400000 4.610135e-16
8081.900000 4.345988e-16
8085.400000 4.331310e-16
8088.890000 4.338285e-16
8092.390000 4.497086e-16
8095.890000 4.581803e-16
8099.380000 4.480116e-16
8102.880000 4.452383e-16
8106.380000 4.493925e-16
8109.870000 4.463312e-16
8113.370000 4.481895e-16
8116.870000 4.399115e-16
8120.360000 4.369288e-16
8123.860000 4.206416e-16
8127.360000 4.404182e-16
8130.850000 4.159027e-16
8134.350000 4.333352e-16
8137.850000 4.160378e-16
8141.350000 4.075279e-16
8144.840000 4.100063e-16
8148.340000 3.906976e-16
8151.840000 3.849276e-16
8155.330000 3.856951e-16
8158.830000 3.893423e-16
8162.330000 3.861276e-16
8165.820000 3.769777e-16
8169.320000 3.767825e-16
8172.820000 3.896742e-16
8176.310000 4.021409e-16
8179.810000 3.847172e-16
8183.310000 3.907950e-16
8186.800000 3.945035e-16
8190.300000 3.910699e-16
8193.800000 3.955984e-16
8197.290000 3.934146e-16
8200.790000 4.091275e-16
8204.290000 4.247178e-16
8207.780000 4.507470e-16
8211.280000 4.373811e-16
8214.780000 4.424823e-16
8218.270000 4.548171e-16
8221.770000 4.389704e-16
8225.270000 4.066606e-16
8228.760000 3.674362e-16
8232.260000 3.601004e-16
8235.760000 3.784907e-16
8239.250000 3.889603e-16
8242.750000 4.475015e-16
8246.250000 4.406574e-16
8249.740000 4.458850e-16
8253.240000 4.726474e-16
8256.740000 4.507359e-16
8260.230000 4.391143e-16
8263.730000 4.398131e-16
8267.230000 4.496778e-16
8270.720000 4.503337e-16
8274.220000 4.395899e-16
8277.720000 4.277155e-16
8281.210000 4.161170e-16
8284.710000 4.135445e-16
8288.210000 4.096116e-16
8291.710000 4.311628e-16
8295.200000 4.364135e-16
8298.700000 4.188692e-16
8302.200000 4.312065e-16
8305.690000 4.350071e-16
8309.190000 4.397423e-16
8312.690000 4.526044e-16
8316.180000 4.276428e-16
8319.680000 4.266200e-16
8323.180000 4.315256e-16
8326.670000 4.318819e-16
8330.170000 4.330931e-16
8333.670000 4.402169e-16
8337.160000 4.497289e-16
8340.660000 4.432453e-16
8344.160000 4.252598e-16
8347.650000 4.500828e-16
8351.150000 4.606883e-16
8354.650000 4.829583e-16
8358.140000 4.785851e-16
8361.640000 4.440194e-16
8365.140000 4.465776e-16
8368.630000 4.712441e-16
8372.130000 4.562789e-16
8375.630000 4.442201e-16
8379.120000 4.564531e-16
8382.620000 4.489686e-16
8386.120000 4.470885e-16
8389.610000 4.578984e-16
8393.110000 4.602528e-16
8396.610000 4.670758e-16
8400.100000 4.501551e-16
8403.600000 4.386401e-16
8407.100000 4.640547e-16
8410.590000 4.334408e-16
8414.090000 4.614764e-16
8417.590000 4.618357e-16
8421.080000 4.415827e-16
8424.580000 4.472303e-16
8428.080000 4.446839e-16
8431.570000 4.575866e-16
8435.070000 4.425095e-16
8438.570000 4.389010e-16
8442.070000 4.402084e-16
8445.560000 4.374235e-16
8449.060000 4.534457e-16
8452.560000 4.485832e-16
8456.050000 4.468247e-16
8459.550000 4.341219e-16
8463.050000 4.499531e-16
8466.540000 4.163893e-16
8470.040000 4.283831e-16
8473.540000 4.367001e-16
8477.030000 4.481077e-16
8480.530000 4.342146e-16
8484.030000 4.182620e-16
8487.520000 4.076156e-16
8491.020000 4.149017e-16
8494.520000 4.341934e-16
8498.010000 4.405082e-16
8501.510000 4.431954e-16
8505.010000 4.386668e-16
8508.500000 4.013989e-16
8512.000000 4.129495e-16
8515.500000 4.283479e-16
8518.990000 4.041420e-16
8522.490000 4.033807e-16
8525.990000 4.270827e-16
8529.480000 4.098553e-16
8532.980000 4.043708e-16
8536.480000 4.137107e-16
8539.970000 4.108319e-16
8543.470000 4.107585e-16
8546.970000 4.033047e-16
8550.460000 3.980143e-16
8553.960000 3.953006e-16
8557.460000 3.818146e-16
8560.950000 4.091455e-16
8564.450000 4.168733e-16
8567.950000 3.994327e-16
8571.440000 4.142933e-16
8574.940000 4.033744e-16
8578.440000 4.143760e-16
8581.940000 4.044047e-16
8585.430000 4.261006e-16
8588.930000 3.974827e-16
8592.430000 3.922163e-16
8595.920000 3.831031e-16
8599.420000 3.816034e-16
8602.920000 3.967186e-16
8606.410000 3.955866e-16
8609.910000 3.822917e-16
8613.410000 3.712975e-16
8616.900000 3.979881e-16
8620.400000 3.883211e-16
8623.900000 3.630864e-16
8627.390000 3.872551e-16
8630.890000 3.493559e-16
8634.390000 3.765391e-16
8637.880000 3.822168e-16
8641.380000 3.803787e-16
8644.880000 3.741301e-16
8648.370000 3.736666e-16
8651.870000 3.728553e-16
8655.370000 3.660508e-16
8658.860000 3.621594e-16
8662.360000 3.544175e-16
8665.860000 3.613772e-16
8669.350000 3.671509e-16
8672.850000 3.612556e-16
8676.350000 3.808100e-16
8679.840000 3.682257e-16
8683.340000 3.910948e-16
8686.840000 3.553012e-16
8690.330000 3.673375e-16
8693.830000 3.747268e-16
8697.330000 3.649592e-16
8700.820000 3.641004e-16
8704.320000 3.708056e-16
8707.820000 3.653551e-16
8711.310000 3.584191e-16
8714.810000 3.560419e-16
8718.310000 3.540746e-16
8721.800000 3.631014e-16
8725.300000 3.790836e-16
8728.800000 3.726657e-16
8732.300000 3.755810e-16
8735.790000 3.715967e-16
8739.290000 3.634873e-16
8742.790000 3.694720e-16
8746.280000 3.701951e-16
8749.780000 3.729780e-16
8753.280000 3.528251e-16
8756.770000 3.538487e-16
8760.270000 3.651415e-16
8763.770000 3.365336e-16
8767.260000 3.437054e-16
8770.760000 3.785789e-16
8774.260000 3.679698e-16
8777.750000 3.575896e-16
8781.250000 3.608883e-16
8784.750000 3.499877e-16
8788.240000 3.330304e-16
8791.740000 3.380793e-16
8795.240000 3.453534e-16
8798.730000 3.561567e-16
8802.230000 3.525370e-16
8805.730000 3.498397e-16
8809.220000 3.481462e-16
8812.720000 3.301889e-16
8816.220000 3.414434e-16
8819.710000 3.443881e-16
8823.210000 3.506397e-16
8826.710000 3.379279e-16
8830.200000 3.586829e-16
8833.700000 3.273149e-16
8837.200000 3.673356e-16
8840.690000 3.655175e-16
8844.190000 3.516780e-16
8847.690000 3.640988e-16
8851.180000 3.612940e-16
8854.680000 3.511547e-16
8858.180000 3.533523e-16
8861.670000 3.590024e-16
8865.170000 3.515426e-16
8868.670000 3.454848e-16
8872.160000 3.379249e-16
8875.660000 3.765333e-16
8879.160000 3.621165e-16
8882.660000 3.478768e-16
8886.150000 3.440501e-16
8889.650000 3.537640e-16
8893.150000 3.520056e-16
8896.640000 3.673814e-16
8900.140000 3.658208e-16
8903.640000 3.567839e-16
8907.130000 3.593188e-16
8910.630000 3.630603e-16
8914.130000 3.638115e-16
8917.620000 3.540372e-16
8921.120000 3.437966e-16
8924.620000 3.636273e-16
8928.110000 3.712250e-16
8931.610000 3.401752e-16
8935.110000 3.377848e-16
8938.600000 3.288460e-16
8942.100000 3.410042e-16
8945.600000 3.430098e-16
8949.090000 3.270876e-16
8952.590000 3.052170e-16
8956.090000 3.021722e-16
8959.580000 3.075217e-16
8963.080000 2.919116e-16
8966.580000 3.175748e-16
8970.070000 2.786314e-16
8973.570000 2.747064e-16
8977.070000 2.931030e-16
8980.560000 3.037423e-16
8984.060000 2.924823e-16
8987.560000 2.608472e-16
8991.050000 2.584896e-16
8994.550000 2.674078e-16
8998.050000 2.815486e-16


==> anc/spec_2023ufx_2023-10-19T04_19_12.000_AFOSC.dat <==
# spectrum of 2023ufx
# MJD = 60236.180000
# UT = 2023-10-19T04:19:12.000
# PHASE = 12 days
# INSTRUMENT = NOT/AFOSC
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3801.110000 2.215039e-15
3804.610000 2.167247e-15
3808.110000 2.254611e-15
3811.610000 2.175923e-15
3815.100000 2.104572e-15
3818.600000 2.066358e-15
3822.100000 2.145053e-15
3825.590000 2.148831e-15
3829.090000 2.139722e-15
3832.590000 2.123091e-15
3836.090000 2.134336e-15
3839.580000 2.142562e-15
3843.080000 2.002593e-15
3846.580000 2.153521e-15
3850.070000 2.277301e-15
3853.570000 2.268683e-15
3857.070000 2.335487e-15
3860.570000 2.281546e-15
3864.060000 2.123119e-15
3867.560000 2.202373e-15
3871.060000 2.233424e-15
3874.550000 2.212154e-15
3878.050000 2.224662e-15
3881.550000 2.194645e-15
3885.040000 2.310894e-15
3888.540000 2.390850e-15
3892.040000 2.343610e-15
3895.540000 2.258802e-15
3899.030000 2.401633e-15
3902.530000 2.222059e-15
3906.030000 2.166871e-15
3909.520000 2.325947e-15
3913.020000 2.397425e-15
3916.520000 2.318665e-15
3920.020000 2.266064e-15
3923.510000 2.193131e-15
3927.010000 2.264025e-15
3930.510000 2.253477e-15
3934.000000 2.286052e-15
3937.500000 2.312122e-15
3941.000000 2.283596e-15
3944.500000 2.211561e-15
3947.990000 2.226707e-15
3951.490000 2.268045e-15
3954.990000 2.246455e-15
3958.480000 2.307516e-15
3961.980000 2.334800e-15
3965.480000 2.246662e-15
3968.970000 2.174974e-15
3972.470000 2.270058e-15
3975.970000 2.274646e-15
3979.470000 2.274936e-15
3982.960000 2.278040e-15
3986.460000 2.337864e-15
3989.960000 2.370452e-15
3993.450000 2.343690e-15
3996.950000 2.298226e-15
4000.450000 2.276384e-15
4003.950000 2.213845e-15
4007.440000 2.261886e-15
4010.940000 2.284195e-15
4014.440000 2.345998e-15
4017.930000 2.367411e-15
4021.430000 2.239167e-15
4024.930000 2.335892e-15
4028.430000 2.436379e-15
4031.920000 2.446654e-15
4035.420000 2.320129e-15
4038.920000 2.335714e-15
4042.410000 2.364396e-15
4045.910000 2.297823e-15
4049.410000 2.234061e-15
4052.900000 2.323583e-15
4056.400000 2.331678e-15
4059.900000 2.352007e-15
4063.400000 2.320861e-15
4066.890000 2.364373e-15
4070.390000 2.301857e-15
4073.890000 2.190155e-15
4077.380000 2.344460e-15
4080.880000 2.260307e-15
4084.380000 2.257645e-15
4087.880000 2.262573e-15
4091.370000 2.249027e-15
4094.870000 2.315120e-15
4098.370000 2.265251e-15
4101.860000 2.258334e-15
4105.360000 2.255768e-15
4108.860000 2.196251e-15
4112.360000 2.276379e-15
4115.850000 2.296774e-15
4119.350000 2.337695e-15
4122.850000 2.262904e-15
4126.340000 2.358550e-15
4129.840000 2.252868e-15
4133.340000 2.161514e-15
4136.840000 2.273676e-15
4140.330000 2.242490e-15
4143.830000 2.336643e-15
4147.330000 2.194177e-15
4150.820000 2.219124e-15
4154.320000 2.230216e-15
4157.820000 2.265723e-15
4161.310000 2.217683e-15
4164.810000 2.203905e-15
4168.310000 2.206136e-15
4171.810000 2.211316e-15
4175.300000 2.221923e-15
4178.800000 2.189167e-15
4182.300000 2.170956e-15
4185.790000 2.138938e-15
4189.290000 2.118866e-15
4192.790000 2.206313e-15
4196.290000 2.086590e-15
4199.780000 2.038010e-15
4203.280000 2.030569e-15
4206.780000 2.065071e-15
4210.270000 2.061964e-15
4213.770000 2.044311e-15
4217.270000 2.113205e-15
4220.770000 2.052914e-15
4224.260000 2.036483e-15
4227.760000 2.068018e-15
4231.260000 2.071136e-15
4234.750000 2.077254e-15
4238.250000 2.103532e-15
4241.750000 2.100247e-15
4245.240000 2.107784e-15
4248.740000 2.110790e-15
4252.240000 2.096665e-15
4255.740000 2.133694e-15
4259.230000 2.101662e-15
4262.730000 2.075352e-15
4266.230000 2.075805e-15
4269.720000 2.152251e-15
4273.220000 2.157663e-15
4276.720000 2.089219e-15
4280.220000 2.193513e-15
4283.710000 2.139373e-15
4287.210000 2.197328e-15
4290.710000 2.200434e-15
4294.200000 2.215089e-15
4297.700000 2.187607e-15
4301.200000 2.172946e-15
4304.700000 2.186421e-15
4308.190000 2.176248e-15
4311.690000 2.170712e-15
4315.190000 2.200533e-15
4318.680000 2.191526e-15
4322.180000 2.144775e-15
4325.680000 2.111456e-15
4329.170000 2.109679e-15
4332.670000 2.113441e-15
4336.170000 2.042106e-15
4339.670000 2.104264e-15
4343.160000 2.153797e-15
4346.660000 2.129259e-15
4350.160000 2.043182e-15
4353.650000 1.998019e-15
4357.150000 1.997986e-15
4360.650000 2.101955e-15
4364.150000 2.009048e-15
4367.640000 2.133859e-15
4371.140000 2.053988e-15
4374.640000 2.053135e-15
4378.130000 2.078093e-15
4381.630000 2.122230e-15
4385.130000 2.114583e-15
4388.630000 2.053940e-15
4392.120000 2.025778e-15
4395.620000 2.045032e-15
4399.120000 2.087298e-15
4402.610000 2.085048e-15
4406.110000 2.078268e-15
4409.610000 2.109475e-15
4413.100000 2.144646e-15
4416.600000 2.131779e-15
4420.100000 2.071520e-15
4423.600000 2.113655e-15
4427.090000 2.088347e-15
4430.590000 2.091212e-15
4434.090000 2.068429e-15
4437.580000 2.085283e-15
4441.080000 2.045133e-15
4444.580000 2.103914e-15
4448.080000 2.094588e-15
4451.570000 2.051692e-15
4455.070000 2.101966e-15
4458.570000 2.081354e-15
4462.060000 2.096823e-15
4465.560000 2.070353e-15
4469.060000 2.073410e-15
4472.560000 2.023281e-15
4476.050000 2.036733e-15
4479.550000 2.072176e-15
4483.050000 2.066000e-15
4486.540000 2.058518e-15
4490.040000 2.070013e-15
4493.540000 2.066479e-15
4497.030000 2.066812e-15
4500.530000 2.037978e-15
4504.030000 2.030907e-15
4507.530000 2.056872e-15
4511.020000 2.002029e-15
4514.520000 1.977323e-15
4518.020000 1.978173e-15
4521.510000 1.987095e-15
4525.010000 2.008654e-15
4528.510000 1.998087e-15
4532.010000 1.997141e-15
4535.500000 1.951043e-15
4539.000000 1.959464e-15
4542.500000 1.980446e-15
4545.990000 2.008356e-15
4549.490000 2.023584e-15
4552.990000 1.995796e-15
4556.490000 1.980768e-15
4559.980000 1.984282e-15
4563.480000 1.912612e-15
4566.980000 1.939757e-15
4570.470000 1.971295e-15
4573.970000 1.962431e-15
4577.470000 1.933137e-15
4580.960000 1.919686e-15
4584.460000 1.957210e-15
4587.960000 1.966050e-15
4591.460000 1.934081e-15
4594.950000 1.954528e-15
4598.450000 1.956675e-15
4601.950000 1.919182e-15
4605.440000 1.929659e-15
4608.940000 1.933859e-15
4612.440000 1.882651e-15
4615.940000 1.897784e-15
4619.430000 1.947283e-15
4622.930000 1.927058e-15
4626.430000 1.913798e-15
4629.920000 1.966041e-15
4633.420000 1.912976e-15
4636.920000 1.906080e-15
4640.420000 1.934370e-15
4643.910000 1.939979e-15
4647.410000 1.917617e-15
4650.910000 1.904574e-15
4654.400000 1.927405e-15
4657.900000 1.903763e-15
4661.400000 1.929533e-15
4664.900000 1.887323e-15
4668.390000 1.879481e-15
4671.890000 1.886146e-15
4675.390000 1.898009e-15
4678.880000 1.889994e-15
4682.380000 1.858533e-15
4685.880000 1.843625e-15
4689.370000 1.831446e-15
4692.870000 1.815649e-15
4696.370000 1.797269e-15
4699.870000 1.780697e-15
4703.360000 1.792640e-15
4706.860000 1.796111e-15
4710.360000 1.787335e-15
4713.850000 1.796526e-15
4717.350000 1.826686e-15
4720.850000 1.791197e-15
4724.350000 1.742777e-15
4727.840000 1.759764e-15
4731.340000 1.720485e-15
4734.840000 1.717154e-15
4738.330000 1.767993e-15
4741.830000 1.722497e-15
4745.330000 1.731592e-15
4748.830000 1.728696e-15
4752.320000 1.691459e-15
4755.820000 1.729559e-15
4759.320000 1.733247e-15
4762.810000 1.763914e-15
4766.310000 1.723388e-15
4769.810000 1.684134e-15
4773.300000 1.736011e-15
4776.800000 1.777719e-15
4780.300000 1.716885e-15
4783.800000 1.720902e-15
4787.290000 1.753215e-15
4790.790000 1.787385e-15
4794.290000 1.816393e-15
4797.780000 1.800356e-15
4801.280000 1.796906e-15
4804.780000 1.781000e-15
4808.280000 1.803309e-15
4811.770000 1.816376e-15
4815.270000 1.829370e-15
4818.770000 1.840633e-15
4822.260000 1.838347e-15
4825.760000 1.806639e-15
4829.260000 1.842824e-15
4832.760000 1.794998e-15
4836.250000 1.852639e-15
4839.750000 1.821494e-15
4843.250000 1.869353e-15
4846.740000 1.832797e-15
4850.240000 1.825256e-15
4853.740000 1.826860e-15
4857.230000 1.828395e-15
4860.730000 1.821612e-15
4864.230000 1.827099e-15
4867.730000 1.817577e-15
4871.220000 1.830670e-15
4874.720000 1.812026e-15
4878.220000 1.808013e-15
4881.710000 1.830475e-15
4885.210000 1.894730e-15
4888.710000 1.809025e-15
4892.210000 1.820579e-15
4895.700000 1.805079e-15
4899.200000 1.785805e-15
4902.700000 1.805856e-15
4906.190000 1.765762e-15
4909.690000 1.799917e-15
4913.190000 1.818466e-15
4916.690000 1.818881e-15
4920.180000 1.807009e-15
4923.680000 1.762540e-15
4927.180000 1.791261e-15
4930.670000 1.793060e-15
4934.170000 1.785036e-15
4937.670000 1.781788e-15
4941.160000 1.827385e-15
4944.660000 1.828836e-15
4948.160000 1.776047e-15
4951.660000 1.774339e-15
4955.150000 1.785782e-15
4958.650000 1.814878e-15
4962.150000 1.819358e-15
4965.640000 1.794054e-15
4969.140000 1.800425e-15
4972.640000 1.821552e-15
4976.140000 1.802241e-15
4979.630000 1.781082e-15
4983.130000 1.781583e-15
4986.630000 1.756009e-15
4990.120000 1.731840e-15
4993.620000 1.740340e-15
4997.120000 1.690976e-15
5000.620000 1.719200e-15
5004.110000 1.768124e-15
5007.610000 1.765275e-15
5011.110000 1.787867e-15
5014.600000 1.730850e-15
5018.100000 1.724089e-15
5021.600000 1.736967e-15
5025.090000 1.664330e-15
5028.590000 1.706803e-15
5032.090000 1.690217e-15
5035.590000 1.706839e-15
5039.080000 1.648942e-15
5042.580000 1.692770e-15
5046.080000 1.684512e-15
5049.570000 1.724831e-15
5053.070000 1.631894e-15
5056.570000 1.702427e-15
5060.070000 1.654567e-15
5063.560000 1.645482e-15
5067.060000 1.678693e-15
5070.560000 1.676795e-15
5074.050000 1.651953e-15
5077.550000 1.676198e-15
5081.050000 1.650002e-15
5084.550000 1.634885e-15
5088.040000 1.664018e-15
5091.540000 1.617340e-15
5095.040000 1.638720e-15
5098.530000 1.641588e-15
5102.030000 1.672575e-15
5105.530000 1.678598e-15
5109.020000 1.679966e-15
5112.520000 1.693209e-15
5116.020000 1.660141e-15
5119.520000 1.648280e-15
5123.010000 1.639931e-15
5126.510000 1.597739e-15
5130.010000 1.621406e-15
5133.500000 1.625406e-15
5137.000000 1.623840e-15
5140.500000 1.624174e-15
5144.000000 1.624769e-15
5147.490000 1.609195e-15
5150.990000 1.623200e-15
5154.490000 1.624271e-15
5157.980000 1.608624e-15
5161.480000 1.609029e-15
5164.980000 1.605864e-15
5168.480000 1.621275e-15
5171.970000 1.597220e-15
5175.470000 1.561841e-15
5178.970000 1.575231e-15
5182.460000 1.594006e-15
5185.960000 1.591286e-15
5189.460000 1.567724e-15
5192.960000 1.568351e-15
5196.450000 1.583066e-15
5199.950000 1.596784e-15
5203.450000 1.640440e-15
5206.940000 1.617035e-15
5210.440000 1.609860e-15
5213.940000 1.568526e-15
5217.430000 1.583684e-15
5220.930000 1.572862e-15
5224.430000 1.564321e-15
5227.930000 1.554981e-15
5231.420000 1.551316e-15
5234.920000 1.573762e-15
5238.420000 1.567886e-15
5241.910000 1.548904e-15
5245.410000 1.557819e-15
5248.910000 1.569369e-15
5252.410000 1.557887e-15
5255.900000 1.569447e-15
5259.400000 1.561865e-15
5262.900000 1.529810e-15
5266.390000 1.551957e-15
5269.890000 1.606449e-15
5273.390000 1.578759e-15
5276.890000 1.541280e-15
5280.380000 1.565487e-15
5283.880000 1.561561e-15
5287.380000 1.484483e-15
5290.870000 1.547625e-15
5294.370000 1.554988e-15
5297.870000 1.520915e-15
5301.360000 1.535919e-15
5304.860000 1.532642e-15
5308.360000 1.503352e-15
5311.860000 1.501058e-15
5315.350000 1.505456e-15
5318.850000 1.539297e-15
5322.350000 1.587476e-15
5325.840000 1.559918e-15
5329.340000 1.536851e-15
5332.840000 1.557538e-15
5336.340000 1.535578e-15
5339.830000 1.519477e-15
5343.330000 1.547754e-15
5346.830000 1.511212e-15
5350.320000 1.535408e-15
5353.820000 1.545864e-15
5357.320000 1.501227e-15
5360.820000 1.504611e-15
5364.310000 1.499407e-15
5367.810000 1.474536e-15
5371.310000 1.517691e-15
5374.800000 1.501243e-15
5378.300000 1.558245e-15
5381.800000 1.512386e-15
5385.290000 1.496315e-15
5388.790000 1.505622e-15
5392.290000 1.519135e-15
5395.790000 1.509360e-15
5399.280000 1.499521e-15
5402.780000 1.512863e-15
5406.280000 1.484414e-15
5409.770000 1.474850e-15
5413.270000 1.486117e-15
5416.770000 1.508300e-15
5420.270000 1.444583e-15
5423.760000 1.474868e-15
5427.260000 1.498737e-15
5430.760000 1.474088e-15
5434.250000 1.496755e-15
5437.750000 1.494919e-15
5441.250000 1.492165e-15
5444.750000 1.475223e-15
5448.240000 1.477635e-15
5451.740000 1.469600e-15
5455.240000 1.470042e-15
5458.730000 1.487501e-15
5462.230000 1.474744e-15
5465.730000 1.440311e-15
5469.220000 1.463677e-15
5472.720000 1.472659e-15
5476.220000 1.466434e-15
5479.720000 1.453240e-15
5483.210000 1.458340e-15
5486.710000 1.459614e-15
5490.210000 1.434805e-15
5493.700000 1.452633e-15
5497.200000 1.461769e-15
5500.700000 1.459621e-15
5504.200000 1.453863e-15
5507.690000 1.440852e-15
5511.190000 1.457722e-15
5514.690000 1.436543e-15
5518.180000 1.436535e-15
5521.680000 1.466956e-15
5525.180000 1.432811e-15
5528.680000 1.432837e-15
5532.170000 1.455498e-15
5535.670000 1.437383e-15
5539.170000 1.441464e-15
5542.660000 1.465436e-15
5546.160000 1.470084e-15
5549.660000 1.453840e-15
5553.150000 1.461527e-15
5556.650000 1.463920e-15
5560.150000 1.458711e-15
5563.650000 1.440009e-15
5567.140000 1.429938e-15
5570.640000 1.433305e-15
5574.140000 1.447607e-15
5577.630000 1.419520e-15
5581.130000 1.384455e-15
5584.630000 1.440021e-15
5588.130000 1.400532e-15
5591.620000 1.418055e-15
5595.120000 1.402911e-15
5598.620000 1.411811e-15
5602.110000 1.408032e-15
5605.610000 1.433152e-15
5609.110000 1.391982e-15
5612.610000 1.388787e-15
5616.100000 1.409589e-15
5619.600000 1.402392e-15
5623.100000 1.371293e-15
5626.590000 1.386966e-15
5630.090000 1.379662e-15
5633.590000 1.400958e-15
5637.080000 1.384052e-15
5640.580000 1.383501e-15
5644.080000 1.377449e-15
5647.580000 1.392412e-15
5651.070000 1.385414e-15
5654.570000 1.363898e-15
5658.070000 1.356202e-15
5661.560000 1.354754e-15
5665.060000 1.345136e-15
5668.560000 1.379840e-15
5672.060000 1.356076e-15
5675.550000 1.366514e-15
5679.050000 1.340987e-15
5682.550000 1.329817e-15
5686.040000 1.351770e-15
5689.540000 1.334272e-15
5693.040000 1.346721e-15
5696.540000 1.324033e-15
5700.030000 1.320756e-15
5703.530000 1.307060e-15
5707.030000 1.301851e-15
5710.520000 1.322560e-15
5714.020000 1.309334e-15
5717.520000 1.295434e-15
5721.020000 1.293685e-15
5724.510000 1.274687e-15
5728.010000 1.270995e-15
5731.510000 1.244547e-15
5735.000000 1.272782e-15
5738.500000 1.259637e-15
5742.000000 1.228131e-15
5745.490000 1.208750e-15
5748.990000 1.203790e-15
5752.490000 1.224221e-15
5755.990000 1.264282e-15
5759.480000 1.253767e-15
5762.980000 1.256267e-15
5766.480000 1.245410e-15
5769.970000 1.255460e-15
5773.470000 1.265553e-15
5776.970000 1.270182e-15
5780.470000 1.256143e-15
5783.960000 1.263903e-15
5787.460000 1.264671e-15
5790.960000 1.277289e-15
5794.450000 1.287397e-15
5797.950000 1.314999e-15
5801.450000 1.243835e-15
5804.950000 1.287099e-15
5808.440000 1.273479e-15
5811.940000 1.279636e-15
5815.440000 1.299942e-15
5818.930000 1.251364e-15
5822.430000 1.278588e-15
5825.930000 1.309843e-15
5829.420000 1.333022e-15
5832.920000 1.288293e-15
5836.420000 1.298680e-15
5839.920000 1.310672e-15
5843.410000 1.311371e-15
5846.910000 1.318252e-15
5850.410000 1.299072e-15
5853.900000 1.270944e-15
5857.400000 1.306153e-15
5860.900000 1.290657e-15
5864.400000 1.316622e-15
5867.890000 1.321274e-15
5871.390000 1.301340e-15
5874.890000 1.310289e-15
5878.380000 1.292464e-15
5881.880000 1.315573e-15
5885.380000 1.320389e-15
5888.880000 1.311611e-15
5892.370000 1.282192e-15
5895.870000 1.240481e-15
5899.370000 1.261162e-15
5902.860000 1.218531e-15
5906.360000 1.266286e-15
5909.860000 1.262607e-15
5913.350000 1.285448e-15
5916.850000 1.289191e-15
5920.350000 1.289759e-15
5923.850000 1.245013e-15
5927.340000 1.251458e-15
5930.840000 1.272764e-15
5934.340000 1.273555e-15
5937.830000 1.304387e-15
5941.330000 1.313832e-15
5944.830000 1.268808e-15
5948.330000 1.271302e-15
5951.820000 1.287590e-15
5955.320000 1.286810e-15
5958.820000 1.300685e-15
5962.310000 1.295053e-15
5965.810000 1.264616e-15
5969.310000 1.275219e-15
5972.810000 1.293179e-15
5976.300000 1.277431e-15
5979.800000 1.270567e-15
5983.300000 1.273258e-15
5986.790000 1.275805e-15
5990.290000 1.275492e-15
5993.790000 1.277398e-15
5997.280000 1.262676e-15
6000.780000 1.241652e-15
6004.280000 1.247888e-15
6007.780000 1.261619e-15
6011.270000 1.254994e-15
6014.770000 1.243811e-15
6018.270000 1.253246e-15
6021.760000 1.249791e-15
6025.260000 1.229431e-15
6028.760000 1.227037e-15
6032.260000 1.258811e-15
6035.750000 1.269621e-15
6039.250000 1.223984e-15
6042.750000 1.226599e-15
6046.240000 1.248294e-15
6049.740000 1.237662e-15
6053.240000 1.209069e-15
6056.740000 1.223692e-15
6060.230000 1.226054e-15
6063.730000 1.213630e-15
6067.230000 1.238150e-15
6070.720000 1.245778e-15
6074.220000 1.223789e-15
6077.720000 1.224210e-15
6081.210000 1.226317e-15
6084.710000 1.215321e-15
6088.210000 1.230552e-15
6091.710000 1.216935e-15
6095.200000 1.215517e-15
6098.700000 1.221623e-15
6102.200000 1.196126e-15
6105.690000 1.232808e-15
6109.190000 1.167236e-15
6112.690000 1.190601e-15
6116.190000 1.168043e-15
6119.680000 1.197405e-15
6123.180000 1.196309e-15
6126.680000 1.189081e-15
6130.170000 1.178662e-15
6133.670000 1.177029e-15
6137.170000 1.168990e-15
6140.670000 1.197436e-15
6144.160000 1.177479e-15
6147.660000 1.181623e-15
6151.160000 1.172244e-15
6154.650000 1.189294e-15
6158.150000 1.207904e-15
6161.650000 1.165568e-15
6165.140000 1.163608e-15
6168.640000 1.164067e-15
6172.140000 1.170905e-15
6175.640000 1.171947e-15
6179.130000 1.182423e-15
6182.630000 1.163035e-15
6186.130000 1.188903e-15
6189.620000 1.172266e-15
6193.120000 1.154510e-15
6196.620000 1.148507e-15
6200.120000 1.157431e-15
6203.610000 1.145231e-15
6207.110000 1.158769e-15
6210.610000 1.168449e-15
6214.100000 1.154844e-15
6217.600000 1.146010e-15
6221.100000 1.127597e-15
6224.600000 1.140264e-15
6228.090000 1.164321e-15
6231.590000 1.140430e-15
6235.090000 1.123287e-15
6238.580000 1.129209e-15
6242.080000 1.123335e-15
6245.580000 1.112709e-15
6249.080000 1.119870e-15
6252.570000 1.121531e-15
6256.070000 1.134739e-15
6259.570000 1.151579e-15
6263.060000 1.123097e-15
6266.560000 1.100370e-15
6270.060000 1.118789e-15
6273.550000 1.121832e-15
6277.050000 1.115745e-15
6280.550000 1.073841e-15
6284.050000 1.032287e-15
6287.540000 1.014868e-15
6291.040000 1.092043e-15
6294.540000 1.051659e-15
6298.030000 1.070579e-15
6301.530000 1.050691e-15
6305.030000 1.079871e-15
6308.530000 1.104221e-15
6312.020000 1.077281e-15
6315.520000 1.054587e-15
6319.020000 1.069947e-15
6322.510000 1.041401e-15
6326.010000 1.057354e-15
6329.510000 1.068891e-15
6333.010000 1.064961e-15
6336.500000 1.069387e-15
6340.000000 1.078956e-15
6343.500000 1.049067e-15
6346.990000 1.040865e-15
6350.490000 1.062294e-15
6353.990000 1.065875e-15
6357.480000 1.056341e-15
6360.980000 1.077759e-15
6364.480000 1.065160e-15
6367.980000 1.067349e-15
6371.470000 1.079692e-15
6374.970000 1.073259e-15
6378.470000 1.079023e-15
6381.960000 1.077072e-15
6385.460000 1.078887e-15
6388.960000 1.075925e-15
6392.460000 1.047455e-15
6395.950000 1.058439e-15
6399.450000 1.067412e-15
6402.950000 1.044717e-15
6406.440000 1.055009e-15
6409.940000 1.073525e-15
6413.440000 1.077781e-15
6416.940000 1.089570e-15
6420.430000 1.091153e-15
6423.930000 1.072510e-15
6427.430000 1.074378e-15
6430.920000 1.059337e-15
6434.420000 1.035675e-15
6437.920000 1.070364e-15
6441.410000 1.096561e-15
6444.910000 1.074710e-15
6448.410000 1.091733e-15
6451.910000 1.105254e-15
6455.400000 1.127638e-15
6458.900000 1.120692e-15
6462.400000 1.082389e-15
6465.890000 1.105187e-15
6469.390000 1.100266e-15
6472.890000 1.088895e-15
6476.390000 1.106521e-15
6479.880000 1.092255e-15
6483.380000 1.091691e-15
6486.880000 1.068562e-15
6490.370000 1.080589e-15
6493.870000 1.090458e-15
6497.370000 1.079571e-15
6500.870000 1.067836e-15
6504.360000 1.078661e-15
6507.860000 1.092761e-15
6511.360000 1.092410e-15
6514.850000 1.060071e-15
6518.350000 1.056487e-15
6521.850000 1.077177e-15
6525.340000 1.072153e-15
6528.840000 1.060515e-15
6532.340000 1.047907e-15
6535.840000 1.052155e-15
6539.330000 1.075472e-15
6542.830000 1.065518e-15
6546.330000 1.091055e-15
6549.820000 1.078983e-15
6553.320000 1.039161e-15
6556.820000 1.056222e-15
6560.320000 1.086419e-15
6563.810000 1.095639e-15
6567.310000 1.078547e-15
6570.810000 1.064861e-15
6574.300000 1.075086e-15
6577.800000 1.062763e-15
6581.300000 1.077700e-15
6584.800000 1.096389e-15
6588.290000 1.096694e-15
6591.790000 1.097817e-15
6595.290000 1.055349e-15
6598.780000 1.060875e-15
6602.280000 1.086244e-15
6605.780000 1.100487e-15
6609.270000 1.111058e-15
6612.770000 1.079358e-15
6616.270000 1.100193e-15
6619.770000 1.089451e-15
6623.260000 1.073105e-15
6626.760000 1.085728e-15
6630.260000 1.105946e-15
6633.750000 1.093791e-15
6637.250000 1.093280e-15
6640.750000 1.114420e-15
6644.250000 1.101776e-15
6647.740000 1.085797e-15
6651.240000 1.095626e-15
6654.740000 1.107201e-15
6658.230000 1.102977e-15
6661.730000 1.086310e-15
6665.230000 1.081048e-15
6668.730000 1.085030e-15
6672.220000 1.099030e-15
6675.720000 1.110067e-15
6679.220000 1.078449e-15
6682.710000 1.091940e-15
6686.210000 1.069223e-15
6689.710000 1.056613e-15
6693.200000 1.088465e-15
6696.700000 1.063685e-15
6700.200000 1.039818e-15
6703.700000 1.071798e-15
6707.190000 1.077543e-15
6710.690000 1.099887e-15
6714.190000 1.060405e-15
6717.680000 1.063186e-15
6721.180000 1.082540e-15
6724.680000 1.043131e-15
6728.180000 1.051555e-15
6731.670000 1.042904e-15
6735.170000 1.054419e-15
6738.670000 1.065423e-15
6742.160000 1.066817e-15
6745.660000 1.059662e-15
6749.160000 1.053462e-15
6752.660000 1.062348e-15
6756.150000 1.057754e-15
6759.650000 1.048784e-15
6763.150000 1.049891e-15
6766.640000 1.053063e-15
6770.140000 1.040829e-15
6773.640000 1.012651e-15
6777.140000 1.013464e-15
6780.630000 1.032725e-15
6784.130000 9.990090e-16
6787.630000 1.029360e-15
6791.120000 1.026869e-15
6794.620000 1.046877e-15
6798.120000 1.039052e-15
6801.610000 9.832896e-16
6805.110000 1.033575e-15
6808.610000 1.031944e-15
6812.110000 1.003206e-15
6815.600000 9.996506e-16
6819.100000 1.001447e-15
6822.600000 1.027244e-15
6826.090000 9.930012e-16
6829.590000 9.828946e-16
6833.090000 1.002486e-15
6836.590000 1.020994e-15
6840.080000 1.023640e-15
6843.580000 1.000382e-15
6847.080000 9.692292e-16
6850.570000 9.894885e-16
6854.070000 9.926209e-16
6857.570000 9.710985e-16
6861.070000 9.649181e-16
6864.560000 9.651975e-16
6868.060000 9.554910e-16
6871.560000 nan
6875.050000 nan
6878.550000 nan
6882.050000 nan
6885.540000 nan
6889.040000 nan
6892.540000 nan
6896.040000 nan
6899.530000 nan
6903.030000 nan
6906.530000 nan
6910.020000 nan
6913.520000 nan
6917.020000 nan
6920.520000 nan
6924.010000 nan
6927.510000 nan
6931.010000 nan
6934.500000 nan
6938.000000 nan
6941.500000 nan
6945.000000 nan
6948.490000 nan
6951.990000 nan
6955.490000 nan
6958.980000 nan
6962.480000 nan
6965.980000 nan
6969.470000 nan
6972.970000 nan
6976.470000 8.824678e-16
6979.970000 8.790958e-16
6983.460000 8.858864e-16
6986.960000 9.041411e-16
6990.460000 9.267149e-16
6993.950000 8.697642e-16
6997.450000 8.901835e-16
7000.950000 8.927645e-16
7004.450000 8.753924e-16
7007.940000 8.861771e-16
7011.440000 8.829100e-16
7014.940000 8.903058e-16
7018.430000 9.024709e-16
7021.930000 8.929966e-16
7025.430000 8.910168e-16
7028.930000 8.885075e-16
7032.420000 8.900498e-16
7035.920000 9.101076e-16
7039.420000 9.113954e-16
7042.910000 8.984514e-16
7046.410000 8.969274e-16
7049.910000 8.968865e-16
7053.400000 9.006565e-16
7056.900000 9.085532e-16
7060.400000 9.042952e-16
7063.900000 8.982785e-16
7067.390000 8.892321e-16
7070.890000 9.152518e-16
7074.390000 8.649886e-16
7077.880000 9.054937e-16
7081.380000 9.039577e-16
7084.880000 8.676872e-16
7088.380000 8.921680e-16
7091.870000 8.828150e-16
7095.370000 9.001588e-16
7098.870000 9.007654e-16
7102.360000 9.008472e-16
7105.860000 8.820956e-16
7109.360000 9.030406e-16
7112.860000 8.898222e-16
7116.350000 8.956558e-16
7119.850000 8.990349e-16
7123.350000 8.873628e-16
7126.840000 8.880298e-16
7130.340000 8.888563e-16
7133.840000 8.941551e-16
7137.330000 9.047653e-16
7140.830000 9.155965e-16
7144.330000 9.125680e-16
7147.830000 8.810059e-16
7151.320000 8.562957e-16
7154.820000 8.984889e-16
7158.320000 nan
7161.810000 nan
7165.310000 nan
7168.810000 nan
7172.310000 nan
7175.800000 nan
7179.300000 nan
7182.800000 nan
7186.290000 nan
7189.790000 nan
7193.290000 nan
7196.790000 nan
7200.280000 nan
7203.780000 nan
7207.280000 nan
7210.770000 nan
7214.270000 nan
7217.770000 nan
7221.260000 nan
7224.760000 nan
7228.260000 nan
7231.760000 nan
7235.250000 nan
7238.750000 nan
7242.250000 nan
7245.740000 nan
7249.240000 nan
7252.740000 nan
7256.240000 nan
7259.730000 nan
7263.230000 nan
7266.730000 nan
7270.220000 nan
7273.720000 nan
7277.220000 nan
7280.720000 nan
7284.210000 nan
7287.710000 nan
7291.210000 nan
7294.700000 nan
7298.200000 nan
7301.700000 nan
7305.200000 nan
7308.690000 nan
7312.190000 nan
7315.690000 nan
7319.180000 nan
7322.680000 nan
7326.180000 nan
7329.670000 8.194807e-16
7333.170000 8.255056e-16
7336.670000 8.245555e-16
7340.170000 8.161530e-16
7343.660000 8.585371e-16
7347.160000 8.118058e-16
7350.660000 8.073973e-16
7354.150000 8.276963e-16
7357.650000 8.040973e-16
7361.150000 8.227555e-16
7364.650000 8.161650e-16
7368.140000 8.170753e-16
7371.640000 8.234433e-16
7375.140000 8.166649e-16
7378.630000 8.338395e-16
7382.130000 8.407366e-16
7385.630000 8.180248e-16
7389.130000 8.060273e-16
7392.620000 8.049715e-16
7396.120000 8.284790e-16
7399.620000 8.009118e-16
7403.110000 8.172633e-16
7406.610000 8.355587e-16
7410.110000 8.425561e-16
7413.600000 8.327744e-16
7417.100000 7.984620e-16
7420.600000 8.190372e-16
7424.100000 8.317078e-16
7427.590000 8.106716e-16
7431.090000 8.084565e-16
7434.590000 8.293845e-16
7438.080000 8.266534e-16
7441.580000 7.896831e-16
7445.080000 7.841357e-16
7448.580000 8.097753e-16
7452.070000 8.084343e-16
7455.570000 7.844961e-16
7459.070000 7.943365e-16
7462.560000 8.263146e-16
7466.060000 8.240015e-16
7469.560000 7.991469e-16
7473.060000 8.130996e-16
7476.550000 7.964975e-16
7480.050000 7.756397e-16
7483.550000 7.661703e-16
7487.040000 7.767483e-16
7490.540000 8.321550e-16
7494.040000 8.116219e-16
7497.530000 7.856418e-16
7501.030000 7.844312e-16
7504.530000 7.992924e-16
7508.030000 8.185588e-16
7511.520000 7.981738e-16
7515.020000 7.708790e-16
7518.520000 7.940727e-16
7522.010000 7.972297e-16
7525.510000 7.780579e-16
7529.010000 7.741708e-16
7532.510000 7.760008e-16
7536.000000 7.803710e-16
7539.500000 7.729387e-16
7543.000000 7.723305e-16
7546.490000 7.675788e-16
7549.990000 7.804553e-16
7553.490000 7.210382e-16
7556.990000 7.786479e-16
7560.480000 7.485835e-16
7563.980000 7.754554e-16
7567.480000 7.990085e-16
7570.970000 7.741413e-16
7574.470000 7.837595e-16
7577.970000 7.777591e-16
7581.460000 7.644441e-16
7584.960000 7.763350e-16
7588.460000 nan
7591.960000 nan
7595.450000 nan
7598.950000 nan
7602.450000 nan
7605.940000 nan
7609.440000 nan
7612.940000 nan
7616.440000 nan
7619.930000 nan
7623.430000 nan
7626.930000 nan
7630.420000 nan
7633.920000 nan
7637.420000 nan
7640.920000 nan
7644.410000 nan
7647.910000 nan
7651.410000 nan
7654.900000 nan
7658.400000 nan
7661.900000 nan
7665.390000 nan
7668.890000 nan
7672.390000 nan
7675.890000 nan
7679.380000 nan
7682.880000 nan
7686.380000 nan
7689.870000 nan
7693.370000 nan
7696.870000 nan
7700.370000 nan
7703.860000 nan
7707.360000 nan
7710.860000 nan
7714.350000 nan
7717.850000 7.504954e-16
7721.350000 7.381965e-16
7724.850000 7.492960e-16
7728.340000 7.472451e-16
7731.840000 7.318508e-16
7735.340000 7.212212e-16
7738.830000 7.191753e-16
7742.330000 7.260772e-16
7745.830000 7.170733e-16
7749.320000 7.208921e-16
7752.820000 7.184319e-16
7756.320000 7.508205e-16
7759.820000 7.420631e-16
7763.310000 7.609317e-16
7766.810000 7.234804e-16
7770.310000 7.462537e-16
7773.800000 7.519484e-16
7777.300000 7.585101e-16
7780.800000 7.445327e-16
7784.300000 7.311698e-16
7787.790000 7.337106e-16
7791.290000 7.370940e-16
7794.790000 7.355354e-16
7798.280000 7.392881e-16
7801.780000 7.267568e-16
7805.280000 7.168980e-16
7808.780000 7.240185e-16
7812.270000 7.174354e-16
7815.770000 7.133251e-16
7819.270000 7.259753e-16
7822.760000 7.043851e-16
7826.260000 6.967621e-16
7829.760000 7.183417e-16
7833.260000 7.046951e-16
7836.750000 7.339142e-16
7840.250000 7.305061e-16
7843.750000 7.336496e-16
7847.240000 7.073048e-16
7850.740000 7.195199e-16
7854.240000 7.320999e-16
7857.730000 7.157201e-16
7861.230000 7.203429e-16
7864.730000 7.243826e-16
7868.230000 7.131075e-16
7871.720000 7.095966e-16
7875.220000 6.887564e-16
7878.720000 7.088519e-16
7882.210000 7.089182e-16
7885.710000 7.220313e-16
7889.210000 7.072157e-16
7892.710000 7.116634e-16
7896.200000 7.068366e-16
7899.700000 6.892678e-16
7903.200000 6.750114e-16
7906.690000 6.726808e-16
7910.190000 7.059317e-16
7913.690000 7.046087e-16
7917.190000 7.095426e-16
7920.680000 7.126856e-16
7924.180000 6.988760e-16
7927.680000 6.909845e-16
7931.170000 6.888503e-16
7934.670000 6.906878e-16
7938.170000 7.191034e-16
7941.660000 6.874606e-16
7945.160000 6.985712e-16
7948.660000 6.996331e-16
7952.160000 6.942812e-16
7955.650000 7.004626e-16
7959.150000 6.961963e-16
7962.650000 7.051672e-16
7966.140000 6.869595e-16
7969.640000 6.844208e-16
7973.140000 6.841117e-16
7976.640000 6.796204e-16
7980.130000 6.894117e-16
7983.630000 7.023132e-16
7987.130000 6.897768e-16
7990.620000 6.716537e-16
7994.120000 6.882862e-16
7997.620000 7.006880e-16
8001.120000 6.791157e-16
8004.610000 6.913934e-16
8008.110000 6.821747e-16
8011.610000 6.898532e-16
8015.100000 7.080620e-16
8018.600000 6.492811e-16
8022.100000 6.788603e-16
8025.590000 6.775364e-16
8029.090000 6.540790e-16
8032.590000 6.555556e-16
8036.090000 6.503583e-16
8039.580000 6.801662e-16
8043.080000 6.939677e-16
8046.580000 6.878135e-16
8050.070000 6.741125e-16
8053.570000 6.506183e-16
8057.070000 6.738486e-16
8060.570000 6.800201e-16
8064.060000 6.449479e-16
8067.560000 6.802881e-16
8071.060000 6.419487e-16
8074.550000 6.226098e-16
8078.050000 6.465600e-16
8081.550000 6.686096e-16
8085.050000 6.414418e-16
8088.540000 6.428514e-16
8092.040000 6.173683e-16
8095.540000 6.441977e-16
8099.030000 6.549168e-16
8102.530000 6.589532e-16
8106.030000 6.482253e-16
8109.520000 6.323320e-16
8113.020000 6.526249e-16
8116.520000 6.451258e-16
8120.020000 6.517708e-16
8123.510000 6.484692e-16
8127.010000 6.252607e-16
8130.510000 6.450008e-16
8134.000000 6.062534e-16
8137.500000 6.304916e-16
8141.000000 5.801371e-16
8144.500000 5.788864e-16
8147.990000 5.818717e-16
8151.490000 5.726773e-16
8154.990000 5.893096e-16
8158.480000 5.937260e-16
8161.980000 5.700213e-16
8165.480000 5.721103e-16
8168.980000 5.577018e-16
8172.470000 5.521811e-16
8175.970000 5.632271e-16
8179.470000 5.426728e-16
8182.960000 5.535928e-16
8186.460000 5.375933e-16
8189.960000 5.483617e-16
8193.450000 5.947577e-16
8196.950000 5.521463e-16
8200.450000 5.700123e-16
8203.950000 5.592259e-16
8207.440000 5.823978e-16
8210.940000 6.026728e-16
8214.440000 5.964023e-16
8217.930000 6.076587e-16
8221.430000 6.175936e-16
8224.930000 6.013666e-16
8228.430000 5.576258e-16
8231.920000 5.309012e-16
8235.420000 4.995930e-16
8238.920000 5.189409e-16
8242.410000 5.878911e-16
8245.910000 5.792920e-16
8249.410000 5.567082e-16
8252.910000 6.271630e-16
8256.400000 5.765882e-16
8259.900000 5.968632e-16
8263.400000 5.807831e-16
8266.890000 5.879252e-16
8270.390000 6.084997e-16
8273.890000 6.007001e-16
8277.380000 6.028494e-16
8280.880000 5.778630e-16
8284.380000 5.484994e-16
8287.880000 5.495650e-16
8291.370000 5.849868e-16
8294.870000 5.692628e-16
8298.370000 5.658798e-16
8301.860000 5.641643e-16
8305.360000 5.603564e-16
8308.860000 5.798320e-16
8312.360000 5.771209e-16
8315.850000 5.769936e-16
8319.350000 5.636926e-16
8322.850000 5.690889e-16
8326.340000 5.517052e-16
8329.840000 5.877015e-16
8333.340000 5.932850e-16
8336.840000 6.130062e-16
8340.330000 5.992820e-16
8343.830000 5.990850e-16
8347.330000 5.927123e-16


==> anc/spec_2023ufx_2023-10-20T14_25_53.962_SNIFS.dat <==
# spectrum of 2023ufx
# MJD = 60237.601319
# UT = 2023-10-20T14:25:53.962
# PHASE = 14 days
# INSTRUMENT = UH2.2m/SNIFS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3400.480000 3.004658e-15
3403.480000 2.962562e-15
3406.480000 2.947207e-15
3409.480000 2.932515e-15
3412.480000 2.857496e-15
3415.480000 2.795724e-15
3418.480000 2.771519e-15
3421.480000 2.724380e-15
3424.480000 2.820959e-15
3427.480000 2.903034e-15
3430.480000 2.792753e-15
3433.480000 2.798406e-15
3436.480000 2.857362e-15
3439.480000 2.909390e-15
3442.480000 2.919086e-15
3445.480000 2.886273e-15
3448.480000 2.809726e-15
3451.480000 2.754226e-15
3454.480000 2.704685e-15
3457.480000 2.767685e-15
3460.480000 2.858056e-15
3463.480000 2.999112e-15
3466.480000 3.064835e-15
3469.480000 2.991028e-15
3472.480000 2.934167e-15
3475.480000 2.797807e-15
3478.480000 2.754535e-15
3481.480000 2.896084e-15
3484.480000 2.838631e-15
3487.480000 2.782860e-15
3490.480000 2.840523e-15
3493.480000 2.884206e-15
3496.480000 2.840012e-15
3499.480000 2.818395e-15
3502.480000 2.874844e-15
3505.480000 2.885705e-15
3508.480000 2.789522e-15
3511.480000 2.704389e-15
3514.480000 2.735084e-15
3517.480000 2.745519e-15
3520.480000 2.748078e-15
3523.480000 2.755231e-15
3526.480000 2.706009e-15
3529.480000 2.785253e-15
3532.480000 2.794926e-15
3535.480000 2.795128e-15
3538.480000 2.707045e-15
3541.480000 2.684815e-15
3544.480000 2.781148e-15
3547.480000 2.792421e-15
3550.480000 2.742883e-15
3553.480000 2.771393e-15
3556.480000 2.702703e-15
3559.480000 2.648021e-15
3562.480000 2.726964e-15
3565.480000 2.780739e-15
3568.480000 2.800634e-15
3571.480000 2.723714e-15
3574.480000 2.786131e-15
3577.480000 2.872459e-15
3580.480000 2.809618e-15
3583.480000 2.773565e-15
3586.480000 2.728043e-15
3589.480000 2.691511e-15
3592.480000 2.730269e-15
3595.480000 2.732885e-15
3598.480000 2.737574e-15
3601.480000 2.711223e-15
3604.480000 2.748645e-15
3607.480000 2.794120e-15
3610.480000 2.847250e-15
3613.480000 2.880486e-15
3616.480000 2.797987e-15
3619.480000 2.787571e-15
3622.480000 2.817867e-15
3625.480000 2.888664e-15
3628.480000 2.880776e-15
3631.480000 2.874365e-15
3634.480000 2.971411e-15
3637.480000 3.013509e-15
3640.480000 3.054959e-15
3643.480000 2.952425e-15
3646.480000 2.882645e-15
3649.480000 3.002810e-15
3652.480000 3.134166e-15
3655.480000 2.955325e-15
3658.480000 2.905426e-15
3661.480000 2.868409e-15
3664.480000 2.937603e-15
3667.480000 3.088943e-15
3670.480000 3.044452e-15
3673.480000 2.940492e-15
3676.480000 2.993629e-15
3679.480000 3.063880e-15
3682.480000 3.134947e-15
3685.480000 3.126768e-15
3688.480000 3.121877e-15
3691.480000 3.204136e-15
3694.480000 3.204116e-15
3697.480000 3.207754e-15
3700.480000 3.239481e-15
3703.480000 3.211133e-15
3706.480000 3.202429e-15
3709.480000 3.163327e-15
3712.480000 3.168734e-15
3715.480000 3.265154e-15
3718.480000 3.271201e-15
3721.480000 3.260186e-15
3724.480000 3.288382e-15
3727.480000 3.262439e-15
3730.480000 3.234200e-15
3733.480000 3.168244e-15
3736.480000 3.199853e-15
3739.480000 3.253998e-15
3742.480000 3.250920e-15
3745.480000 3.283581e-15
3748.480000 3.319963e-15
3751.480000 3.276566e-15
3754.480000 3.271929e-15
3757.480000 3.338602e-15
3760.480000 3.334115e-15
3763.480000 3.349280e-15
3766.480000 3.407976e-15
3769.480000 3.463989e-15
3772.480000 3.420202e-15
3775.480000 3.440670e-15
3778.480000 3.446611e-15
3781.480000 3.486365e-15
3784.480000 3.525513e-15
3787.480000 3.435299e-15
3790.480000 3.372755e-15
3793.480000 3.244624e-15
3796.480000 3.190190e-15
3799.480000 3.356767e-15
3802.480000 3.266159e-15
3805.480000 3.233515e-15
3808.480000 3.225359e-15
3811.480000 3.243932e-15
3814.480000 3.271371e-15
3817.480000 3.268717e-15
3820.480000 3.254554e-15
3823.480000 3.237535e-15
3826.480000 3.232011e-15
3829.480000 3.193755e-15
3832.480000 3.225960e-15
3835.480000 3.317872e-15
3838.480000 3.275739e-15
3841.480000 3.179701e-15
3844.480000 3.176534e-15
3847.480000 3.209255e-15
3850.480000 3.205598e-15
3853.480000 3.217541e-15
3856.480000 3.218853e-15
3859.480000 3.174450e-15
3862.480000 3.175143e-15
3865.480000 3.143931e-15
3868.480000 3.157811e-15
3871.480000 3.159299e-15
3874.480000 3.159866e-15
3877.480000 3.108411e-15
3880.480000 3.030861e-15
3883.480000 3.030934e-15
3886.480000 3.093170e-15
3889.480000 3.137445e-15
3892.480000 3.203796e-15
3895.480000 3.151456e-15
3898.480000 3.075941e-15
3901.480000 3.117918e-15
3904.480000 3.082814e-15
3907.480000 3.060443e-15
3910.480000 3.154781e-15
3913.480000 3.256177e-15
3916.480000 3.266034e-15
3919.480000 3.228552e-15
3922.480000 3.223385e-15
3925.480000 3.218925e-15
3928.480000 3.187931e-15
3931.480000 3.144596e-15
3934.480000 3.093630e-15
3937.480000 3.111166e-15
3940.480000 3.175853e-15
3943.480000 3.259274e-15
3946.480000 3.263924e-15
3949.480000 3.272705e-15
3952.480000 3.274137e-15
3955.480000 3.194452e-15
3958.480000 3.164800e-15
3961.480000 3.153997e-15
3964.480000 3.173318e-15
3967.480000 3.207962e-15
3970.480000 3.170135e-15
3973.480000 3.195963e-15
3976.480000 3.177907e-15
3979.480000 3.129385e-15
3982.480000 3.179872e-15
3985.480000 3.180935e-15
3988.480000 3.123947e-15
3991.480000 3.161292e-15
3994.480000 3.180187e-15
3997.480000 3.154358e-15
4000.480000 3.191461e-15
4003.480000 3.163138e-15
4006.480000 3.069954e-15
4009.480000 3.074795e-15
4012.480000 2.994681e-15
4015.480000 2.940234e-15
4018.480000 2.930625e-15
4021.480000 2.966443e-15
4024.480000 2.969008e-15
4027.480000 2.930888e-15
4030.480000 2.961688e-15
4033.480000 3.036804e-15
4036.480000 3.051476e-15
4039.480000 3.077780e-15
4042.480000 3.098911e-15
4045.480000 3.144581e-15
4048.480000 3.144085e-15
4051.480000 3.175128e-15
4054.480000 3.225907e-15
4057.480000 3.171540e-15
4060.480000 3.158917e-15
4063.480000 3.191354e-15
4066.480000 3.188204e-15
4069.480000 3.182328e-15
4072.480000 3.240099e-15
4075.480000 3.224115e-15
4078.480000 3.250231e-15
4081.480000 3.246737e-15
4084.480000 3.259041e-15
4087.480000 3.230273e-15
4090.480000 3.244321e-15
4093.480000 3.233171e-15
4096.480000 3.214008e-15
4099.480000 3.231089e-15
4102.480000 3.263852e-15
4105.480000 3.248196e-15
4108.480000 3.229586e-15
4111.480000 3.182077e-15
4114.480000 3.191811e-15
4117.480000 3.172486e-15
4120.480000 3.153708e-15
4123.480000 3.131135e-15
4126.480000 3.108443e-15
4129.480000 3.068232e-15
4132.480000 3.038400e-15
4135.480000 3.065996e-15
4138.480000 3.071535e-15
4141.480000 3.131153e-15
4144.480000 3.090688e-15
4147.480000 3.079584e-15
4150.480000 3.030019e-15
4153.480000 3.065863e-15
4156.480000 3.051353e-15
4159.480000 3.061666e-15
4162.480000 3.029304e-15
4165.480000 3.035366e-15
4168.480000 3.044781e-15
4171.480000 3.072406e-15
4174.480000 3.102747e-15
4177.480000 3.024174e-15
4180.480000 3.000132e-15
4183.480000 2.963610e-15
4186.480000 2.976262e-15
4189.480000 2.941437e-15
4192.480000 2.947365e-15
4195.480000 2.982379e-15
4198.480000 2.950141e-15
4201.480000 2.912170e-15
4204.480000 2.904113e-15
4207.480000 2.896510e-15
4210.480000 2.830462e-15
4213.480000 2.760049e-15
4216.480000 2.777754e-15
4219.480000 2.815001e-15
4222.480000 2.828578e-15
4225.480000 2.696566e-15
4228.480000 2.632680e-15
4231.480000 2.677484e-15
4234.480000 2.638368e-15
4237.480000 2.625373e-15
4240.480000 2.644246e-15
4243.480000 2.657224e-15
4246.480000 2.587261e-15
4249.480000 2.569447e-15
4252.480000 2.546501e-15
4255.480000 2.651653e-15
4258.480000 2.665294e-15
4261.480000 2.585947e-15
4264.480000 2.629676e-15
4267.480000 2.718937e-15
4270.480000 2.733062e-15
4273.480000 2.754924e-15
4276.480000 2.679060e-15
4279.480000 2.672165e-15
4282.480000 2.727428e-15
4285.480000 2.770672e-15
4288.480000 2.762208e-15
4291.480000 2.838816e-15
4294.480000 2.730083e-15
4297.480000 2.752776e-15
4300.480000 2.754020e-15
4303.480000 2.789226e-15
4306.480000 2.812488e-15
4309.480000 2.796335e-15
4312.480000 2.761833e-15
4315.480000 2.811207e-15
4318.480000 2.854946e-15
4321.480000 2.818618e-15
4324.480000 2.815559e-15
4327.480000 2.767493e-15
4330.480000 2.751098e-15
4333.480000 2.773430e-15
4336.480000 2.782607e-15
4339.480000 2.756431e-15
4342.480000 2.758906e-15
4345.480000 2.771481e-15
4348.480000 2.745137e-15
4351.480000 2.744580e-15
4354.480000 2.774315e-15
4357.480000 2.765525e-15
4360.480000 2.734632e-15
4363.480000 2.640804e-15
4366.480000 2.625727e-15
4369.480000 2.657100e-15
4372.480000 2.586309e-15
4375.480000 2.617912e-15
4378.480000 2.641409e-15
4381.480000 2.664371e-15
4384.480000 2.652870e-15
4387.480000 2.631019e-15
4390.480000 2.609899e-15
4393.480000 2.617280e-15
4396.480000 2.623100e-15
4399.480000 2.558543e-15
4402.480000 2.514703e-15
4405.480000 2.584910e-15
4408.480000 2.639822e-15
4411.480000 2.720739e-15
4414.480000 2.722314e-15
4417.480000 2.666217e-15
4420.480000 2.648407e-15
4423.480000 2.636032e-15
4426.480000 2.632519e-15
4429.480000 2.676749e-15
4432.480000 2.636394e-15
4435.480000 2.634741e-15
4438.480000 2.650954e-15
4441.480000 2.645756e-15
4444.480000 2.615563e-15
4447.480000 2.627060e-15
4450.480000 2.617395e-15
4453.480000 2.589960e-15
4456.480000 2.577166e-15
4459.480000 2.594457e-15
4462.480000 2.581623e-15
4465.480000 2.565434e-15
4468.480000 2.577119e-15
4471.480000 2.577097e-15
4474.480000 2.571261e-15
4477.480000 2.582690e-15
4480.480000 2.548229e-15
4483.480000 2.556821e-15
4486.480000 2.567587e-15
4489.480000 2.540034e-15
4492.480000 2.515340e-15
4495.480000 2.519174e-15
4498.480000 2.535865e-15
4501.480000 2.562780e-15
4504.480000 2.575692e-15
4507.480000 2.540065e-15
4510.480000 2.544461e-15
4513.480000 2.603386e-15
4516.480000 2.590895e-15
4519.480000 2.585390e-15
4522.480000 2.588475e-15
4525.480000 2.571248e-15
4528.480000 2.530776e-15
4531.480000 2.469177e-15
4534.480000 2.463636e-15
4537.480000 2.507962e-15
4540.480000 2.461571e-15
4543.480000 2.457045e-15
4546.480000 2.509719e-15
4549.480000 2.514667e-15
4552.480000 2.504737e-15
4555.480000 2.461272e-15
4558.480000 2.468587e-15
4561.480000 2.462001e-15
4564.480000 2.448319e-15
4567.480000 2.448137e-15
4570.480000 2.467983e-15
4573.480000 2.452582e-15
4576.480000 2.428725e-15
4579.480000 2.416001e-15
4582.480000 2.411041e-15
4585.480000 2.429082e-15
4588.480000 2.408495e-15
4591.480000 2.417882e-15
4594.480000 2.384627e-15
4597.480000 2.312864e-15
4600.480000 2.365175e-15
4603.480000 2.399012e-15
4606.480000 2.380652e-15
4609.480000 2.405640e-15
4612.480000 2.485992e-15
4615.480000 2.452697e-15
4618.480000 2.412743e-15
4621.480000 2.389459e-15
4624.480000 2.385677e-15
4627.480000 2.376996e-15
4630.480000 2.358580e-15
4633.480000 2.365604e-15
4636.480000 2.365991e-15
4639.480000 2.375001e-15
4642.480000 2.374969e-15
4645.480000 2.383550e-15
4648.480000 2.373195e-15
4651.480000 2.363771e-15
4654.480000 2.294252e-15
4657.480000 2.273425e-15
4660.480000 2.314896e-15
4663.480000 2.298426e-15
4666.480000 2.278287e-15
4669.480000 2.295204e-15
4672.480000 2.303207e-15
4675.480000 2.261102e-15
4678.480000 2.316239e-15
4681.480000 2.375730e-15
4684.480000 2.302442e-15
4687.480000 2.286396e-15
4690.480000 2.284301e-15
4693.480000 2.274811e-15
4696.480000 2.219770e-15
4699.480000 2.235792e-15
4702.480000 2.281975e-15
4705.480000 2.249492e-15
4708.480000 2.250905e-15
4711.480000 2.245244e-15
4714.480000 2.230004e-15
4717.480000 2.222002e-15
4720.480000 2.224015e-15
4723.480000 2.197122e-15
4726.480000 2.169354e-15
4729.480000 2.155139e-15
4732.480000 2.171311e-15
4735.480000 2.162972e-15
4738.480000 2.107504e-15
4741.480000 2.140049e-15
4744.480000 2.118253e-15
4747.480000 2.105586e-15
4750.480000 2.101173e-15
4753.480000 2.089709e-15
4756.480000 2.112896e-15
4759.480000 2.137416e-15
4762.480000 2.114597e-15
4765.480000 2.093790e-15
4768.480000 2.118180e-15
4771.480000 2.164467e-15
4774.480000 2.188272e-15
4777.480000 2.188917e-15
4780.480000 2.209682e-15
4783.480000 2.188908e-15
4786.480000 2.200045e-15
4789.480000 2.184493e-15
4792.480000 2.221962e-15
4795.480000 2.263181e-15
4798.480000 2.252001e-15
4801.480000 2.260404e-15
4804.480000 2.231825e-15
4807.480000 2.222192e-15
4810.480000 2.233610e-15
4813.480000 2.227108e-15
4816.480000 2.232205e-15
4819.480000 2.229780e-15
4822.480000 2.293784e-15
4825.480000 2.232164e-15
4828.480000 2.257253e-15
4831.480000 2.274170e-15
4834.480000 2.281643e-15
4837.480000 2.302003e-15
4840.480000 2.284051e-15
4843.480000 2.272110e-15
4846.480000 2.236040e-15
4849.480000 2.252359e-15
4852.480000 2.324215e-15
4855.480000 2.332528e-15
4858.480000 2.336472e-15
4861.480000 2.331483e-15
4864.480000 2.320504e-15
4867.480000 2.326218e-15
4870.480000 2.314130e-15
4873.480000 2.283509e-15
4876.480000 2.271694e-15
4879.480000 2.280991e-15
4882.480000 2.337532e-15
4885.480000 2.315720e-15
4888.480000 2.262461e-15
4891.480000 2.280839e-15
4894.480000 2.277161e-15
4897.480000 2.282034e-15
4900.480000 2.307016e-15
4903.480000 2.280899e-15
4906.480000 2.252718e-15
4909.480000 2.276693e-15
4912.480000 2.225064e-15
4915.480000 2.231069e-15
4918.480000 2.230159e-15
4921.480000 2.234496e-15
4924.480000 2.272134e-15
4927.480000 2.302619e-15
4930.480000 2.292425e-15
4933.480000 2.297929e-15
4936.480000 2.311230e-15
4939.480000 2.323481e-15
4942.480000 2.267617e-15
4945.480000 2.225294e-15
4948.480000 2.235380e-15
4951.480000 2.230455e-15
4954.480000 2.230118e-15
4957.480000 2.213834e-15
4960.480000 2.256193e-15
4963.480000 2.290500e-15
4966.480000 2.257564e-15
4969.480000 2.266149e-15
4972.480000 2.227049e-15
4975.480000 2.252627e-15
4978.480000 2.237558e-15
4981.480000 2.192180e-15
4984.480000 2.155154e-15
4987.480000 2.211780e-15
4990.480000 2.225988e-15
4993.480000 2.200724e-15
4996.480000 2.198562e-15
4999.480000 2.235024e-15
5002.480000 2.239204e-15
5005.480000 2.188065e-15
5008.480000 2.187665e-15
5011.480000 2.208458e-15
5014.480000 2.228722e-15
5017.480000 2.201172e-15
5020.480000 2.162638e-15
5023.480000 2.156352e-15
5026.480000 2.155830e-15
5029.480000 2.127519e-15
5032.480000 2.109023e-15
5035.480000 2.147382e-15
5038.480000 2.153913e-15
5041.480000 2.109232e-15
5044.480000 2.132764e-15
5047.480000 2.137725e-15
5050.480000 2.162583e-15
5053.480000 2.103309e-15
5056.480000 2.054344e-15
5059.480000 2.014317e-15
5062.480000 2.133664e-15
5065.480000 2.058470e-15
5068.480000 1.996115e-15
5071.480000 nan
5074.480000 nan
5077.480000 nan
5080.480000 nan
5083.480000 nan
5086.480000 nan
5089.480000 nan
5092.480000 nan
5095.480000 nan
5098.480000 nan
5101.480000 nan
5104.480000 nan
5107.480000 nan
5110.480000 nan
5113.480000 nan
5116.480000 nan
5119.480000 nan
5122.480000 nan
5125.480000 nan
5128.480000 nan
5131.480000 nan
5134.480000 nan
5137.480000 nan
5140.480000 nan
5143.480000 nan
5146.480000 nan
5149.480000 nan
5152.480000 nan
5155.480000 nan
5158.480000 nan
5161.480000 nan
5164.480000 nan
5167.480000 nan
5170.480000 2.052301e-15
5173.480000 2.100323e-15
5176.480000 2.111060e-15
5179.480000 2.083987e-15
5182.480000 2.071487e-15
5185.480000 2.077907e-15
5188.480000 2.068251e-15
5191.480000 2.043888e-15
5194.480000 2.035179e-15
5197.480000 1.993051e-15
5200.480000 2.022717e-15
5203.480000 2.007479e-15
5206.480000 1.957925e-15
5209.480000 1.931468e-15
5212.480000 1.955075e-15
5215.480000 1.896278e-15
5218.480000 1.862546e-15
5221.480000 1.884406e-15
5224.480000 1.888392e-15
5227.480000 1.866389e-15
5230.480000 1.846958e-15
5233.480000 1.809721e-15
5236.480000 1.862016e-15
5239.480000 1.829756e-15
5242.480000 1.797981e-15
5245.480000 1.831795e-15
5248.480000 1.847791e-15
5251.480000 1.883225e-15
5254.480000 1.892576e-15
5257.480000 1.890310e-15
5260.480000 1.864448e-15
5263.480000 1.856591e-15
5266.480000 1.849605e-15
5269.480000 1.839979e-15
5272.480000 1.866540e-15
5275.480000 1.902017e-15
5278.480000 1.900149e-15
5281.480000 1.854494e-15
5284.480000 1.840843e-15
5287.480000 1.816738e-15
5290.480000 1.796644e-15
5293.480000 1.808134e-15
5296.480000 1.799524e-15
5299.480000 1.845060e-15
5302.480000 1.869391e-15
5305.480000 1.868565e-15
5308.480000 1.850131e-15
5311.480000 1.822677e-15
5314.480000 1.794401e-15
5317.480000 1.825329e-15
5320.480000 1.845554e-15
5323.480000 1.867883e-15
5326.480000 1.872664e-15
5329.480000 1.839510e-15
5332.480000 1.872570e-15
5335.480000 1.814691e-15
5338.480000 1.796443e-15
5341.480000 1.784710e-15
5344.480000 1.808837e-15
5347.480000 1.816734e-15
5350.480000 1.798177e-15
5353.480000 1.734846e-15
5356.480000 1.766327e-15
5359.480000 1.757133e-15
5362.480000 1.759856e-15
5365.480000 1.801518e-15
5368.480000 1.825988e-15
5371.480000 1.810749e-15
5374.480000 1.775858e-15
5377.480000 1.775764e-15
5380.480000 1.787869e-15
5383.480000 1.793784e-15
5386.480000 1.765344e-15
5389.480000 1.738531e-15
5392.480000 1.748462e-15
5395.480000 1.749619e-15
5398.480000 1.757860e-15
5401.480000 1.761747e-15
5404.480000 1.753102e-15
5407.480000 1.774031e-15
5410.480000 1.793868e-15
5413.480000 1.772772e-15
5416.480000 1.801902e-15
5419.480000 1.754692e-15
5422.480000 1.694198e-15
5425.480000 1.696207e-15
5428.480000 1.698459e-15
5431.480000 1.719548e-15
5434.480000 1.715547e-15
5437.480000 1.730574e-15
5440.480000 1.760023e-15
5443.480000 1.743407e-15
5446.480000 1.706352e-15
5449.480000 1.665385e-15
5452.480000 1.678857e-15
5455.480000 1.713068e-15
5458.480000 1.693635e-15
5461.480000 1.692454e-15
5464.480000 1.697597e-15
5467.480000 1.671402e-15
5470.480000 1.741175e-15
5473.480000 1.728633e-15
5476.480000 1.711173e-15
5479.480000 1.692377e-15
5482.480000 1.673770e-15
5485.480000 1.663759e-15
5488.480000 1.687248e-15
5491.480000 1.713077e-15
5494.480000 1.702253e-15
5497.480000 1.691564e-15
5500.480000 1.675504e-15
5503.480000 1.672663e-15
5506.480000 1.676169e-15
5509.480000 1.696834e-15
5512.480000 1.709710e-15
5515.480000 1.686352e-15
5518.480000 1.676150e-15
5521.480000 1.668582e-15
5524.480000 1.658823e-15
5527.480000 1.668567e-15
5530.480000 1.694608e-15
5533.480000 1.668603e-15
5536.480000 1.632788e-15
5539.480000 1.630799e-15
5542.480000 1.635095e-15
5545.480000 1.646628e-15
5548.480000 1.656701e-15
5551.480000 1.657967e-15
5554.480000 1.680281e-15
5557.480000 1.682532e-15
5560.480000 1.673425e-15
5563.480000 1.651154e-15
5566.480000 1.645748e-15
5569.480000 1.614306e-15
5572.480000 1.638732e-15
5575.480000 1.699394e-15
5578.480000 1.718548e-15
5581.480000 1.617182e-15
5584.480000 1.617575e-15
5587.480000 1.633423e-15
5590.480000 1.626444e-15
5593.480000 1.618296e-15
5596.480000 1.614124e-15
5599.480000 1.589615e-15
5602.480000 1.600409e-15
5605.480000 1.594524e-15
5608.480000 1.603331e-15
5611.480000 1.588537e-15
5614.480000 1.575384e-15
5617.480000 1.597502e-15
5620.480000 1.580328e-15
5623.480000 1.570305e-15
5626.480000 1.586824e-15
5629.480000 1.594555e-15
5632.480000 1.582558e-15
5635.480000 1.574228e-15
5638.480000 1.575711e-15
5641.480000 1.588620e-15
5644.480000 1.620725e-15
5647.480000 1.569581e-15
5650.480000 1.483778e-15
5653.480000 1.475066e-15
5656.480000 1.474280e-15
5659.480000 1.472316e-15
5662.480000 1.533028e-15
5665.480000 1.549967e-15
5668.480000 1.531967e-15
5671.480000 1.512692e-15
5674.480000 1.520991e-15
5677.480000 1.639944e-15
5680.480000 1.568397e-15
5683.480000 1.636164e-15
5686.480000 1.580871e-15
5689.480000 1.554000e-15
5692.480000 1.603856e-15
5695.480000 1.549204e-15
5698.480000 1.501533e-15
5701.480000 1.473793e-15
5704.480000 1.477579e-15
5707.480000 1.485645e-15
5710.480000 1.489584e-15
5713.480000 1.480194e-15
5716.480000 1.450209e-15
5719.480000 1.427947e-15
5722.480000 1.465523e-15
5725.480000 1.449319e-15
5728.480000 1.429583e-15
5731.480000 1.416517e-15
5734.480000 1.432648e-15
5737.480000 1.409190e-15
5740.480000 1.390579e-15
5743.480000 1.378323e-15
5746.480000 1.370011e-15
5749.480000 1.377797e-15
5752.480000 1.395400e-15
5755.480000 1.409285e-15
5758.480000 1.422564e-15
5761.480000 1.414318e-15
5764.480000 1.395782e-15
5767.480000 1.410561e-15
5770.480000 1.424974e-15
5773.480000 1.422246e-15
5776.480000 1.428476e-15
5779.480000 1.436798e-15
5782.480000 1.442453e-15
5785.480000 1.450093e-15
5788.480000 1.457938e-15
5791.480000 1.469000e-15
5794.480000 1.461566e-15
5797.480000 1.456272e-15
5800.480000 1.471542e-15
5803.480000 1.484126e-15
5806.480000 1.487688e-15
5809.480000 1.471027e-15
5812.480000 1.476043e-15
5815.480000 1.476772e-15
5818.480000 1.472728e-15
5821.480000 1.486013e-15
5824.480000 1.517008e-15
5827.480000 1.508561e-15
5830.480000 1.511579e-15
5833.480000 1.497856e-15
5836.480000 1.511189e-15
5839.480000 1.496623e-15
5842.480000 1.504583e-15
5845.480000 1.491660e-15
5848.480000 1.510923e-15
5851.480000 1.523006e-15
5854.480000 1.530645e-15
5857.480000 1.526730e-15
5860.480000 1.517554e-15
5863.480000 1.526591e-15
5866.480000 1.529306e-15
5869.480000 1.524725e-15
5872.480000 1.513647e-15
5875.480000 1.527052e-15
5878.480000 1.523082e-15
5881.480000 1.535373e-15
5884.480000 1.518174e-15
5887.480000 1.496042e-15
5890.480000 1.486723e-15
5893.480000 1.492665e-15
5896.480000 1.508499e-15
5899.480000 1.518761e-15
5902.480000 1.526689e-15
5905.480000 1.528633e-15
5908.480000 1.515633e-15
5911.480000 1.502782e-15
5914.480000 1.486288e-15
5917.480000 1.479969e-15
5920.480000 1.486011e-15
5923.480000 1.494439e-15
5926.480000 1.502357e-15
5929.480000 1.501785e-15
5932.480000 1.522167e-15
5935.480000 1.523943e-15
5938.480000 1.485900e-15
5941.480000 1.461493e-15
5944.480000 1.494438e-15
5947.480000 1.491206e-15
5950.480000 1.508941e-15
5953.480000 1.493239e-15
5956.480000 1.486154e-15
5959.480000 1.495654e-15
5962.480000 1.513010e-15
5965.480000 1.512208e-15
5968.480000 1.512565e-15
5971.480000 1.472908e-15
5974.480000 1.469370e-15
5977.480000 1.479650e-15
5980.480000 1.479168e-15
5983.480000 1.479875e-15
5986.480000 1.491656e-15
5989.480000 1.479714e-15
5992.480000 1.466788e-15
5995.480000 1.479990e-15
5998.480000 1.466871e-15
6001.480000 1.474732e-15
6004.480000 1.463859e-15
6007.480000 1.457771e-15
6010.480000 1.454730e-15
6013.480000 1.452096e-15
6016.480000 1.443426e-15
6019.480000 1.430144e-15
6022.480000 1.444912e-15
6025.480000 1.459610e-15
6028.480000 1.451024e-15
6031.480000 1.453902e-15
6034.480000 1.454266e-15
6037.480000 1.444502e-15
6040.480000 1.429953e-15
6043.480000 1.433786e-15
6046.480000 1.441634e-15
6049.480000 1.444115e-15
6052.480000 1.427952e-15
6055.480000 1.428708e-15
6058.480000 1.480837e-15
6061.480000 1.486497e-15
6064.480000 1.480327e-15
6067.480000 1.463843e-15
6070.480000 1.465806e-15
6073.480000 1.421504e-15
6076.480000 1.377263e-15
6079.480000 1.396586e-15
6082.480000 1.385171e-15
6085.480000 1.398856e-15
6088.480000 1.383031e-15
6091.480000 1.375524e-15
6094.480000 1.360987e-15
6097.480000 1.406249e-15
6100.480000 1.445647e-15
6103.480000 1.436316e-15
6106.480000 1.426055e-15
6109.480000 1.384775e-15
6112.480000 1.362029e-15
6115.480000 1.368827e-15
6118.480000 1.362647e-15
6121.480000 1.363511e-15
6124.480000 1.363096e-15
6127.480000 1.357567e-15
6130.480000 1.363671e-15
6133.480000 1.354710e-15
6136.480000 1.359818e-15
6139.480000 1.346930e-15
6142.480000 1.338431e-15
6145.480000 1.346029e-15
6148.480000 1.356054e-15
6151.480000 1.356379e-15
6154.480000 1.350573e-15
6157.480000 1.346247e-15
6160.480000 1.337582e-15
6163.480000 1.351545e-15
6166.480000 1.368815e-15
6169.480000 1.360996e-15
6172.480000 1.352073e-15
6175.480000 1.339278e-15
6178.480000 1.337654e-15
6181.480000 1.336781e-15
6184.480000 1.333353e-15
6187.480000 1.332628e-15
6190.480000 1.327996e-15
6193.480000 1.321075e-15
6196.480000 1.332527e-15
6199.480000 1.343798e-15
6202.480000 1.317325e-15
6205.480000 1.307103e-15
6208.480000 1.325133e-15
6211.480000 1.338421e-15
6214.480000 1.316265e-15
6217.480000 1.312617e-15
6220.480000 1.321286e-15
6223.480000 1.332506e-15
6226.480000 1.344000e-15
6229.480000 1.421366e-15
6232.480000 1.489456e-15
6235.480000 1.326447e-15
6238.480000 1.322375e-15
6241.480000 1.288776e-15
6244.480000 1.299472e-15
6247.480000 1.307350e-15
6250.480000 1.327841e-15
6253.480000 1.320162e-15
6256.480000 1.295458e-15
6259.480000 1.294715e-15
6262.480000 1.270918e-15
6265.480000 1.274316e-15
6268.480000 1.290639e-15
6271.480000 1.280875e-15
6274.480000 1.263896e-15
6277.480000 1.256966e-15
6280.480000 1.261024e-15
6283.480000 1.260726e-15
6286.480000 1.269885e-15
6289.480000 1.279631e-15
6292.480000 1.268444e-15
6295.480000 1.265516e-15
6298.480000 1.268352e-15
6301.480000 1.274707e-15
6304.480000 1.271494e-15
6307.480000 1.265111e-15
6310.480000 1.260414e-15
6313.480000 1.263910e-15
6316.480000 1.252652e-15
6319.480000 1.256981e-15
6322.480000 1.252531e-15
6325.480000 1.263081e-15
6328.480000 1.250777e-15
6331.480000 1.254182e-15
6334.480000 1.271316e-15
6337.480000 1.246443e-15
6340.480000 1.244625e-15
6343.480000 1.242577e-15
6346.480000 1.244159e-15
6349.480000 1.240704e-15
6352.480000 1.251044e-15
6355.480000 1.241662e-15
6358.480000 1.228793e-15
6361.480000 1.224071e-15
6364.480000 1.229243e-15
6367.480000 1.225285e-15
6370.480000 1.222743e-15
6373.480000 1.214439e-15
6376.480000 1.229616e-15
6379.480000 1.235279e-15
6382.480000 1.230612e-15
6385.480000 1.226811e-15
6388.480000 1.238694e-15
6391.480000 1.236519e-15
6394.480000 1.235814e-15
6397.480000 1.245602e-15
6400.480000 1.246365e-15
6403.480000 1.243398e-15
6406.480000 1.240740e-15
6409.480000 1.249251e-15
6412.480000 1.248481e-15
6415.480000 1.246572e-15
6418.480000 1.264645e-15
6421.480000 1.273533e-15
6424.480000 1.262178e-15
6427.480000 1.265669e-15
6430.480000 1.277831e-15
6433.480000 1.289312e-15
6436.480000 1.291835e-15
6439.480000 1.294422e-15
6442.480000 1.295236e-15
6445.480000 1.308928e-15
6448.480000 1.338915e-15
6451.480000 1.328320e-15
6454.480000 1.332370e-15
6457.480000 1.329704e-15
6460.480000 1.332029e-15
6463.480000 1.337904e-15
6466.480000 1.342287e-15
6469.480000 1.355410e-15
6472.480000 1.345004e-15
6475.480000 1.339851e-15
6478.480000 1.354767e-15
6481.480000 1.354633e-15
6484.480000 1.349014e-15
6487.480000 1.345448e-15
6490.480000 1.344043e-15
6493.480000 1.341413e-15
6496.480000 1.338199e-15
6499.480000 1.322237e-15
6502.480000 1.319795e-15
6505.480000 1.326909e-15
6508.480000 1.333168e-15
6511.480000 1.310676e-15
6514.480000 1.302102e-15
6517.480000 1.306318e-15
6520.480000 1.307028e-15
6523.480000 1.309251e-15
6526.480000 1.311802e-15
6529.480000 1.302301e-15
6532.480000 1.307987e-15
6535.480000 1.310035e-15
6538.480000 1.294241e-15
6541.480000 1.292722e-15
6544.480000 1.334623e-15
6547.480000 1.335318e-15
6550.480000 1.318284e-15
6553.480000 1.312745e-15
6556.480000 1.315250e-15
6559.480000 1.310736e-15
6562.480000 1.309715e-15
6565.480000 1.313101e-15
6568.480000 1.321337e-15
6571.480000 1.325967e-15
6574.480000 1.311604e-15
6577.480000 1.312718e-15
6580.480000 1.312638e-15
6583.480000 1.321833e-15
6586.480000 1.316471e-15
6589.480000 1.339895e-15
6592.480000 1.355759e-15
6595.480000 1.386759e-15
6598.480000 1.360245e-15
6601.480000 1.347127e-15
6604.480000 1.340356e-15
6607.480000 1.338836e-15
6610.480000 1.316475e-15
6613.480000 1.321202e-15
6616.480000 1.316180e-15
6619.480000 1.312328e-15
6622.480000 1.313263e-15
6625.480000 1.316764e-15
6628.480000 1.319458e-15
6631.480000 1.320451e-15
6634.480000 1.312585e-15
6637.480000 1.311222e-15
6640.480000 1.328396e-15
6643.480000 1.323723e-15
6646.480000 1.309379e-15
6649.480000 1.303995e-15
6652.480000 1.306314e-15
6655.480000 1.318094e-15
6658.480000 1.323714e-15
6661.480000 1.321496e-15
6664.480000 1.317128e-15
6667.480000 1.311532e-15
6670.480000 1.303465e-15
6673.480000 1.306981e-15
6676.480000 1.299019e-15
6679.480000 1.282629e-15
6682.480000 1.274855e-15
6685.480000 1.270766e-15
6688.480000 1.266840e-15
6691.480000 1.283637e-15
6694.480000 1.280911e-15
6697.480000 1.283130e-15
6700.480000 1.294227e-15
6703.480000 1.288017e-15
6706.480000 1.274921e-15
6709.480000 1.262640e-15
6712.480000 1.268039e-15
6715.480000 1.278199e-15
6718.480000 1.260677e-15
6721.480000 1.256694e-15
6724.480000 1.263722e-15
6727.480000 1.258018e-15
6730.480000 1.251993e-15
6733.480000 1.237010e-15
6736.480000 1.235910e-15
6739.480000 1.233482e-15
6742.480000 1.231723e-15
6745.480000 1.226913e-15
6748.480000 1.225709e-15
6751.480000 1.226478e-15
6754.480000 1.231487e-15
6757.480000 1.228560e-15
6760.480000 1.214451e-15
6763.480000 1.209771e-15
6766.480000 1.214111e-15
6769.480000 1.217291e-15
6772.480000 1.215899e-15
6775.480000 1.206197e-15
6778.480000 1.198688e-15
6781.480000 1.188314e-15
6784.480000 1.180696e-15
6787.480000 1.184904e-15
6790.480000 1.185192e-15
6793.480000 1.173963e-15
6796.480000 1.167386e-15
6799.480000 1.176759e-15
6802.480000 1.179757e-15
6805.480000 1.177323e-15
6808.480000 1.169383e-15
6811.480000 1.154423e-15
6814.480000 1.146132e-15
6817.480000 1.148434e-15
6820.480000 1.155346e-15
6823.480000 1.149730e-15
6826.480000 1.146584e-15
6829.480000 1.134005e-15
6832.480000 1.131097e-15
6835.480000 1.137658e-15
6838.480000 1.136569e-15
6841.480000 1.126913e-15
6844.480000 1.120976e-15
6847.480000 1.119072e-15
6850.480000 1.122095e-15
6853.480000 1.115612e-15
6856.480000 1.104392e-15
6859.480000 1.110090e-15
6862.480000 1.113606e-15
6865.480000 1.107273e-15
6868.480000 1.073545e-15
6871.480000 1.054154e-15
6874.480000 1.078001e-15
6877.480000 1.101522e-15
6880.480000 1.103147e-15
6883.480000 1.087890e-15
6886.480000 1.065555e-15
6889.480000 1.052569e-15
6892.480000 1.052972e-15
6895.480000 1.044141e-15
6898.480000 1.035411e-15
6901.480000 1.035802e-15
6904.480000 1.038591e-15
6907.480000 1.044016e-15
6910.480000 1.044732e-15
6913.480000 1.044325e-15
6916.480000 1.042479e-15
6919.480000 1.043355e-15
6922.480000 1.048620e-15
6925.480000 1.044532e-15
6928.480000 1.040710e-15
6931.480000 1.053122e-15
6934.480000 1.053747e-15
6937.480000 1.055258e-15
6940.480000 1.056757e-15
6943.480000 1.048516e-15
6946.480000 1.039086e-15
6949.480000 1.038210e-15
6952.480000 1.042632e-15
6955.480000 1.033930e-15
6958.480000 1.029241e-15
6961.480000 1.028462e-15
6964.480000 1.033625e-15
6967.480000 1.025207e-15
6970.480000 1.025830e-15
6973.480000 1.034134e-15
6976.480000 1.033420e-15
6979.480000 1.038317e-15
6982.480000 1.036721e-15
6985.480000 1.033135e-15
6988.480000 1.035279e-15
6991.480000 1.033480e-15
6994.480000 1.035268e-15
6997.480000 1.032628e-15
7000.480000 1.023375e-15
7003.480000 1.018032e-15
7006.480000 1.016148e-15
7009.480000 1.023602e-15
7012.480000 1.029138e-15
7015.480000 1.034610e-15
7018.480000 1.037589e-15
7021.480000 1.025514e-15
7024.480000 1.012888e-15
7027.480000 1.015485e-15
7030.480000 1.023038e-15
7033.480000 1.022176e-15
7036.480000 1.019186e-15
7039.480000 1.024354e-15
7042.480000 1.029691e-15
7045.480000 1.025746e-15
7048.480000 1.015612e-15
7051.480000 1.012874e-15
7054.480000 1.006842e-15
7057.480000 1.005485e-15
7060.480000 1.013550e-15
7063.480000 1.014354e-15
7066.480000 1.015412e-15
7069.480000 1.015298e-15
7072.480000 1.017638e-15
7075.480000 1.014007e-15
7078.480000 1.008411e-15
7081.480000 1.016442e-15
7084.480000 1.013221e-15
7087.480000 9.959256e-16
7090.480000 9.863762e-16
7093.480000 9.900720e-16
7096.480000 1.001998e-15
7099.480000 1.002481e-15
7102.480000 9.938476e-16
7105.480000 9.839816e-16
7108.480000 9.563479e-16
7111.480000 9.546405e-16
7114.480000 9.465612e-16
7117.480000 9.472535e-16
7120.480000 9.643728e-16
7123.480000 1.009054e-15
7126.480000 9.817042e-16
7129.480000 9.831280e-16
7132.480000 9.860240e-16
7135.480000 9.838870e-16
7138.480000 9.821896e-16
7141.480000 9.766669e-16
7144.480000 9.794520e-16
7147.480000 9.777500e-16
7150.480000 9.828023e-16
7153.480000 9.941944e-16
7156.480000 9.958960e-16
7159.480000 9.981127e-16
7162.480000 1.003047e-15
7165.480000 9.946865e-16
7168.480000 9.673645e-16
7171.480000 9.483019e-16
7174.480000 9.507050e-16
7177.480000 9.539716e-16
7180.480000 9.470504e-16
7183.480000 9.406705e-16
7186.480000 9.427193e-16
7189.480000 9.338753e-16
7192.480000 9.259147e-16
7195.480000 9.244318e-16
7198.480000 9.684536e-16
7201.480000 9.714334e-16
7204.480000 9.510656e-16
7207.480000 9.392059e-16
7210.480000 9.351653e-16
7213.480000 9.482143e-16
7216.480000 9.527369e-16
7219.480000 9.502476e-16
7222.480000 9.503408e-16
7225.480000 9.514841e-16
7228.480000 9.445661e-16
7231.480000 9.390903e-16
7234.480000 9.476813e-16
7237.480000 9.379705e-16
7240.480000 9.226694e-16
7243.480000 9.161505e-16
7246.480000 9.196262e-16
7249.480000 9.202951e-16
7252.480000 9.133951e-16
7255.480000 9.112149e-16
7258.480000 9.128773e-16
7261.480000 9.189425e-16
7264.480000 9.205147e-16
7267.480000 9.225253e-16
7270.480000 9.295842e-16
7273.480000 9.192397e-16
7276.480000 8.999585e-16
7279.480000 9.025969e-16
7282.480000 9.146154e-16
7285.480000 9.125555e-16
7288.480000 9.107559e-16
7291.480000 9.100886e-16
7294.480000 9.142564e-16
7297.480000 9.227793e-16
7300.480000 9.165795e-16
7303.480000 9.061407e-16
7306.480000 9.021463e-16
7309.480000 9.004763e-16
7312.480000 8.949861e-16
7315.480000 9.008489e-16
7318.480000 8.987392e-16
7321.480000 8.894140e-16
7324.480000 8.928101e-16
7327.480000 9.049812e-16
7330.480000 9.131125e-16
7333.480000 9.126920e-16
7336.480000 9.076891e-16
7339.480000 9.034299e-16
7342.480000 8.928482e-16
7345.480000 9.051759e-16
7348.480000 9.024049e-16
7351.480000 8.852708e-16
7354.480000 8.984164e-16
7357.480000 8.997415e-16
7360.480000 9.019616e-16
7363.480000 9.008993e-16
7366.480000 9.032716e-16
7369.480000 8.979820e-16
7372.480000 8.860984e-16
7375.480000 8.844066e-16
7378.480000 8.799236e-16
7381.480000 8.833224e-16
7384.480000 8.957163e-16
7387.480000 8.847960e-16
7390.480000 8.718281e-16
7393.480000 8.735554e-16
7396.480000 8.752598e-16
7399.480000 9.063351e-16
7402.480000 9.357017e-16
7405.480000 9.239648e-16
7408.480000 9.209322e-16
7411.480000 9.159145e-16
7414.480000 8.910548e-16
7417.480000 8.710125e-16
7420.480000 8.707926e-16
7423.480000 8.767191e-16
7426.480000 8.748173e-16
7429.480000 8.644298e-16
7432.480000 8.646760e-16
7435.480000 8.657241e-16
7438.480000 8.719579e-16
7441.480000 8.783880e-16
7444.480000 8.676285e-16
7447.480000 8.631312e-16
7450.480000 8.580375e-16
7453.480000 8.585670e-16
7456.480000 8.654422e-16
7459.480000 8.724556e-16
7462.480000 8.672551e-16
7465.480000 8.677345e-16
7468.480000 8.666660e-16
7471.480000 8.628856e-16
7474.480000 8.631032e-16
7477.480000 8.602449e-16
7480.480000 8.608603e-16
7483.480000 8.536359e-16
7486.480000 8.436345e-16
7489.480000 8.406558e-16
7492.480000 8.430510e-16
7495.480000 8.552110e-16
7498.480000 8.524864e-16
7501.480000 8.508264e-16
7504.480000 8.436409e-16
7507.480000 8.436595e-16
7510.480000 8.532759e-16
7513.480000 8.601056e-16
7516.480000 8.521069e-16
7519.480000 8.480802e-16
7522.480000 8.577579e-16
7525.480000 8.643006e-16
7528.480000 8.610851e-16
7531.480000 8.552985e-16
7534.480000 8.339757e-16
7537.480000 8.231733e-16
7540.480000 8.252532e-16
7543.480000 8.274340e-16
7546.480000 8.337738e-16
7549.480000 8.263124e-16
7552.480000 8.243329e-16
7555.480000 8.825014e-16
7558.480000 8.688852e-16
7561.480000 8.430184e-16
7564.480000 8.374328e-16
7567.480000 8.342289e-16
7570.480000 8.258004e-16
7573.480000 8.268962e-16
7576.480000 8.255434e-16
7579.480000 8.240361e-16
7582.480000 8.348318e-16
7585.480000 8.532648e-16
7588.480000 8.542163e-16
7591.480000 8.248667e-16
7594.480000 8.325611e-16
7597.480000 7.956127e-16
7600.480000 8.113993e-16
7603.480000 7.762097e-16
7606.480000 7.844306e-16
7609.480000 7.981902e-16
7612.480000 8.196039e-16
7615.480000 8.223347e-16
7618.480000 8.459848e-16
7621.480000 8.264210e-16
7624.480000 8.195450e-16
7627.480000 8.247716e-16
7630.480000 8.378256e-16
7633.480000 8.295707e-16
7636.480000 8.234663e-16
7639.480000 8.329477e-16
7642.480000 8.252325e-16
7645.480000 8.165390e-16
7648.480000 8.121645e-16
7651.480000 8.087552e-16
7654.480000 8.066398e-16
7657.480000 8.067463e-16
7660.480000 8.057601e-16
7663.480000 7.968334e-16
7666.480000 7.951782e-16
7669.480000 7.981915e-16
7672.480000 8.047766e-16
7675.480000 8.002991e-16
7678.480000 7.981290e-16
7681.480000 7.977896e-16
7684.480000 7.879690e-16
7687.480000 7.879940e-16
7690.480000 8.071401e-16
7693.480000 8.033107e-16
7696.480000 7.982346e-16
7699.480000 7.986882e-16
7702.480000 7.820497e-16
7705.480000 7.919310e-16
7708.480000 7.957904e-16
7711.480000 7.957049e-16
7714.480000 8.044263e-16
7717.480000 8.018685e-16
7720.480000 7.903748e-16
7723.480000 7.850530e-16
7726.480000 7.954684e-16
7729.480000 7.772512e-16
7732.480000 7.805192e-16
7735.480000 7.801711e-16
7738.480000 7.962468e-16
7741.480000 8.030435e-16
7744.480000 7.868527e-16
7747.480000 7.842784e-16
7750.480000 7.986406e-16
7753.480000 7.914542e-16
7756.480000 7.692036e-16
7759.480000 7.848203e-16
7762.480000 7.979062e-16
7765.480000 8.027103e-16
7768.480000 7.990660e-16
7771.480000 8.015178e-16
7774.480000 7.992843e-16
7777.480000 7.876039e-16
7780.480000 7.852548e-16
7783.480000 7.875608e-16
7786.480000 7.724288e-16
7789.480000 7.803908e-16
7792.480000 7.925805e-16
7795.480000 7.926324e-16
7798.480000 7.867683e-16
7801.480000 7.829154e-16
7804.480000 7.916485e-16
7807.480000 7.944737e-16
7810.480000 7.922149e-16
7813.480000 7.896362e-16
7816.480000 7.832445e-16
7819.480000 7.881119e-16
7822.480000 8.071852e-16
7825.480000 7.865143e-16
7828.480000 7.746500e-16
7831.480000 7.867261e-16
7834.480000 7.712800e-16
7837.480000 7.810572e-16
7840.480000 7.853220e-16
7843.480000 7.859662e-16
7846.480000 7.826233e-16
7849.480000 7.734365e-16
7852.480000 7.927332e-16
7855.480000 7.888489e-16
7858.480000 7.847436e-16
7861.480000 7.749943e-16
7864.480000 7.741463e-16
7867.480000 7.709107e-16
7870.480000 7.718686e-16
7873.480000 7.868661e-16
7876.480000 7.944678e-16
7879.480000 7.779208e-16
7882.480000 7.698718e-16
7885.480000 7.668192e-16
7888.480000 7.738694e-16
7891.480000 7.795641e-16
7894.480000 7.784371e-16
7897.480000 7.654846e-16
7900.480000 7.671145e-16
7903.480000 7.685671e-16
7906.480000 7.584448e-16
7909.480000 7.732054e-16
7912.480000 8.032680e-16
7915.480000 8.097286e-16
7918.480000 7.946729e-16
7921.480000 7.802211e-16
7924.480000 7.725891e-16
7927.480000 7.640469e-16
7930.480000 7.715126e-16
7933.480000 7.679877e-16
7936.480000 7.587368e-16
7939.480000 7.607454e-16
7942.480000 7.650473e-16
7945.480000 7.921093e-16
7948.480000 7.892941e-16
7951.480000 7.540482e-16
7954.480000 7.299500e-16
7957.480000 7.925255e-16
7960.480000 7.601988e-16
7963.480000 7.643359e-16
7966.480000 7.050507e-16
7969.480000 6.535145e-16
7972.480000 6.545482e-16
7975.480000 6.515871e-16
7978.480000 6.506288e-16
7981.480000 6.583351e-16
7984.480000 6.735592e-16
7987.480000 6.693428e-16
7990.480000 6.874668e-16
7993.480000 7.756510e-16
7996.480000 7.665367e-16
7999.480000 7.382109e-16
8002.480000 7.534276e-16
8005.480000 7.495780e-16
8008.480000 7.478870e-16
8011.480000 7.521050e-16
8014.480000 7.478418e-16
8017.480000 7.405120e-16
8020.480000 7.399476e-16
8023.480000 7.507960e-16
8026.480000 7.584336e-16
8029.480000 7.429327e-16
8032.480000 7.282563e-16
8035.480000 7.381614e-16
8038.480000 7.475433e-16
8041.480000 7.392224e-16
8044.480000 7.277594e-16
8047.480000 7.332159e-16
8050.480000 7.389046e-16
8053.480000 7.352277e-16
8056.480000 7.397345e-16
8059.480000 7.471309e-16
8062.480000 7.463344e-16
8065.480000 7.327601e-16
8068.480000 7.375638e-16
8071.480000 7.420951e-16
8074.480000 7.370278e-16
8077.480000 7.290576e-16
8080.480000 7.264494e-16
8083.480000 7.257267e-16
8086.480000 7.326600e-16
8089.480000 7.311664e-16
8092.480000 7.250287e-16
8095.480000 7.273203e-16
8098.480000 7.380741e-16
8101.480000 7.581264e-16
8104.480000 7.625676e-16
8107.480000 7.497907e-16
8110.480000 7.148282e-16
8113.480000 7.151702e-16
8116.480000 7.019239e-16
8119.480000 7.018493e-16
8122.480000 7.120466e-16
8125.480000 7.127770e-16
8128.480000 7.152585e-16
8131.480000 7.245052e-16
8134.480000 7.163114e-16
8137.480000 7.156852e-16
8140.480000 7.140022e-16
8143.480000 7.126420e-16
8146.480000 7.110739e-16
8149.480000 7.114020e-16
8152.480000 7.030245e-16
8155.480000 6.902999e-16
8158.480000 6.862613e-16
8161.480000 6.805151e-16
8164.480000 6.727449e-16
8167.480000 6.711858e-16
8170.480000 6.809126e-16
8173.480000 6.942030e-16
8176.480000 7.045102e-16
8179.480000 6.975254e-16
8182.480000 6.920915e-16
8185.480000 6.937519e-16
8188.480000 6.964961e-16
8191.480000 6.870813e-16
8194.480000 6.880816e-16
8197.480000 6.885777e-16
8200.480000 6.775944e-16
8203.480000 6.863793e-16
8206.480000 7.075385e-16
8209.480000 7.097875e-16
8212.480000 6.940698e-16
8215.480000 6.931639e-16
8218.480000 6.967156e-16
8221.480000 6.919726e-16
8224.480000 6.737105e-16
8227.480000 6.716614e-16
8230.480000 6.680173e-16
8233.480000 6.738052e-16
8236.480000 6.840731e-16
8239.480000 6.827973e-16
8242.480000 6.752023e-16
8245.480000 6.768904e-16
8248.480000 7.021369e-16
8251.480000 7.085942e-16
8254.480000 6.927857e-16
8257.480000 6.946747e-16
8260.480000 6.913398e-16
8263.480000 6.773978e-16
8266.480000 6.735545e-16
8269.480000 6.780083e-16
8272.480000 6.744287e-16
8275.480000 6.686508e-16
8278.480000 6.784722e-16
8281.480000 6.874150e-16
8284.480000 6.892263e-16
8287.480000 6.886531e-16
8290.480000 6.811955e-16
8293.480000 6.777251e-16
8296.480000 6.970368e-16
8299.480000 7.061325e-16
8302.480000 6.863990e-16
8305.480000 6.798553e-16
8308.480000 6.893107e-16
8311.480000 6.880718e-16
8314.480000 6.749715e-16
8317.480000 6.605000e-16
8320.480000 6.603241e-16
8323.480000 6.617191e-16
8326.480000 6.685484e-16
8329.480000 6.728966e-16
8332.480000 6.673265e-16
8335.480000 6.582088e-16
8338.480000 6.534277e-16
8341.480000 6.883727e-16
8344.480000 7.059485e-16
8347.480000 6.704083e-16
8350.480000 6.717939e-16
8353.480000 6.918835e-16
8356.480000 6.795596e-16
8359.480000 6.818047e-16
8362.480000 6.885383e-16
8365.480000 6.869018e-16
8368.480000 6.727524e-16
8371.480000 6.684959e-16
8374.480000 6.687258e-16
8377.480000 6.819090e-16
8380.480000 6.931101e-16
8383.480000 6.962471e-16
8386.480000 6.777782e-16
8389.480000 6.639215e-16
8392.480000 6.568010e-16
8395.480000 6.623398e-16
8398.480000 6.673251e-16
8401.480000 6.477358e-16
8404.480000 6.392035e-16
8407.480000 6.516739e-16
8410.480000 6.594490e-16
8413.480000 6.632583e-16
8416.480000 6.627855e-16
8419.480000 6.565178e-16
8422.480000 6.674971e-16
8425.480000 6.884889e-16
8428.480000 6.999082e-16
8431.480000 6.841073e-16
8434.480000 6.561553e-16
8437.480000 6.460733e-16
8440.480000 6.425230e-16
8443.480000 6.402082e-16
8446.480000 6.459197e-16
8449.480000 6.589801e-16
8452.480000 6.622910e-16
8455.480000 6.518496e-16
8458.480000 6.388049e-16
8461.480000 6.570511e-16
8464.480000 6.637638e-16
8467.480000 6.474540e-16
8470.480000 6.366017e-16
8473.480000 6.502088e-16
8476.480000 6.529728e-16
8479.480000 6.501744e-16
8482.480000 6.419038e-16
8485.480000 6.445916e-16
8488.480000 6.469078e-16
8491.480000 6.495378e-16
8494.480000 6.386497e-16
8497.480000 6.321660e-16
8500.480000 6.359822e-16
8503.480000 6.463571e-16
8506.480000 6.506180e-16
8509.480000 6.430102e-16
8512.480000 6.444575e-16
8515.480000 6.390856e-16
8518.480000 6.475580e-16
8521.480000 6.536382e-16
8524.480000 6.496925e-16
8527.480000 6.476500e-16
8530.480000 6.349856e-16
8533.480000 6.453555e-16
8536.480000 6.526957e-16
8539.480000 6.373868e-16
8542.480000 6.388385e-16
8545.480000 6.563444e-16
8548.480000 6.626644e-16
8551.480000 6.435910e-16
8554.480000 6.284332e-16
8557.480000 6.255235e-16
8560.480000 6.273700e-16
8563.480000 6.289942e-16
8566.480000 6.359200e-16
8569.480000 6.357833e-16
8572.480000 6.314120e-16
8575.480000 6.175567e-16
8578.480000 6.079598e-16
8581.480000 6.113561e-16
8584.480000 6.179490e-16
8587.480000 6.277123e-16
8590.480000 6.261087e-16
8593.480000 6.292092e-16
8596.480000 6.395565e-16
8599.480000 6.366604e-16
8602.480000 6.291999e-16
8605.480000 6.104858e-16
8608.480000 6.113404e-16
8611.480000 6.291526e-16
8614.480000 6.341969e-16
8617.480000 6.258738e-16
8620.480000 6.302883e-16
8623.480000 6.330398e-16
8626.480000 6.315670e-16
8629.480000 6.244262e-16
8632.480000 6.154587e-16
8635.480000 6.200419e-16
8638.480000 6.138491e-16
8641.480000 6.027831e-16
8644.480000 6.077123e-16
8647.480000 6.158290e-16
8650.480000 6.227932e-16
8653.480000 6.229773e-16
8656.480000 6.355309e-16
8659.480000 6.449568e-16
8662.480000 6.243678e-16
8665.480000 6.066580e-16
8668.480000 6.095356e-16
8671.480000 6.158316e-16
8674.480000 6.162721e-16
8677.480000 6.150130e-16
8680.480000 6.193093e-16
8683.480000 6.285256e-16
8686.480000 6.279463e-16
8689.480000 6.230223e-16
8692.480000 6.172791e-16
8695.480000 6.128201e-16
8698.480000 6.109876e-16
8701.480000 6.098371e-16
8704.480000 6.052920e-16
8707.480000 6.003446e-16
8710.480000 6.009957e-16
8713.480000 6.024236e-16
8716.480000 6.019757e-16
8719.480000 6.134971e-16
8722.480000 6.062661e-16
8725.480000 6.065555e-16
8728.480000 6.174162e-16
8731.480000 6.066842e-16
8734.480000 5.965270e-16
8737.480000 5.978501e-16
8740.480000 6.042446e-16
8743.480000 5.986114e-16
8746.480000 5.472971e-16
8749.480000 5.318806e-16
8752.480000 5.936145e-16
8755.480000 5.992375e-16
8758.480000 6.052402e-16
8761.480000 6.123402e-16
8764.480000 6.081182e-16
8767.480000 5.971373e-16
8770.480000 5.915841e-16
8773.480000 6.051643e-16
8776.480000 6.182946e-16
8779.480000 5.987231e-16
8782.480000 5.798980e-16
8785.480000 5.747451e-16
8788.480000 5.762074e-16
8791.480000 5.808194e-16
8794.480000 5.814745e-16
8797.480000 5.835622e-16
8800.480000 5.877267e-16
8803.480000 5.861705e-16
8806.480000 5.804531e-16
8809.480000 5.756441e-16
8812.480000 5.700874e-16
8815.480000 5.737874e-16
8818.480000 5.815785e-16
8821.480000 5.970033e-16
8824.480000 6.082029e-16
8827.480000 5.906005e-16
8830.480000 5.658763e-16
8833.480000 5.766263e-16
8836.480000 5.812669e-16
8839.480000 5.691567e-16
8842.480000 5.666277e-16
8845.480000 5.656679e-16
8848.480000 5.769316e-16
8851.480000 5.771314e-16
8854.480000 5.758598e-16
8857.480000 5.771353e-16
8860.480000 5.768167e-16
8863.480000 5.705977e-16
8866.480000 5.770998e-16
8869.480000 5.797872e-16
8872.480000 5.708271e-16
8875.480000 5.664654e-16
8878.480000 5.701524e-16
8881.480000 5.844950e-16
8884.480000 5.953312e-16
8887.480000 5.824023e-16
8890.480000 5.606874e-16
8893.480000 5.594566e-16
8896.480000 5.740658e-16
8899.480000 5.915179e-16
8902.480000 5.928008e-16
8905.480000 5.714255e-16
8908.480000 5.522789e-16
8911.480000 5.539850e-16
8914.480000 5.711117e-16
8917.480000 5.840765e-16
8920.480000 5.826060e-16
8923.480000 5.837087e-16
8926.480000 5.814583e-16
8929.480000 5.683196e-16
8932.480000 5.547111e-16
8935.480000 5.584417e-16
8938.480000 5.687949e-16
8941.480000 5.669666e-16
8944.480000 5.603520e-16
8947.480000 5.537921e-16
8950.480000 5.504268e-16
8953.480000 5.759674e-16
8956.480000 5.768425e-16
8959.480000 5.528871e-16
8962.480000 5.376061e-16
8965.480000 5.351599e-16
8968.480000 5.366836e-16
8971.480000 5.475803e-16
8974.480000 5.471278e-16
8977.480000 5.537065e-16
8980.480000 5.466208e-16
8983.480000 5.278476e-16
8986.480000 5.182524e-16
8989.480000 5.071296e-16
8992.480000 5.133279e-16
8995.480000 5.290251e-16
8998.480000 5.498256e-16
9001.480000 5.585850e-16
9004.480000 5.778869e-16
9007.480000 5.466941e-16
9010.480000 5.483229e-16
9013.480000 5.371181e-16
9016.480000 5.250005e-16
9019.480000 5.312013e-16
9022.480000 5.311741e-16
9025.480000 5.331129e-16
9028.480000 5.416925e-16
9031.480000 5.456179e-16
9034.480000 5.507627e-16
9037.480000 5.557604e-16
9040.480000 5.440510e-16
9043.480000 5.448472e-16
9046.480000 5.518490e-16
9049.480000 5.581249e-16
9052.480000 5.575308e-16
9055.480000 5.463323e-16
9058.480000 5.445743e-16
9061.480000 5.536095e-16
9064.480000 5.578573e-16
9067.480000 5.550930e-16
9070.480000 5.477955e-16
9073.480000 5.370871e-16
9076.480000 5.359976e-16
9079.480000 4.957999e-16
9082.480000 4.802151e-16
9085.480000 5.212305e-16
9088.480000 5.339936e-16
9091.480000 5.384590e-16
9094.480000 5.302728e-16
9097.480000 5.304864e-16


==> anc/spec_2023ufx_2023-10-22T12_06_59.990_MODS.dat <==
# spectrum of 2023ufx
# MJD = 60239.504861
# UT = 2023-10-22T12:06:59.990
# PHASE = 16 days
# INSTRUMENT = LBT/MODS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3100.000000 8.998692e+01
3102.000000 8.740790e+01
3104.000000 9.200322e+01
3106.000000 8.976054e+01
3108.000000 8.258755e+01
3110.000000 7.950769e+01
3112.000000 7.845445e+01
3114.000000 7.452831e+01
3116.000000 7.567762e+01
3118.000000 7.036303e+01
3120.000000 6.896029e+01
3122.000000 6.830558e+01
3124.000000 7.641814e+01
3126.000000 7.385295e+01
3128.000000 7.260357e+01
3130.000000 7.456770e+01
3132.000000 7.670996e+01
3134.000000 7.699044e+01
3136.000000 7.636138e+01
3138.000000 7.858983e+01
3140.000000 8.285521e+01
3142.000000 8.415065e+01
3144.000000 9.020124e+01
3146.000000 8.813642e+01
3148.000000 9.139501e+01
3150.000000 9.691913e+01
3152.000000 9.209821e+01
3154.000000 8.964869e+01
3156.000000 9.195352e+01
3158.000000 9.179043e+01
3160.000000 9.380703e+01
3162.000000 9.542356e+01
3164.000000 9.713833e+01
3166.000000 9.498453e+01
3168.000000 9.430134e+01
3170.000000 9.465883e+01
3172.000000 9.552946e+01
3174.000000 9.507608e+01
3176.000000 8.840767e+01
3178.000000 8.649920e+01
3180.000000 9.038293e+01
3182.000000 8.738790e+01
3184.000000 8.896329e+01
3186.000000 8.835368e+01
3188.000000 8.963579e+01
3190.000000 9.303291e+01
3192.000000 8.918504e+01
3194.000000 9.205353e+01
3196.000000 8.839294e+01
3198.000000 8.714540e+01
3200.000000 8.714392e+01
3202.000000 8.987410e+01
3204.000000 8.956919e+01
3206.000000 9.224773e+01
3208.000000 9.316642e+01
3210.000000 9.456031e+01
3212.000000 9.583918e+01
3214.000000 9.606259e+01
3216.000000 9.490460e+01
3218.000000 9.727323e+01
3220.000000 9.533984e+01
3222.000000 9.309623e+01
3224.000000 9.465718e+01
3226.000000 9.053475e+01
3228.000000 9.452161e+01
3230.000000 9.288056e+01
3232.000000 9.468649e+01
3234.000000 9.863905e+01
3236.000000 1.012340e+02
3238.000000 1.006102e+02
3240.000000 9.847225e+01
3242.000000 9.656585e+01
3244.000000 9.757052e+01
3246.000000 9.535758e+01
3248.000000 9.508746e+01
3250.000000 9.093973e+01
3252.000000 9.227587e+01
3254.000000 9.483272e+01
3256.000000 9.229277e+01
3258.000000 9.299531e+01
3260.000000 9.550460e+01
3262.000000 9.491832e+01
3264.000000 9.991049e+01
3266.000000 9.847025e+01
3268.000000 9.769676e+01
3270.000000 9.574449e+01
3272.000000 9.566255e+01
3274.000000 9.567331e+01
3276.000000 9.427840e+01
3278.000000 9.345042e+01
3280.000000 9.129648e+01
3282.000000 9.197759e+01
3284.000000 9.232476e+01
3286.000000 9.568518e+01
3288.000000 9.479299e+01
3290.000000 9.657941e+01
3292.000000 9.303622e+01
3294.000000 9.618965e+01
3296.000000 9.445084e+01
3298.000000 9.452221e+01
3300.000000 9.373539e+01
3302.000000 9.342189e+01
3304.000000 9.104037e+01
3306.000000 9.339523e+01
3308.000000 9.309185e+01
3310.000000 9.472382e+01
3312.000000 9.318645e+01
3314.000000 9.350126e+01
3316.000000 9.452290e+01
3318.000000 9.501867e+01
3320.000000 9.599431e+01
3322.000000 9.812640e+01
3324.000000 9.784287e+01
3326.000000 9.694270e+01
3328.000000 9.671589e+01
3330.000000 9.956833e+01
3332.000000 9.959543e+01
3334.000000 9.877423e+01
3336.000000 9.809196e+01
3338.000000 9.500475e+01
3340.000000 9.853792e+01
3342.000000 9.863207e+01
3344.000000 9.779836e+01
3346.000000 9.807605e+01
3348.000000 9.788028e+01
3350.000000 9.914322e+01
3352.000000 9.901226e+01
3354.000000 9.931656e+01
3356.000000 9.864377e+01
3358.000000 9.928023e+01
3360.000000 9.554983e+01
3362.000000 9.642071e+01
3364.000000 9.448538e+01
3366.000000 9.472513e+01
3368.000000 9.543873e+01
3370.000000 9.881586e+01
3372.000000 9.713188e+01
3374.000000 9.562283e+01
3376.000000 9.768082e+01
3378.000000 1.001795e+02
3380.000000 1.003690e+02
3382.000000 9.876835e+01
3384.000000 9.749026e+01
3386.000000 9.857229e+01
3388.000000 9.951461e+01
3390.000000 1.012090e+02
3392.000000 9.954316e+01
3394.000000 9.912689e+01
3396.000000 1.002881e+02
3398.000000 1.010784e+02
3400.000000 9.977922e+01
3402.000000 9.997367e+01
3404.000000 1.012039e+02
3406.000000 9.904785e+01
3408.000000 1.015698e+02
3410.000000 1.010596e+02
3412.000000 9.966227e+01
3414.000000 9.933680e+01
3416.000000 1.006863e+02
3418.000000 1.020159e+02
3420.000000 1.024578e+02
3422.000000 1.016531e+02
3424.000000 9.980817e+01
3426.000000 1.028538e+02
3428.000000 1.019416e+02
3430.000000 1.016183e+02
3432.000000 1.018282e+02
3434.000000 9.981797e+01
3436.000000 1.006611e+02
3438.000000 1.015944e+02
3440.000000 1.019173e+02
3442.000000 1.020848e+02
3444.000000 1.029762e+02
3446.000000 1.023676e+02
3448.000000 1.019778e+02
3450.000000 1.043463e+02
3452.000000 1.021006e+02
3454.000000 1.031022e+02
3456.000000 1.032865e+02
3458.000000 1.025955e+02
3460.000000 1.036907e+02
3462.000000 1.043278e+02
3464.000000 1.042714e+02
3466.000000 1.028200e+02
3468.000000 1.031825e+02
3470.000000 1.032449e+02
3472.000000 1.015330e+02
3474.000000 1.016016e+02
3476.000000 1.014066e+02
3478.000000 1.041691e+02
3480.000000 1.045860e+02
3482.000000 1.028901e+02
3484.000000 1.040463e+02
3486.000000 1.031504e+02
3488.000000 1.022393e+02
3490.000000 1.018902e+02
3492.000000 1.014847e+02
3494.000000 1.038844e+02
3496.000000 1.038007e+02
3498.000000 1.023644e+02
3500.000000 1.035391e+02
3502.000000 1.033679e+02
3504.000000 1.022127e+02
3506.000000 1.027470e+02
3508.000000 1.019196e+02
3510.000000 1.022116e+02
3512.000000 1.016784e+02
3514.000000 1.018155e+02
3516.000000 1.023460e+02
3518.000000 1.010365e+02
3520.000000 1.020583e+02
3522.000000 1.027258e+02
3524.000000 1.013638e+02
3526.000000 1.022001e+02
3528.000000 1.017078e+02
3530.000000 1.010806e+02
3532.000000 1.006328e+02
3534.000000 1.029920e+02
3536.000000 1.021742e+02
3538.000000 1.030400e+02
3540.000000 1.053052e+02
3542.000000 1.034048e+02
3544.000000 1.029777e+02
3546.000000 1.024621e+02
3548.000000 1.021781e+02
3550.000000 1.022735e+02
3552.000000 1.036677e+02
3554.000000 1.032223e+02
3556.000000 1.046111e+02
3558.000000 1.020566e+02
3560.000000 1.024164e+02
3562.000000 1.008735e+02
3564.000000 1.030353e+02
3566.000000 1.029099e+02
3568.000000 1.029140e+02
3570.000000 1.042429e+02
3572.000000 1.044018e+02
3574.000000 1.042228e+02
3576.000000 1.038437e+02
3578.000000 1.029883e+02
3580.000000 1.031894e+02
3582.000000 1.028067e+02
3584.000000 1.033863e+02
3586.000000 1.025662e+02
3588.000000 1.043906e+02
3590.000000 1.027755e+02
3592.000000 1.038260e+02
3594.000000 1.064536e+02
3596.000000 1.050758e+02
3598.000000 1.043893e+02
3600.000000 1.052775e+02
3602.000000 1.061477e+02
3604.000000 1.057626e+02
3606.000000 1.050656e+02
3608.000000 1.070770e+02
3610.000000 1.078402e+02
3612.000000 1.073622e+02
3614.000000 1.070732e+02
3616.000000 1.070112e+02
3618.000000 1.083792e+02
3620.000000 1.079010e+02
3622.000000 1.087518e+02
3624.000000 1.082776e+02
3626.000000 1.086021e+02
3628.000000 1.087233e+02
3630.000000 1.086914e+02
3632.000000 1.082059e+02
3634.000000 1.104506e+02
3636.000000 1.093315e+02
3638.000000 1.106254e+02
3640.000000 1.098181e+02
3642.000000 1.104500e+02
3644.000000 1.115425e+02
3646.000000 1.100361e+02
3648.000000 1.102545e+02
3650.000000 1.102262e+02
3652.000000 1.123222e+02
3654.000000 1.117455e+02
3656.000000 1.123160e+02
3658.000000 1.142025e+02
3660.000000 1.153108e+02
3662.000000 1.150021e+02
3664.000000 1.140551e+02
3666.000000 1.136201e+02
3668.000000 1.156767e+02
3670.000000 1.149095e+02
3672.000000 1.159818e+02
3674.000000 1.143901e+02
3676.000000 1.153620e+02
3678.000000 1.147403e+02
3680.000000 1.153513e+02
3682.000000 1.156554e+02
3684.000000 1.164002e+02
3686.000000 1.166564e+02
3688.000000 1.171297e+02
3690.000000 1.176093e+02
3692.000000 1.171026e+02
3694.000000 1.166385e+02
3696.000000 1.179478e+02
3698.000000 1.179539e+02
3700.000000 1.174963e+02
3702.000000 1.175939e+02
3704.000000 1.191084e+02
3706.000000 1.179905e+02
3708.000000 1.168247e+02
3710.000000 1.191919e+02
3712.000000 1.190315e+02
3714.000000 1.198759e+02
3716.000000 1.192613e+02
3718.000000 1.200101e+02
3720.000000 1.201206e+02
3722.000000 1.196884e+02
3724.000000 1.210953e+02
3726.000000 1.209673e+02
3728.000000 1.205416e+02
3730.000000 1.207281e+02
3732.000000 1.212654e+02
3734.000000 1.207161e+02
3736.000000 1.212995e+02
3738.000000 1.200149e+02
3740.000000 1.215322e+02
3742.000000 1.205999e+02
3744.000000 1.206526e+02
3746.000000 1.205866e+02
3748.000000 1.216025e+02
3750.000000 1.219314e+02
3752.000000 1.213828e+02
3754.000000 1.229507e+02
3756.000000 1.216833e+02
3758.000000 1.242357e+02
3760.000000 1.238530e+02
3762.000000 1.242792e+02
3764.000000 1.241809e+02
3766.000000 1.248810e+02
3768.000000 1.253243e+02
3770.000000 1.250696e+02
3772.000000 1.257369e+02
3774.000000 1.258707e+02
3776.000000 1.253395e+02
3778.000000 1.253811e+02
3780.000000 1.255863e+02
3782.000000 1.247426e+02
3784.000000 1.252720e+02
3786.000000 1.246314e+02
3788.000000 1.236261e+02
3790.000000 1.228775e+02
3792.000000 1.232986e+02
3794.000000 1.222301e+02
3796.000000 1.216260e+02
3798.000000 1.212973e+02
3800.000000 1.209206e+02
3802.000000 1.204813e+02
3804.000000 1.221187e+02
3806.000000 1.207378e+02
3808.000000 1.202072e+02
3810.000000 1.202704e+02
3812.000000 1.208102e+02
3814.000000 1.207589e+02
3816.000000 1.201367e+02
3818.000000 1.212493e+02
3820.000000 1.204047e+02
3822.000000 1.210254e+02
3824.000000 1.219283e+02
3826.000000 1.206317e+02
3828.000000 1.212201e+02
3830.000000 1.203299e+02
3832.000000 1.210542e+02
3834.000000 1.198310e+02
3836.000000 1.186203e+02
3838.000000 1.186802e+02
3840.000000 1.180019e+02
3842.000000 1.180803e+02
3844.000000 1.178604e+02
3846.000000 1.182455e+02
3848.000000 1.174886e+02
3850.000000 1.180353e+02
3852.000000 1.175640e+02
3854.000000 1.169307e+02
3856.000000 1.183708e+02
3858.000000 1.184800e+02
3860.000000 1.171490e+02
3862.000000 1.168865e+02
3864.000000 1.172514e+02
3866.000000 1.162514e+02
3868.000000 1.167503e+02
3870.000000 1.166685e+02
3872.000000 1.153784e+02
3874.000000 1.148090e+02
3876.000000 1.143768e+02
3878.000000 1.155145e+02
3880.000000 1.132463e+02
3882.000000 1.145000e+02
3884.000000 1.152696e+02
3886.000000 1.150676e+02
3888.000000 1.154595e+02
3890.000000 1.153295e+02
3892.000000 1.157437e+02
3894.000000 1.160914e+02
3896.000000 1.176591e+02
3898.000000 1.168232e+02
3900.000000 1.197001e+02
3902.000000 1.192722e+02
3904.000000 1.204174e+02
3906.000000 1.209245e+02
3908.000000 1.215208e+02
3910.000000 1.218910e+02
3912.000000 1.224692e+02
3914.000000 1.236508e+02
3916.000000 1.246412e+02
3918.000000 1.243039e+02
3920.000000 1.249426e+02
3922.000000 1.254402e+02
3924.000000 1.258026e+02
3926.000000 1.247505e+02
3928.000000 1.255704e+02
3930.000000 1.258278e+02
3932.000000 1.250872e+02
3934.000000 1.168644e+02
3936.000000 1.186878e+02
3938.000000 1.260330e+02
3940.000000 1.263921e+02
3942.000000 1.261785e+02
3944.000000 1.269021e+02
3946.000000 1.263652e+02
3948.000000 1.263575e+02
3950.000000 1.275111e+02
3952.000000 1.268590e+02
3954.000000 1.276100e+02
3956.000000 1.276798e+02
3958.000000 1.279379e+02
3960.000000 1.278972e+02
3962.000000 1.280698e+02
3964.000000 1.281500e+02
3966.000000 1.285498e+02
3968.000000 1.243182e+02
3970.000000 1.227856e+02
3972.000000 1.280684e+02
3974.000000 1.283438e+02
3976.000000 1.284024e+02
3978.000000 1.281359e+02
3980.000000 1.275425e+02
3982.000000 1.278340e+02
3984.000000 1.269897e+02
3986.000000 1.277843e+02
3988.000000 1.270016e+02
3990.000000 1.260078e+02
3992.000000 1.252926e+02
3994.000000 1.232605e+02
3996.000000 1.235239e+02
3998.000000 1.230583e+02
4000.000000 1.230922e+02
4002.000000 1.236078e+02
4004.000000 1.213725e+02
4006.000000 1.209182e+02
4008.000000 1.208871e+02
4010.000000 1.208708e+02
4012.000000 1.206863e+02
4014.000000 1.203262e+02
4016.000000 1.196089e+02
4018.000000 1.206392e+02
4020.000000 1.206809e+02
4022.000000 1.202606e+02
4024.000000 1.209833e+02
4026.000000 1.211609e+02
4028.000000 1.198476e+02
4030.000000 1.200336e+02
4032.000000 1.221409e+02
4034.000000 1.234184e+02
4036.000000 1.239199e+02
4038.000000 1.236191e+02
4040.000000 1.242475e+02
4042.000000 1.239072e+02
4044.000000 1.261113e+02
4046.000000 1.251340e+02
4048.000000 1.247955e+02
4050.000000 1.258354e+02
4052.000000 1.255095e+02
4054.000000 1.278333e+02
4056.000000 1.274647e+02
4058.000000 1.273513e+02
4060.000000 1.276453e+02
4062.000000 1.282343e+02
4064.000000 1.300209e+02
4066.000000 1.296945e+02
4068.000000 1.297564e+02
4070.000000 1.301513e+02
4072.000000 1.305026e+02
4074.000000 1.311205e+02
4076.000000 1.307771e+02
4078.000000 1.316543e+02
4080.000000 1.312485e+02
4082.000000 1.304989e+02
4084.000000 1.319781e+02
4086.000000 1.315060e+02
4088.000000 1.321520e+02
4090.000000 1.326272e+02
4092.000000 1.320753e+02
4094.000000 1.321486e+02
4096.000000 1.314436e+02
4098.000000 1.322052e+02
4100.000000 1.317899e+02
4102.000000 1.316917e+02
4104.000000 1.305957e+02
4106.000000 1.305241e+02
4108.000000 1.307556e+02
4110.000000 1.294270e+02
4112.000000 1.309233e+02
4114.000000 1.293668e+02
4116.000000 1.298103e+02
4118.000000 1.290029e+02
4120.000000 1.301451e+02
4122.000000 1.296305e+02
4124.000000 1.290438e+02
4126.000000 1.285163e+02
4128.000000 1.283058e+02
4130.000000 1.292115e+02
4132.000000 1.282647e+02
4134.000000 1.287287e+02
4136.000000 1.281317e+02
4138.000000 1.273283e+02
4140.000000 1.286074e+02
4142.000000 1.281366e+02
4144.000000 1.285322e+02
4146.000000 1.280811e+02
4148.000000 1.273970e+02
4150.000000 1.273766e+02
4152.000000 1.277871e+02
4154.000000 1.271622e+02
4156.000000 1.287735e+02
4158.000000 1.275939e+02
4160.000000 1.278616e+02
4162.000000 1.261830e+02
4164.000000 1.263330e+02
4166.000000 1.269507e+02
4168.000000 1.267448e+02
4170.000000 1.265191e+02
4172.000000 1.265289e+02
4174.000000 1.252573e+02
4176.000000 1.264593e+02
4178.000000 1.260761e+02
4180.000000 1.246745e+02
4182.000000 1.252154e+02
4184.000000 1.256987e+02
4186.000000 1.246014e+02
4188.000000 1.250808e+02
4190.000000 1.235192e+02
4192.000000 1.234655e+02
4194.000000 1.228345e+02
4196.000000 1.226051e+02
4198.000000 1.217681e+02
4200.000000 1.215781e+02
4202.000000 1.202412e+02
4204.000000 1.207214e+02
4206.000000 1.200243e+02
4208.000000 1.198743e+02
4210.000000 1.181556e+02
4212.000000 1.173534e+02
4214.000000 1.171986e+02
4216.000000 1.161385e+02
4218.000000 1.159960e+02
4220.000000 1.152818e+02
4222.000000 1.137783e+02
4224.000000 1.127578e+02
4226.000000 1.124983e+02
4228.000000 1.115279e+02
4230.000000 1.108072e+02
4232.000000 1.089469e+02
4234.000000 1.094150e+02
4236.000000 1.081417e+02
4238.000000 1.077112e+02
4240.000000 1.066690e+02
4242.000000 1.062112e+02
4244.000000 1.070257e+02
4246.000000 1.070385e+02
4248.000000 1.063600e+02
4250.000000 1.071243e+02
4252.000000 1.078259e+02
4254.000000 1.076942e+02
4256.000000 1.078999e+02
4258.000000 1.074610e+02
4260.000000 1.078375e+02
4262.000000 1.084040e+02
4264.000000 1.093741e+02
4266.000000 1.099996e+02
4268.000000 1.112893e+02
4270.000000 1.112708e+02
4272.000000 1.126894e+02
4274.000000 1.127597e+02
4276.000000 1.130105e+02
4278.000000 1.133716e+02
4280.000000 1.140359e+02
4282.000000 1.153189e+02
4284.000000 1.166839e+02
4286.000000 1.167613e+02
4288.000000 1.170339e+02
4290.000000 1.177446e+02
4292.000000 1.184879e+02
4294.000000 1.182115e+02
4296.000000 1.193351e+02
4298.000000 1.197069e+02
4300.000000 1.203704e+02
4302.000000 1.209874e+02
4304.000000 1.214336e+02
4306.000000 1.223261e+02
4308.000000 1.220487e+02
4310.000000 1.219559e+02
4312.000000 1.227024e+02
4314.000000 1.232826e+02
4316.000000 1.241079e+02
4318.000000 1.237727e+02
4320.000000 1.241090e+02
4322.000000 1.240307e+02
4324.000000 1.244599e+02
4326.000000 1.244928e+02
4328.000000 1.242349e+02
4330.000000 1.244092e+02
4332.000000 1.239253e+02
4334.000000 1.242567e+02
4336.000000 1.236815e+02
4338.000000 1.238085e+02
4340.000000 1.240198e+02
4342.000000 1.230916e+02
4344.000000 1.239917e+02
4346.000000 1.227185e+02
4348.000000 1.222808e+02
4350.000000 1.212826e+02
4352.000000 1.206645e+02
4354.000000 1.198290e+02
4356.000000 1.185813e+02
4358.000000 1.187603e+02
4360.000000 1.177387e+02
4362.000000 1.173905e+02
4364.000000 1.161893e+02
4366.000000 1.166514e+02
4368.000000 1.158824e+02
4370.000000 1.153411e+02
4372.000000 1.149245e+02
4374.000000 1.150787e+02
4376.000000 1.143578e+02
4378.000000 1.150052e+02
4380.000000 1.145110e+02
4382.000000 1.146851e+02
4384.000000 1.138336e+02
4386.000000 1.147839e+02
4388.000000 1.138424e+02
4390.000000 1.147913e+02
4392.000000 1.145456e+02
4394.000000 1.154686e+02
4396.000000 1.155967e+02
4398.000000 1.168115e+02
4400.000000 1.169161e+02
4402.000000 1.166224e+02
4404.000000 1.154674e+02
4406.000000 1.150003e+02
4408.000000 1.148097e+02
4410.000000 1.158722e+02
4412.000000 1.147895e+02
4414.000000 1.169388e+02
4416.000000 1.165994e+02
4418.000000 1.167439e+02
4420.000000 1.169483e+02
4422.000000 1.160429e+02
4424.000000 1.160373e+02
4426.000000 1.164340e+02
4428.000000 1.164827e+02
4430.000000 1.165303e+02
4432.000000 1.164794e+02
4434.000000 1.166231e+02
4436.000000 1.167416e+02
4438.000000 1.162991e+02
4440.000000 1.158934e+02
4442.000000 1.159129e+02
4444.000000 1.154529e+02
4446.000000 1.155769e+02
4448.000000 1.151143e+02
4450.000000 1.153162e+02
4452.000000 1.140933e+02
4454.000000 1.148728e+02
4456.000000 1.154715e+02
4458.000000 1.157988e+02
4460.000000 1.157818e+02
4462.000000 1.157345e+02
4464.000000 1.148195e+02
4466.000000 1.142921e+02
4468.000000 1.141912e+02
4470.000000 1.145229e+02
4472.000000 1.142629e+02
4474.000000 1.144321e+02
4476.000000 1.135518e+02
4478.000000 1.143298e+02
4480.000000 1.141635e+02
4482.000000 1.136238e+02
4484.000000 1.130046e+02
4486.000000 1.130977e+02
4488.000000 1.135629e+02
4490.000000 1.131323e+02
4492.000000 1.133039e+02
4494.000000 1.128268e+02
4496.000000 1.133949e+02
4498.000000 1.135653e+02
4500.000000 1.131423e+02
4502.000000 1.126162e+02
4504.000000 1.122803e+02
4506.000000 1.121334e+02
4508.000000 1.132188e+02
4510.000000 1.121239e+02
4512.000000 1.123026e+02
4514.000000 1.118962e+02
4516.000000 1.130129e+02
4518.000000 1.130137e+02
4520.000000 1.123049e+02
4522.000000 1.117416e+02
4524.000000 1.121574e+02
4526.000000 1.126253e+02
4528.000000 1.124855e+02
4530.000000 1.118853e+02
4532.000000 1.114717e+02
4534.000000 1.116455e+02
4536.000000 1.116908e+02
4538.000000 1.115443e+02
4540.000000 1.111994e+02
4542.000000 1.116799e+02
4544.000000 1.115401e+02
4546.000000 1.116309e+02
4548.000000 1.113747e+02
4550.000000 1.121422e+02
4552.000000 1.118816e+02
4554.000000 1.113147e+02
4556.000000 1.110764e+02
4558.000000 1.121075e+02
4560.000000 1.114979e+02
4562.000000 1.116178e+02
4564.000000 1.116034e+02
4566.000000 1.126586e+02
4568.000000 1.120402e+02
4570.000000 1.123394e+02
4572.000000 1.109768e+02
4574.000000 1.117407e+02
4576.000000 1.117075e+02
4578.000000 1.118451e+02
4580.000000 1.113725e+02
4582.000000 1.111563e+02
4584.000000 1.107834e+02
4586.000000 1.105451e+02
4588.000000 1.116896e+02
4590.000000 1.106053e+02
4592.000000 1.105556e+02
4594.000000 1.095551e+02
4596.000000 1.099394e+02
4598.000000 1.096155e+02
4600.000000 1.102965e+02
4602.000000 1.097436e+02
4604.000000 1.094274e+02
4606.000000 1.100529e+02
4608.000000 1.097784e+02
4610.000000 1.085227e+02
4612.000000 1.091149e+02
4614.000000 1.092763e+02
4616.000000 1.096334e+02
4618.000000 1.098660e+02
4620.000000 1.090803e+02
4622.000000 1.094704e+02
4624.000000 1.096968e+02
4626.000000 1.090428e+02
4628.000000 1.086885e+02
4630.000000 1.079139e+02
4632.000000 1.091929e+02
4634.000000 1.083464e+02
4636.000000 1.086205e+02
4638.000000 1.082629e+02
4640.000000 1.083399e+02
4642.000000 1.088805e+02
4644.000000 1.077273e+02
4646.000000 1.075658e+02
4648.000000 1.081962e+02
4650.000000 1.081950e+02
4652.000000 1.072291e+02
4654.000000 1.080542e+02
4656.000000 1.080029e+02
4658.000000 1.072859e+02
4660.000000 1.069160e+02
4662.000000 1.070090e+02
4664.000000 1.073142e+02
4666.000000 1.067359e+02
4668.000000 1.071338e+02
4670.000000 1.061582e+02
4672.000000 1.065599e+02
4674.000000 1.067674e+02
4676.000000 1.070401e+02
4678.000000 1.057564e+02
4680.000000 1.062371e+02
4682.000000 1.058252e+02
4684.000000 1.063126e+02
4686.000000 1.054166e+02
4688.000000 1.056275e+02
4690.000000 1.049744e+02
4692.000000 1.055165e+02
4694.000000 1.059319e+02
4696.000000 1.050869e+02
4698.000000 1.043450e+02
4700.000000 1.041761e+02
4702.000000 1.044073e+02
4704.000000 1.041792e+02
4706.000000 1.040095e+02
4708.000000 1.031442e+02
4710.000000 1.028606e+02
4712.000000 1.019901e+02
4714.000000 1.017058e+02
4716.000000 1.011321e+02
4718.000000 1.010430e+02
4720.000000 1.013876e+02
4722.000000 1.001526e+02
4724.000000 9.977959e+01
4726.000000 9.928307e+01
4728.000000 9.916145e+01
4730.000000 9.867330e+01
4732.000000 9.816877e+01
4734.000000 9.702191e+01
4736.000000 9.718939e+01
4738.000000 9.706351e+01
4740.000000 9.652288e+01
4742.000000 9.681546e+01
4744.000000 9.621180e+01
4746.000000 9.580944e+01
4748.000000 9.574364e+01
4750.000000 9.590363e+01
4752.000000 9.646403e+01
4754.000000 9.571647e+01
4756.000000 9.681912e+01
4758.000000 9.697969e+01
4760.000000 9.781834e+01
4762.000000 9.697057e+01
4764.000000 9.844976e+01
4766.000000 9.799786e+01
4768.000000 9.880790e+01
4770.000000 9.973559e+01
4772.000000 1.002017e+02
4774.000000 1.001719e+02
4776.000000 1.003837e+02
4778.000000 1.012116e+02
4780.000000 1.017974e+02
4782.000000 1.034905e+02
4784.000000 1.028013e+02
4786.000000 1.042583e+02
4788.000000 1.039817e+02
4790.000000 1.044776e+02
4792.000000 1.050413e+02
4794.000000 1.051720e+02
4796.000000 1.058815e+02
4798.000000 1.068173e+02
4800.000000 1.067220e+02
4802.000000 1.067377e+02
4804.000000 1.070200e+02
4806.000000 1.083525e+02
4808.000000 1.076685e+02
4810.000000 1.085054e+02
4812.000000 1.090470e+02
4814.000000 1.087685e+02
4816.000000 1.105591e+02
4818.000000 1.101466e+02
4820.000000 1.104324e+02
4822.000000 1.103579e+02
4824.000000 1.114943e+02
4826.000000 1.121278e+02
4828.000000 1.126849e+02
4830.000000 1.131202e+02
4832.000000 1.125005e+02
4834.000000 1.136237e+02
4836.000000 1.128054e+02
4838.000000 1.130674e+02
4840.000000 1.131879e+02
4842.000000 1.134168e+02
4844.000000 1.136055e+02
4846.000000 1.142231e+02
4848.000000 1.146193e+02
4850.000000 1.145279e+02
4852.000000 1.140474e+02
4854.000000 1.143335e+02
4856.000000 1.143770e+02
4858.000000 1.137382e+02
4860.000000 1.135348e+02
4862.000000 1.143162e+02
4864.000000 1.138663e+02
4866.000000 1.138591e+02
4868.000000 1.138036e+02
4870.000000 1.135455e+02
4872.000000 1.133486e+02
4874.000000 1.140920e+02
4876.000000 1.128468e+02
4878.000000 1.132765e+02
4880.000000 1.121837e+02
4882.000000 1.123766e+02
4884.000000 1.129784e+02
4886.000000 1.116473e+02
4888.000000 1.114654e+02
4890.000000 1.111477e+02
4892.000000 1.113436e+02
4894.000000 1.112704e+02
4896.000000 1.105460e+02
4898.000000 1.104228e+02
4900.000000 1.101885e+02
4902.000000 1.097686e+02
4904.000000 1.102779e+02
4906.000000 1.103134e+02
4908.000000 1.102490e+02
4910.000000 1.105975e+02
4912.000000 1.103561e+02
4914.000000 1.100035e+02
4916.000000 1.097023e+02
4918.000000 1.097996e+02
4920.000000 1.097913e+02
4922.000000 1.095146e+02
4924.000000 1.097152e+02
4926.000000 1.096453e+02
4928.000000 1.093700e+02
4930.000000 1.093630e+02
4932.000000 1.102482e+02
4934.000000 1.089684e+02
4936.000000 1.095307e+02
4938.000000 1.102367e+02
4940.000000 1.091866e+02
4942.000000 1.093037e+02
4944.000000 1.099798e+02
4946.000000 1.093223e+02
4948.000000 1.098186e+02
4950.000000 1.086202e+02
4952.000000 1.085655e+02
4954.000000 1.081982e+02
4956.000000 1.087358e+02
4958.000000 1.081479e+02
4960.000000 1.086294e+02
4962.000000 1.084288e+02
4964.000000 1.078594e+02
4966.000000 1.078758e+02
4968.000000 1.082149e+02
4970.000000 1.075760e+02
4972.000000 1.075340e+02
4974.000000 1.079145e+02
4976.000000 1.079133e+02
4978.000000 1.068276e+02
4980.000000 1.071115e+02
4982.000000 1.069008e+02
4984.000000 1.068404e+02
4986.000000 1.059191e+02
4988.000000 1.057519e+02
4990.000000 1.058713e+02
4992.000000 1.054230e+02
4994.000000 1.048574e+02
4996.000000 1.051947e+02
4998.000000 1.044886e+02
5000.000000 1.042428e+02
5002.000000 1.039472e+02
5004.000000 1.041229e+02
5006.000000 1.041751e+02
5008.000000 1.038699e+02
5010.000000 1.026619e+02
5012.000000 1.034587e+02
5014.000000 1.008802e+02
5016.000000 1.024080e+02
5018.000000 1.030400e+02
5020.000000 1.028817e+02
5022.000000 1.021831e+02
5024.000000 1.013196e+02
5026.000000 1.013165e+02
5028.000000 1.017137e+02
5030.000000 1.015675e+02
5032.000000 1.004320e+02
5034.000000 1.005143e+02
5036.000000 1.003378e+02
5038.000000 1.000845e+02
5040.000000 1.006546e+02
5042.000000 1.003349e+02
5044.000000 9.982373e+01
5046.000000 9.968855e+01
5048.000000 9.877572e+01
5050.000000 9.857887e+01
5052.000000 9.865334e+01
5054.000000 9.824722e+01
5056.000000 9.749745e+01
5058.000000 9.833044e+01
5060.000000 9.840831e+01
5062.000000 9.828776e+01
5064.000000 9.811537e+01
5066.000000 9.744554e+01
5068.000000 9.717034e+01
5070.000000 9.719315e+01
5072.000000 9.682508e+01
5074.000000 9.735876e+01
5076.000000 9.705490e+01
5078.000000 9.633293e+01
5080.000000 9.661330e+01
5082.000000 9.665349e+01
5084.000000 9.669475e+01
5086.000000 9.603412e+01
5088.000000 9.742270e+01
5090.000000 9.587325e+01
5092.000000 9.580925e+01
5094.000000 9.510824e+01
5096.000000 9.520575e+01
5098.000000 9.584233e+01
5100.000000 9.552998e+01
5102.000000 9.512132e+01
5104.000000 9.496460e+01
5106.000000 9.559329e+01
5108.000000 9.536092e+01
5110.000000 9.518509e+01
5112.000000 9.466670e+01
5114.000000 9.477913e+01
5116.000000 9.521242e+01
5118.000000 9.445102e+01
5120.000000 9.417169e+01
5122.000000 9.451856e+01
5124.000000 9.430266e+01
5126.000000 9.356575e+01
5128.000000 9.384359e+01
5130.000000 9.363229e+01
5132.000000 9.362374e+01
5134.000000 9.399519e+01
5136.000000 9.383975e+01
5138.000000 9.279145e+01
5140.000000 9.337326e+01
5142.000000 9.356411e+01
5144.000000 9.332340e+01
5146.000000 9.324050e+01
5148.000000 9.331054e+01
5150.000000 9.278287e+01
5152.000000 9.336244e+01
5154.000000 9.303278e+01
5156.000000 9.277541e+01
5158.000000 9.130341e+01
5160.000000 9.211190e+01
5162.000000 9.238398e+01
5164.000000 9.317551e+01
5166.000000 9.210175e+01
5168.000000 9.213566e+01
5170.000000 9.235796e+01
5172.000000 9.235355e+01
5174.000000 9.287607e+01
5176.000000 9.245283e+01
5178.000000 9.213476e+01
5180.000000 9.184905e+01
5182.000000 9.206027e+01
5184.000000 9.185349e+01
5186.000000 9.147676e+01
5188.000000 9.155159e+01
5190.000000 9.179664e+01
5192.000000 9.135791e+01
5194.000000 9.147170e+01
5196.000000 9.158887e+01
5198.000000 9.167821e+01
5200.000000 9.182827e+01
5202.000000 9.137722e+01
5204.000000 9.056009e+01
5206.000000 9.114528e+01
5208.000000 9.128710e+01
5210.000000 9.132491e+01
5212.000000 9.113434e+01
5214.000000 9.168257e+01
5216.000000 9.155389e+01
5218.000000 9.155628e+01
5220.000000 9.084568e+01
5222.000000 9.058529e+01
5224.000000 9.116926e+01
5226.000000 9.129927e+01
5228.000000 9.110530e+01
5230.000000 9.095427e+01
5232.000000 9.024373e+01
5234.000000 9.096571e+01
5236.000000 9.052127e+01
5238.000000 9.079955e+01
5240.000000 9.087261e+01
5242.000000 9.002483e+01
5244.000000 9.033503e+01
5246.000000 9.033799e+01
5248.000000 8.985982e+01
5250.000000 8.976197e+01
5252.000000 8.993421e+01
5254.000000 9.091579e+01
5256.000000 9.119377e+01
5258.000000 9.078893e+01
5260.000000 9.027707e+01
5262.000000 9.022431e+01
5264.000000 9.064348e+01
5266.000000 9.054578e+01
5268.000000 9.082312e+01
5270.000000 8.998051e+01
5272.000000 9.091682e+01
5274.000000 9.047394e+01
5276.000000 9.091751e+01
5278.000000 9.017482e+01
5280.000000 9.066115e+01
5282.000000 9.177773e+01
5284.000000 9.016044e+01
5286.000000 9.041770e+01
5288.000000 9.013980e+01
5290.000000 9.067660e+01
5292.000000 9.011928e+01
5294.000000 9.069713e+01
5296.000000 8.990367e+01
5298.000000 8.929169e+01
5300.000000 8.981537e+01
5302.000000 8.957238e+01
5304.000000 8.937034e+01
5306.000000 8.863333e+01
5308.000000 8.927845e+01
5310.000000 8.923669e+01
5312.000000 8.881188e+01
5314.000000 8.887128e+01
5316.000000 8.906432e+01
5318.000000 8.930693e+01
5320.000000 8.825991e+01
5322.000000 8.846739e+01
5324.000000 8.868146e+01
5326.000000 8.829342e+01
5328.000000 8.853738e+01
5330.000000 8.820085e+01
5332.000000 8.752542e+01
5334.000000 8.851624e+01
5336.000000 8.857810e+01
5338.000000 8.840433e+01
5340.000000 8.739261e+01
5342.000000 8.811096e+01
5344.000000 8.807118e+01
5346.000000 8.858676e+01
5348.000000 8.837813e+01
5350.000000 8.869745e+01
5352.000000 8.815388e+01
5354.000000 8.813118e+01
5356.000000 8.733086e+01
5358.000000 8.867993e+01
5360.000000 8.740654e+01
5362.000000 8.656979e+01
5364.000000 8.786366e+01
5366.000000 8.764356e+01
5368.000000 8.746944e+01
5370.000000 8.726931e+01
5372.000000 8.667693e+01
5374.000000 8.708163e+01
5376.000000 8.634598e+01
5378.000000 8.679293e+01
5380.000000 8.703365e+01
5382.000000 8.742483e+01
5384.000000 8.649862e+01
5386.000000 8.651041e+01
5388.000000 8.618047e+01
5390.000000 8.664144e+01
5392.000000 8.618433e+01
5394.000000 nan
5396.000000 nan
5398.000000 nan
5400.000000 nan
5402.000000 nan
5404.000000 nan
5406.000000 nan
5408.000000 nan
5410.000000 nan
5412.000000 nan
5414.000000 nan
5416.000000 nan
5418.000000 nan
5420.000000 nan
5422.000000 8.546909e+01
5424.000000 8.601040e+01
5426.000000 8.500148e+01
5428.000000 8.465587e+01
5430.000000 8.567824e+01
5432.000000 8.484439e+01
5434.000000 8.423644e+01
5436.000000 8.511226e+01
5438.000000 8.418373e+01
5440.000000 8.483959e+01
5442.000000 8.455201e+01
5444.000000 8.433752e+01
5446.000000 8.479181e+01
5448.000000 8.395708e+01
5450.000000 8.446904e+01
5452.000000 8.435099e+01
5454.000000 8.436192e+01
5456.000000 8.422664e+01
5458.000000 8.406528e+01
5460.000000 8.484700e+01
5462.000000 8.442154e+01
5464.000000 8.336307e+01
5466.000000 8.413608e+01
5468.000000 8.381274e+01
5470.000000 8.371542e+01
5472.000000 8.405228e+01
5474.000000 8.415654e+01
5476.000000 8.402928e+01
5478.000000 8.392378e+01
5480.000000 8.352296e+01
5482.000000 8.382441e+01
5484.000000 8.326606e+01
5486.000000 8.390412e+01
5488.000000 8.305048e+01
5490.000000 8.266689e+01
5492.000000 8.367695e+01
5494.000000 8.346914e+01
5496.000000 8.299665e+01
5498.000000 8.269555e+01
5500.000000 8.335014e+01
5502.000000 8.366340e+01
5504.000000 8.364730e+01
5506.000000 8.296055e+01
5508.000000 8.288541e+01
5510.000000 8.306201e+01
5512.000000 8.282267e+01
5514.000000 8.285608e+01
5516.000000 8.385784e+01
5518.000000 8.267327e+01
5520.000000 8.254046e+01
5522.000000 8.306435e+01
5524.000000 8.287103e+01
5526.000000 8.301311e+01
5528.000000 8.309587e+01
5530.000000 8.289546e+01
5532.000000 8.325729e+01
5534.000000 8.310610e+01
5536.000000 8.255639e+01
5538.000000 8.180644e+01
5540.000000 8.140290e+01
5542.000000 8.209174e+01
5544.000000 8.214067e+01
5546.000000 8.234629e+01
5548.000000 8.231814e+01
5550.000000 8.289385e+01
5552.000000 8.249670e+01
5554.000000 8.174648e+01
5556.000000 8.216615e+01
5558.000000 8.153337e+01
5560.000000 8.276807e+01
5562.000000 8.172744e+01
5564.000000 8.183602e+01
5566.000000 8.235934e+01
5568.000000 8.163735e+01
5570.000000 8.189872e+01
5572.000000 8.200051e+01
5574.000000 8.189690e+01
5576.000000 8.211511e+01
5578.000000 8.194538e+01
5580.000000 8.309552e+01
5582.000000 8.185646e+01
5584.000000 8.250752e+01
5586.000000 8.243434e+01
5588.000000 8.238422e+01
5590.000000 8.252724e+01
5592.000000 8.222521e+01
5594.000000 8.191913e+01
5596.000000 8.212808e+01
5598.000000 8.257751e+01
5600.000000 8.505901e+01
5602.000000 8.473238e+01
5604.000000 8.513189e+01
5606.000000 8.565113e+01
5608.000000 8.495226e+01
5610.000000 8.390529e+01
5612.000000 8.350731e+01
5614.000000 8.349535e+01
5616.000000 8.286991e+01
5618.000000 8.437035e+01
5620.000000 8.390386e+01
5622.000000 8.269222e+01
5624.000000 8.356841e+01
5626.000000 8.308843e+01
5628.000000 8.245678e+01
5630.000000 8.288462e+01
5632.000000 8.284724e+01
5634.000000 8.220424e+01
5636.000000 8.155888e+01
5638.000000 8.211594e+01
5640.000000 8.260028e+01
5642.000000 8.190086e+01
5644.000000 8.242931e+01
5646.000000 8.210658e+01
5648.000000 8.148147e+01
5650.000000 8.089647e+01
5652.000000 8.213538e+01
5654.000000 8.161274e+01
5656.000000 8.051838e+01
5658.000000 8.110396e+01
5660.000000 8.003846e+01
5662.000000 8.079800e+01
5664.000000 8.122758e+01
5666.000000 8.065475e+01
5668.000000 8.107887e+01
5670.000000 8.077610e+01
5672.000000 8.075976e+01
5674.000000 8.036509e+01
5676.000000 8.016892e+01
5678.000000 8.007966e+01
5680.000000 8.019418e+01
5682.000000 8.037771e+01
5684.000000 7.957277e+01
5686.000000 8.018578e+01
5688.000000 7.953803e+01
5690.000000 7.886558e+01
5692.000000 7.871894e+01
5694.000000 7.849538e+01
5696.000000 7.938368e+01
5698.000000 7.834749e+01
5700.000000 7.835251e+01
5702.000000 7.760663e+01
5704.000000 7.790711e+01
5706.000000 7.795567e+01
5708.000000 7.759035e+01
5710.000000 7.697909e+01
5712.000000 7.651172e+01
5714.000000 7.583947e+01
5716.000000 7.564491e+01
5718.000000 7.546326e+01
5720.000000 7.497067e+01
5722.000000 7.446550e+01
5724.000000 7.389230e+01
5726.000000 7.406756e+01
5728.000000 7.328221e+01
5730.000000 7.306708e+01
5732.000000 7.272678e+01
5734.000000 7.251241e+01
5736.000000 7.222482e+01
5738.000000 7.176498e+01
5740.000000 7.166974e+01
5742.000000 7.142314e+01
5744.000000 7.157842e+01
5746.000000 7.128881e+01
5748.000000 7.187364e+01
5750.000000 7.122698e+01
5752.000000 7.149873e+01
5754.000000 7.175838e+01
5756.000000 7.223811e+01
5758.000000 7.229914e+01
5760.000000 7.222850e+01
5762.000000 7.243472e+01
5764.000000 7.216839e+01
5766.000000 7.231313e+01
5768.000000 7.240546e+01
5770.000000 7.273685e+01
5772.000000 7.274233e+01
5774.000000 7.275286e+01
5776.000000 7.310953e+01
5778.000000 7.364318e+01
5780.000000 7.377173e+01
5782.000000 7.429935e+01
5784.000000 7.446472e+01
5786.000000 7.462258e+01
5788.000000 7.492300e+01
5790.000000 7.543701e+01
5792.000000 7.497158e+01
5794.000000 7.518305e+01
5796.000000 7.627177e+01
5798.000000 7.572727e+01
5800.000000 7.613426e+01
5802.000000 7.630841e+01
5804.000000 7.612055e+01
5806.000000 7.704928e+01
5808.000000 7.718034e+01
5810.000000 7.764963e+01
5812.000000 7.734410e+01
5814.000000 7.744926e+01
5816.000000 7.715481e+01
5818.000000 7.739579e+01
5820.000000 7.773759e+01
5822.000000 7.767731e+01
5824.000000 7.786731e+01
5826.000000 7.850412e+01
5828.000000 7.834430e+01
5830.000000 7.837137e+01
5832.000000 7.860388e+01
5834.000000 7.839711e+01
5836.000000 7.849310e+01
5838.000000 7.856998e+01
5840.000000 7.856427e+01
5842.000000 7.897601e+01
5844.000000 7.909549e+01
5846.000000 7.944506e+01
5848.000000 7.881048e+01
5850.000000 7.958289e+01
5852.000000 7.938580e+01
5854.000000 7.970574e+01
5856.000000 7.979597e+01
5858.000000 8.030204e+01
5860.000000 8.024089e+01
5862.000000 8.013250e+01
5864.000000 8.059498e+01
5866.000000 8.037880e+01
5868.000000 8.113244e+01
5870.000000 8.091305e+01
5872.000000 8.103424e+01
5874.000000 8.147467e+01
5876.000000 8.139249e+01
5878.000000 8.070175e+01
5880.000000 8.147506e+01
5882.000000 8.110262e+01
5884.000000 8.097985e+01
5886.000000 8.095055e+01
5888.000000 7.952496e+01
5890.000000 7.649233e+01
5892.000000 7.517841e+01
5894.000000 7.765210e+01
5896.000000 7.827532e+01
5898.000000 7.757953e+01
5900.000000 7.938574e+01
5902.000000 8.109991e+01
5904.000000 8.149263e+01
5906.000000 8.217881e+01
5908.000000 8.150541e+01
5910.000000 8.148877e+01
5912.000000 8.198316e+01
5914.000000 8.127002e+01
5916.000000 8.209935e+01
5918.000000 8.188133e+01
5920.000000 8.170615e+01
5922.000000 8.103689e+01
5924.000000 8.089556e+01
5926.000000 8.110434e+01
5928.000000 8.110766e+01
5930.000000 8.119545e+01
5932.000000 8.159538e+01
5934.000000 8.128945e+01
5936.000000 8.174993e+01
5938.000000 8.150668e+01
5940.000000 8.118089e+01
5942.000000 8.049450e+01
5944.000000 8.009909e+01
5946.000000 7.957932e+01
5948.000000 8.002645e+01
5950.000000 8.017044e+01
5952.000000 8.046457e+01
5954.000000 8.095071e+01
5956.000000 8.085828e+01
5958.000000 8.050442e+01
5960.000000 8.044129e+01
5962.000000 8.038367e+01
5964.000000 8.038563e+01
5966.000000 8.029912e+01
5968.000000 8.010446e+01
5970.000000 7.959309e+01
5972.000000 7.973941e+01
5974.000000 8.025550e+01
5976.000000 7.995166e+01
5978.000000 7.946898e+01
5980.000000 7.927594e+01
5982.000000 7.988973e+01
5984.000000 8.033296e+01
5986.000000 7.972929e+01
5988.000000 7.974200e+01
5990.000000 7.968098e+01
5992.000000 7.968855e+01
5994.000000 7.950771e+01
5996.000000 7.932241e+01
5998.000000 7.996156e+01
6000.000000 7.910226e+01
6002.000000 7.940258e+01
6004.000000 7.881077e+01
6006.000000 7.882829e+01
6008.000000 7.818737e+01
6010.000000 7.806317e+01
6012.000000 7.830129e+01
6014.000000 7.830135e+01
6016.000000 7.785542e+01
6018.000000 7.819575e+01
6020.000000 7.780946e+01
6022.000000 7.785074e+01
6024.000000 7.812377e+01
6026.000000 7.798644e+01
6028.000000 7.770529e+01
6030.000000 7.704243e+01
6032.000000 7.762052e+01
6034.000000 7.703675e+01
6036.000000 7.726390e+01
6038.000000 7.675921e+01
6040.000000 7.699690e+01
6042.000000 7.673361e+01
6044.000000 7.661949e+01
6046.000000 7.622679e+01
6048.000000 7.602243e+01
6050.000000 7.580912e+01
6052.000000 7.614056e+01
6054.000000 7.625117e+01
6056.000000 7.602530e+01
6058.000000 7.577953e+01
6060.000000 7.570841e+01
6062.000000 7.625211e+01
6064.000000 7.553238e+01
6066.000000 7.555563e+01
6068.000000 7.500734e+01
6070.000000 7.496833e+01
6072.000000 7.461683e+01
6074.000000 7.478486e+01
6076.000000 7.463339e+01
6078.000000 7.467668e+01
6080.000000 7.435623e+01
6082.000000 7.449089e+01
6084.000000 7.467308e+01
6086.000000 7.436685e+01
6088.000000 7.401853e+01
6090.000000 7.402817e+01
6092.000000 7.396607e+01
6094.000000 7.401265e+01
6096.000000 7.391000e+01
6098.000000 7.371775e+01
6100.000000 7.333329e+01
6102.000000 7.347196e+01
6104.000000 7.348407e+01
6106.000000 7.332401e+01
6108.000000 7.319589e+01
6110.000000 7.294302e+01
6112.000000 7.288996e+01
6114.000000 7.311553e+01
6116.000000 7.316178e+01
6118.000000 7.311633e+01
6120.000000 7.284650e+01
6122.000000 7.310161e+01
6124.000000 7.290659e+01
6126.000000 7.264029e+01
6128.000000 7.264341e+01
6130.000000 7.282706e+01
6132.000000 7.295208e+01
6134.000000 7.273086e+01
6136.000000 7.274985e+01
6138.000000 7.283830e+01
6140.000000 7.200332e+01
6142.000000 7.269352e+01
6144.000000 7.232861e+01
6146.000000 7.236579e+01
6148.000000 7.251645e+01
6150.000000 7.267524e+01
6152.000000 7.192423e+01
6154.000000 7.224375e+01
6156.000000 7.231376e+01
6158.000000 7.226821e+01
6160.000000 7.214107e+01
6162.000000 7.188885e+01
6164.000000 7.186172e+01
6166.000000 7.171194e+01
6168.000000 7.165807e+01
6170.000000 7.184307e+01
6172.000000 7.152797e+01
6174.000000 7.166558e+01
6176.000000 7.159222e+01
6178.000000 7.165083e+01
6180.000000 7.157528e+01
6182.000000 7.061471e+01
6184.000000 7.100614e+01
6186.000000 7.090731e+01
6188.000000 7.068914e+01
6190.000000 7.068630e+01
6192.000000 7.039994e+01
6194.000000 7.086267e+01
6196.000000 7.087580e+01
6198.000000 7.019169e+01
6200.000000 7.003152e+01
6202.000000 7.064527e+01
6204.000000 7.063958e+01
6206.000000 7.026171e+01
6208.000000 7.014563e+01
6210.000000 7.023591e+01
6212.000000 7.000621e+01
6214.000000 6.951619e+01
6216.000000 7.016286e+01
6218.000000 7.057551e+01
6220.000000 7.028179e+01
6222.000000 6.976041e+01
6224.000000 6.947207e+01
6226.000000 6.967732e+01
6228.000000 6.979439e+01
6230.000000 6.954397e+01
6232.000000 7.005900e+01
6234.000000 7.003167e+01
6236.000000 6.941427e+01
6238.000000 6.943005e+01
6240.000000 6.923730e+01
6242.000000 6.975947e+01
6244.000000 6.965435e+01
6246.000000 6.970478e+01
6248.000000 6.973296e+01
6250.000000 6.932185e+01
6252.000000 6.961204e+01
6254.000000 7.003240e+01
6256.000000 6.981290e+01
6258.000000 6.993479e+01
6260.000000 6.957787e+01
6262.000000 6.958993e+01
6264.000000 6.925254e+01
6266.000000 6.978652e+01
6268.000000 6.960060e+01
6270.000000 6.924734e+01
6272.000000 6.908195e+01
6274.000000 6.930092e+01
6276.000000 6.829357e+01
6278.000000 6.728779e+01
6280.000000 6.596017e+01
6282.000000 6.606752e+01
6284.000000 6.690779e+01
6286.000000 6.744168e+01
6288.000000 6.763762e+01
6290.000000 6.802715e+01
6292.000000 6.795005e+01
6294.000000 6.775479e+01
6296.000000 6.789070e+01
6298.000000 6.687926e+01
6300.000000 6.766061e+01
6302.000000 6.739158e+01
6304.000000 6.739427e+01
6306.000000 6.753529e+01
6308.000000 6.734578e+01
6310.000000 6.735906e+01
6312.000000 6.729274e+01
6314.000000 6.745951e+01
6316.000000 6.667299e+01
6318.000000 6.698686e+01
6320.000000 6.684274e+01
6322.000000 6.677660e+01
6324.000000 6.646143e+01
6326.000000 6.682335e+01
6328.000000 6.676504e+01
6330.000000 6.685666e+01
6332.000000 6.615326e+01
6334.000000 6.613582e+01
6336.000000 6.662264e+01
6338.000000 6.629987e+01
6340.000000 6.609595e+01
6342.000000 6.612476e+01
6344.000000 6.631714e+01
6346.000000 6.616025e+01
6348.000000 6.602569e+01
6350.000000 6.618648e+01
6352.000000 6.608295e+01
6354.000000 6.609912e+01
6356.000000 6.580772e+01
6358.000000 6.578217e+01
6360.000000 6.588288e+01
6362.000000 6.597028e+01
6364.000000 6.580647e+01
6366.000000 6.629358e+01
6368.000000 6.575380e+01
6370.000000 6.560180e+01
6372.000000 6.592842e+01
6374.000000 6.595920e+01
6376.000000 6.596865e+01
6378.000000 6.599739e+01
6380.000000 6.571179e+01
6382.000000 6.637856e+01
6384.000000 6.591929e+01
6386.000000 6.582798e+01
6388.000000 6.587713e+01
6390.000000 6.609198e+01
6392.000000 6.643058e+01
6394.000000 6.660935e+01
6396.000000 6.638688e+01
6398.000000 6.633493e+01
6400.000000 6.670842e+01
6402.000000 6.707391e+01
6404.000000 6.748351e+01
6406.000000 6.771649e+01
6408.000000 6.790242e+01
6410.000000 6.796562e+01
6412.000000 6.848531e+01
6414.000000 6.848575e+01
6416.000000 6.867454e+01
6418.000000 6.899994e+01
6420.000000 6.941780e+01
6422.000000 7.014252e+01
6424.000000 6.980427e+01
6426.000000 7.025317e+01
6428.000000 7.065486e+01
6430.000000 7.126236e+01
6432.000000 7.175559e+01
6434.000000 7.183351e+01
6436.000000 7.217576e+01
6438.000000 7.267066e+01
6440.000000 7.282009e+01
6442.000000 7.304473e+01
6444.000000 7.363325e+01
6446.000000 7.420809e+01
6448.000000 7.433813e+01
6450.000000 7.448333e+01
6452.000000 7.494990e+01
6454.000000 7.523107e+01
6456.000000 7.576435e+01
6458.000000 7.585089e+01
6460.000000 7.635885e+01
6462.000000 7.633220e+01
6464.000000 7.678270e+01
6466.000000 7.742679e+01
6468.000000 7.772645e+01
6470.000000 7.750897e+01
6472.000000 7.803755e+01
6474.000000 7.803248e+01
6476.000000 7.813539e+01
6478.000000 7.764781e+01
6480.000000 7.837799e+01
6482.000000 7.860261e+01
6484.000000 7.883598e+01
6486.000000 7.841469e+01
6488.000000 7.889001e+01
6490.000000 7.933639e+01
6492.000000 7.895867e+01
6494.000000 7.832826e+01
6496.000000 7.857484e+01
6498.000000 7.858466e+01
6500.000000 7.881531e+01
6502.000000 7.869212e+01
6504.000000 7.817873e+01
6506.000000 7.800982e+01
6508.000000 7.828070e+01
6510.000000 7.804607e+01
6512.000000 7.832512e+01
6514.000000 7.788127e+01
6516.000000 7.781217e+01
6518.000000 7.685324e+01
6520.000000 7.681946e+01
6522.000000 7.706387e+01
6524.000000 7.739992e+01
6526.000000 7.717350e+01
6528.000000 7.730457e+01
6530.000000 7.701551e+01
6532.000000 7.723910e+01
6534.000000 7.689779e+01
6536.000000 7.690245e+01
6538.000000 7.625231e+01
6540.000000 7.669799e+01
6542.000000 7.669183e+01
6544.000000 7.653804e+01
6546.000000 7.640205e+01
6548.000000 7.672972e+01
6550.000000 7.666721e+01
6552.000000 7.645890e+01
6554.000000 7.695161e+01
6556.000000 7.876590e+01
6558.000000 7.820543e+01
6560.000000 7.851344e+01
6562.000000 7.847280e+01
6564.000000 7.815385e+01
6566.000000 7.820494e+01
6568.000000 7.812564e+01
6570.000000 7.839145e+01
6572.000000 7.821013e+01
6574.000000 7.780316e+01
6576.000000 7.798409e+01
6578.000000 7.809535e+01
6580.000000 7.867582e+01
6582.000000 7.737825e+01
6584.000000 7.792140e+01
6586.000000 7.803113e+01
6588.000000 7.811156e+01
6590.000000 7.813652e+01
6592.000000 7.855812e+01
6594.000000 7.866275e+01
6596.000000 7.837117e+01
6598.000000 7.803556e+01
6600.000000 7.804288e+01
6602.000000 7.866274e+01
6604.000000 7.831203e+01
6606.000000 7.834083e+01
6608.000000 7.847369e+01
6610.000000 7.821908e+01
6612.000000 7.849589e+01
6614.000000 7.746555e+01
6616.000000 7.815298e+01
6618.000000 7.826845e+01
6620.000000 7.829351e+01
6622.000000 7.806617e+01
6624.000000 7.825693e+01
6626.000000 7.813165e+01
6628.000000 7.782550e+01
6630.000000 7.747657e+01
6632.000000 7.776536e+01
6634.000000 7.756189e+01
6636.000000 7.734525e+01
6638.000000 7.735617e+01
6640.000000 7.720938e+01
6642.000000 7.743143e+01
6644.000000 7.697132e+01
6646.000000 7.681343e+01
6648.000000 7.663814e+01
6650.000000 7.660566e+01
6652.000000 7.636194e+01
6654.000000 7.656883e+01
6656.000000 7.649745e+01
6658.000000 7.661875e+01
6660.000000 7.570288e+01
6662.000000 7.566808e+01
6664.000000 7.563652e+01
6666.000000 7.544952e+01
6668.000000 7.559764e+01
6670.000000 7.601979e+01
6672.000000 7.562233e+01
6674.000000 7.574539e+01
6676.000000 7.561684e+01
6678.000000 7.488645e+01
6680.000000 7.550843e+01
6682.000000 7.581685e+01
6684.000000 7.479628e+01
6686.000000 7.525664e+01
6688.000000 7.522485e+01
6690.000000 7.475447e+01
6692.000000 7.482102e+01
6694.000000 7.458039e+01
6696.000000 7.446849e+01
6698.000000 7.461393e+01
6700.000000 7.438873e+01
6702.000000 7.419646e+01
6704.000000 7.354590e+01
6706.000000 7.390103e+01
6708.000000 7.397337e+01
6710.000000 7.339837e+01
6712.000000 7.290244e+01
6714.000000 7.318712e+01
6716.000000 7.260646e+01
6718.000000 7.316248e+01
6720.000000 7.255079e+01
6722.000000 7.253791e+01
6724.000000 7.209198e+01
6726.000000 7.171847e+01
6728.000000 7.142675e+01
6730.000000 7.158302e+01
6732.000000 7.161947e+01
6734.000000 7.156784e+01
6736.000000 7.153409e+01
6738.000000 7.060577e+01
6740.000000 7.070885e+01
6742.000000 7.000211e+01
6744.000000 6.978295e+01
6746.000000 7.029394e+01
6748.000000 6.988390e+01
6750.000000 6.953007e+01
6752.000000 6.956720e+01
6754.000000 6.918496e+01
6756.000000 6.942356e+01
6758.000000 6.889809e+01
6760.000000 6.839782e+01
6762.000000 6.846736e+01
6764.000000 6.867168e+01
6766.000000 6.844357e+01
6768.000000 6.818927e+01
6770.000000 6.810494e+01
6772.000000 6.817810e+01
6774.000000 6.755631e+01
6776.000000 6.781872e+01
6778.000000 6.737265e+01
6780.000000 6.769111e+01
6782.000000 6.745532e+01
6784.000000 6.681392e+01
6786.000000 6.680887e+01
6788.000000 6.692348e+01
6790.000000 6.674699e+01
6792.000000 6.660807e+01
6794.000000 6.655906e+01
6796.000000 6.639283e+01
6798.000000 6.604544e+01
6800.000000 6.624187e+01
6802.000000 6.616506e+01
6804.000000 6.571222e+01
6806.000000 6.563401e+01
6808.000000 6.536894e+01
6810.000000 6.527028e+01
6812.000000 6.505170e+01
6814.000000 6.522934e+01
6816.000000 6.488924e+01
6818.000000 6.476292e+01
6820.000000 6.458122e+01
6822.000000 6.450586e+01
6824.000000 6.422198e+01
6826.000000 6.415310e+01
6828.000000 6.442039e+01
6830.000000 6.388448e+01
6832.000000 6.387444e+01
6834.000000 6.361992e+01
6836.000000 6.319617e+01
6838.000000 6.327775e+01
6840.000000 6.329051e+01
6842.000000 6.301030e+01
6844.000000 6.330998e+01
6846.000000 6.299247e+01
6848.000000 6.279650e+01
6850.000000 6.321994e+01
6852.000000 6.275298e+01
6854.000000 6.285836e+01
6856.000000 6.244193e+01
6858.000000 6.207468e+01
6860.000000 6.238782e+01
6862.000000 6.220308e+01
6864.000000 6.194780e+01
6866.000000 nan
6868.000000 nan
6870.000000 nan
6872.000000 nan
6874.000000 nan
6876.000000 nan
6878.000000 nan
6880.000000 nan
6882.000000 nan
6884.000000 nan
6886.000000 nan
6888.000000 nan
6890.000000 nan
6892.000000 nan
6894.000000 nan
6896.000000 nan
6898.000000 nan
6900.000000 nan
6902.000000 nan
6904.000000 nan
6906.000000 nan
6908.000000 nan
6910.000000 nan
6912.000000 nan
6914.000000 nan
6916.000000 nan
6918.000000 nan
6920.000000 nan
6922.000000 nan
6924.000000 nan
6926.000000 nan
6928.000000 nan
6930.000000 nan
6932.000000 nan
6934.000000 nan
6936.000000 nan
6938.000000 nan
6940.000000 nan
6942.000000 nan
6944.000000 nan
6946.000000 nan
6948.000000 nan
6950.000000 nan
6952.000000 nan
6954.000000 nan
6956.000000 nan
6958.000000 nan
6960.000000 nan
6962.000000 nan
6964.000000 nan
6966.000000 nan
6968.000000 nan
6970.000000 nan
6972.000000 nan
6974.000000 nan
6976.000000 nan
6978.000000 nan
6980.000000 nan
6982.000000 nan
6984.000000 nan
6986.000000 nan
6988.000000 nan
6990.000000 nan
6992.000000 nan
6994.000000 nan
6996.000000 nan
6998.000000 nan
7000.000000 nan
7002.000000 nan
7004.000000 nan
7006.000000 nan
7008.000000 nan
7010.000000 nan
7012.000000 nan
7014.000000 nan
7016.000000 nan
7018.000000 nan
7020.000000 nan
7022.000000 nan
7024.000000 nan
7026.000000 nan
7028.000000 nan
7030.000000 nan
7032.000000 nan
7034.000000 nan
7036.000000 nan
7038.000000 nan
7040.000000 nan
7042.000000 nan
7044.000000 nan
7046.000000 5.751087e+01
7048.000000 5.813635e+01
7050.000000 5.828654e+01
7052.000000 5.753778e+01
7054.000000 5.728133e+01
7056.000000 5.718160e+01
7058.000000 5.767310e+01
7060.000000 5.728223e+01
7062.000000 5.700719e+01
7064.000000 5.735339e+01
7066.000000 5.725810e+01
7068.000000 5.750466e+01
7070.000000 5.713949e+01
7072.000000 5.724649e+01
7074.000000 5.746552e+01
7076.000000 5.710800e+01
7078.000000 5.702501e+01
7080.000000 5.714645e+01
7082.000000 5.723890e+01
7084.000000 5.703593e+01
7086.000000 5.651257e+01
7088.000000 5.708449e+01
7090.000000 5.683475e+01
7092.000000 5.683398e+01
7094.000000 5.725720e+01
7096.000000 5.708154e+01
7098.000000 5.689831e+01
7100.000000 5.678146e+01
7102.000000 5.691482e+01
7104.000000 5.667875e+01
7106.000000 5.671336e+01
7108.000000 5.619102e+01
7110.000000 5.661654e+01
7112.000000 5.651614e+01
7114.000000 5.660615e+01
7116.000000 5.593962e+01
7118.000000 5.647570e+01
7120.000000 5.646718e+01
7122.000000 5.634343e+01
7124.000000 5.639230e+01
7126.000000 5.667354e+01
7128.000000 5.646549e+01
7130.000000 5.656474e+01
7132.000000 5.594370e+01
7134.000000 5.661915e+01
7136.000000 5.628203e+01
7138.000000 5.638105e+01
7140.000000 5.620609e+01
7142.000000 5.628942e+01
7144.000000 5.635778e+01
7146.000000 5.577595e+01
7148.000000 5.641229e+01
7150.000000 5.597560e+01
7152.000000 5.605885e+01
7154.000000 5.608076e+01
7156.000000 5.624337e+01
7158.000000 5.635499e+01
7160.000000 5.608464e+01
7162.000000 5.629608e+01
7164.000000 5.651853e+01
7166.000000 5.577085e+01
7168.000000 5.487460e+01
7170.000000 nan
7172.000000 nan
7174.000000 nan
7176.000000 nan
7178.000000 nan
7180.000000 nan
7182.000000 nan
7184.000000 nan
7186.000000 nan
7188.000000 nan
7190.000000 nan
7192.000000 nan
7194.000000 nan
7196.000000 nan
7198.000000 nan
7200.000000 nan
7202.000000 nan
7204.000000 nan
7206.000000 nan
7208.000000 nan
7210.000000 nan
7212.000000 nan
7214.000000 nan
7216.000000 nan
7218.000000 nan
7220.000000 nan
7222.000000 nan
7224.000000 nan
7226.000000 nan
7228.000000 nan
7230.000000 nan
7232.000000 nan
7234.000000 nan
7236.000000 nan
7238.000000 nan
7240.000000 nan
7242.000000 nan
7244.000000 nan
7246.000000 nan
7248.000000 nan
7250.000000 nan
7252.000000 nan
7254.000000 nan
7256.000000 nan
7258.000000 nan
7260.000000 nan
7262.000000 nan
7264.000000 nan
7266.000000 nan
7268.000000 nan
7270.000000 nan
7272.000000 nan
7274.000000 nan
7276.000000 nan
7278.000000 nan
7280.000000 5.386728e+01
7282.000000 5.405202e+01
7284.000000 5.661207e+01
7286.000000 5.692832e+01
7288.000000 5.638090e+01
7290.000000 5.499205e+01
7292.000000 5.329295e+01
7294.000000 5.293569e+01
7296.000000 5.360994e+01
7298.000000 5.497809e+01
7300.000000 5.517162e+01
7302.000000 5.470972e+01
7304.000000 5.332464e+01
7306.000000 5.268348e+01
7308.000000 5.291980e+01
7310.000000 5.286856e+01
7312.000000 5.293450e+01
7314.000000 5.276305e+01
7316.000000 5.318300e+01
7318.000000 5.262391e+01
7320.000000 5.262386e+01
7322.000000 5.236681e+01
7324.000000 5.340306e+01
7326.000000 5.332885e+01
7328.000000 5.312183e+01
7330.000000 5.286177e+01
7332.000000 5.258698e+01
7334.000000 5.283089e+01
7336.000000 5.236912e+01
7338.000000 5.246740e+01
7340.000000 5.319047e+01
7342.000000 5.324919e+01
7344.000000 5.309353e+01
7346.000000 5.256931e+01
7348.000000 5.252110e+01
7350.000000 5.244972e+01
7352.000000 5.252820e+01
7354.000000 5.255270e+01
7356.000000 5.257843e+01
7358.000000 5.280786e+01
7360.000000 5.268763e+01
7362.000000 5.235243e+01
7364.000000 5.244117e+01
7366.000000 5.238631e+01
7368.000000 5.227286e+01
7370.000000 5.197446e+01
7372.000000 5.214294e+01
7374.000000 5.218339e+01
7376.000000 5.251011e+01
7378.000000 5.270690e+01
7380.000000 5.224798e+01
7382.000000 5.263134e+01
7384.000000 5.207363e+01
7386.000000 5.209121e+01
7388.000000 5.263651e+01
7390.000000 5.260481e+01
7392.000000 5.198424e+01
7394.000000 5.190368e+01
7396.000000 5.207326e+01
7398.000000 5.199625e+01
7400.000000 5.182256e+01
7402.000000 5.162951e+01
7404.000000 5.199647e+01
7406.000000 5.166328e+01
7408.000000 5.187450e+01
7410.000000 5.196449e+01
7412.000000 5.140596e+01
7414.000000 5.157979e+01
7416.000000 5.172870e+01
7418.000000 5.151590e+01
7420.000000 5.137864e+01
7422.000000 5.142694e+01
7424.000000 5.142073e+01
7426.000000 5.143574e+01
7428.000000 5.098020e+01
7430.000000 5.081596e+01
7432.000000 5.111868e+01
7434.000000 5.105294e+01
7436.000000 5.143241e+01
7438.000000 5.100478e+01
7440.000000 5.131186e+01
7442.000000 5.137142e+01
7444.000000 5.098218e+01
7446.000000 5.084247e+01
7448.000000 5.110521e+01
7450.000000 5.156863e+01
7452.000000 5.100982e+01
7454.000000 5.104061e+01
7456.000000 5.081158e+01
7458.000000 5.058503e+01
7460.000000 5.079694e+01
7462.000000 5.068919e+01
7464.000000 5.047506e+01
7466.000000 5.072347e+01
7468.000000 5.023747e+01
7470.000000 5.064700e+01
7472.000000 5.080221e+01
7474.000000 5.051830e+01
7476.000000 5.066116e+01
7478.000000 5.017052e+01
7480.000000 5.059499e+01
7482.000000 5.073865e+01
7484.000000 5.041061e+01
7486.000000 5.033028e+01
7488.000000 5.009617e+01
7490.000000 5.049166e+01
7492.000000 5.048567e+01
7494.000000 5.011008e+01
7496.000000 5.011689e+01
7498.000000 5.024464e+01
7500.000000 5.019875e+01
7502.000000 5.044935e+01
7504.000000 5.045997e+01
7506.000000 4.978606e+01
7508.000000 5.000814e+01
7510.000000 5.008718e+01
7512.000000 4.984539e+01
7514.000000 4.969456e+01
7516.000000 4.998819e+01
7518.000000 4.979715e+01
7520.000000 4.992336e+01
7522.000000 4.950368e+01
7524.000000 4.950306e+01
7526.000000 4.985704e+01
7528.000000 4.950522e+01
7530.000000 4.947397e+01
7532.000000 4.988665e+01
7534.000000 4.940669e+01
7536.000000 5.003299e+01
7538.000000 4.955852e+01
7540.000000 4.939501e+01
7542.000000 4.943622e+01
7544.000000 4.911748e+01
7546.000000 4.962654e+01
7548.000000 4.949220e+01
7550.000000 4.956098e+01
7552.000000 4.933491e+01
7554.000000 4.930393e+01
7556.000000 4.947716e+01
7558.000000 4.902639e+01
7560.000000 4.885903e+01
7562.000000 4.928664e+01
7564.000000 4.925141e+01
7566.000000 4.912488e+01
7568.000000 4.881188e+01
7570.000000 4.888853e+01
7572.000000 4.901019e+01
7574.000000 4.911793e+01
7576.000000 4.904972e+01
7578.000000 4.864777e+01
7580.000000 4.856606e+01
7582.000000 4.895251e+01
7584.000000 4.889920e+01
7586.000000 nan
7588.000000 nan
7590.000000 nan
7592.000000 nan
7594.000000 nan
7596.000000 nan
7598.000000 nan
7600.000000 nan
7602.000000 nan
7604.000000 nan
7606.000000 nan
7608.000000 nan
7610.000000 nan
7612.000000 nan
7614.000000 nan
7616.000000 nan
7618.000000 nan
7620.000000 nan
7622.000000 nan
7624.000000 nan
7626.000000 nan
7628.000000 nan
7630.000000 nan
7632.000000 nan
7634.000000 nan
7636.000000 nan
7638.000000 nan
7640.000000 nan
7642.000000 nan
7644.000000 nan
7646.000000 nan
7648.000000 nan
7650.000000 nan
7652.000000 nan
7654.000000 nan
7656.000000 nan
7658.000000 nan
7660.000000 nan
7662.000000 nan
7664.000000 nan
7666.000000 nan
7668.000000 nan
7670.000000 nan
7672.000000 nan
7674.000000 nan
7676.000000 nan
7678.000000 nan
7680.000000 nan
7682.000000 nan
7684.000000 nan
7686.000000 nan
7688.000000 nan
7690.000000 nan
7692.000000 nan
7694.000000 nan
7696.000000 nan
7698.000000 nan
7700.000000 nan
7702.000000 nan
7704.000000 nan
7706.000000 nan
7708.000000 nan
7710.000000 nan
7712.000000 nan
7714.000000 nan
7716.000000 nan
7718.000000 nan
7720.000000 nan
7722.000000 nan
7724.000000 nan
7726.000000 nan
7728.000000 nan
7730.000000 nan
7732.000000 nan
7734.000000 nan
7736.000000 nan
7738.000000 nan
7740.000000 nan
7742.000000 nan
7744.000000 nan
7746.000000 nan
7748.000000 nan
7750.000000 nan
7752.000000 nan
7754.000000 nan
7756.000000 nan
7758.000000 nan
7760.000000 nan
7762.000000 nan
7764.000000 nan
7766.000000 nan
7768.000000 nan
7770.000000 nan
7772.000000 nan
7774.000000 nan
7776.000000 nan
7778.000000 nan
7780.000000 nan
7782.000000 nan
7784.000000 nan
7786.000000 nan
7788.000000 nan
7790.000000 nan
7792.000000 nan
7794.000000 nan
7796.000000 nan
7798.000000 nan
7800.000000 nan
7802.000000 4.585785e+01
7804.000000 4.594988e+01
7806.000000 4.595598e+01
7808.000000 4.591563e+01
7810.000000 4.570629e+01
7812.000000 4.582641e+01
7814.000000 4.606535e+01
7816.000000 4.572969e+01
7818.000000 4.575289e+01
7820.000000 4.579212e+01
7822.000000 4.585807e+01
7824.000000 4.594397e+01
7826.000000 4.564386e+01
7828.000000 4.549054e+01
7830.000000 4.586953e+01
7832.000000 4.594585e+01
7834.000000 4.573853e+01
7836.000000 4.564416e+01
7838.000000 4.575338e+01
7840.000000 4.596244e+01
7842.000000 4.562562e+01
7844.000000 4.575926e+01
7846.000000 4.572129e+01
7848.000000 4.579802e+01
7850.000000 4.573864e+01
7852.000000 4.603847e+01
7854.000000 4.578737e+01
7856.000000 4.565183e+01
7858.000000 4.612809e+01
7860.000000 4.595490e+01
7862.000000 4.573462e+01
7864.000000 4.598610e+01
7866.000000 4.555745e+01
7868.000000 4.582105e+01
7870.000000 4.575889e+01
7872.000000 4.560016e+01
7874.000000 4.584760e+01
7876.000000 4.563426e+01
7878.000000 4.588520e+01
7880.000000 4.547259e+01
7882.000000 4.615377e+01
7884.000000 4.603494e+01
7886.000000 4.610700e+01
7888.000000 4.585219e+01
7890.000000 4.556215e+01
7892.000000 4.595335e+01
7894.000000 4.533528e+01
7896.000000 4.523369e+01
7898.000000 4.520003e+01
7900.000000 4.542534e+01
7902.000000 4.568042e+01
7904.000000 4.488303e+01
7906.000000 4.535289e+01
7908.000000 4.558473e+01
7910.000000 4.528890e+01
7912.000000 4.509225e+01
7914.000000 4.564854e+01
7916.000000 4.561553e+01
7918.000000 4.576747e+01
7920.000000 4.498428e+01
7922.000000 4.488162e+01
7924.000000 4.549593e+01
7926.000000 4.520550e+01
7928.000000 4.517051e+01
7930.000000 4.491852e+01
7932.000000 4.450430e+01
7934.000000 4.497088e+01
7936.000000 4.569255e+01
7938.000000 4.544885e+01
7940.000000 4.511412e+01
7942.000000 4.538900e+01
7944.000000 4.493620e+01
7946.000000 4.514859e+01
7948.000000 4.505618e+01
7950.000000 4.513022e+01
7952.000000 4.510715e+01
7954.000000 4.493708e+01
7956.000000 4.499820e+01
7958.000000 4.516009e+01
7960.000000 4.454573e+01
7962.000000 4.460074e+01
7964.000000 4.433383e+01
7966.000000 4.437400e+01
7968.000000 4.412826e+01
7970.000000 4.485787e+01
7972.000000 4.460812e+01
7974.000000 4.460480e+01
7976.000000 4.465435e+01
7978.000000 4.475303e+01
7980.000000 4.443922e+01
7982.000000 4.468175e+01
7984.000000 4.445573e+01
7986.000000 4.442990e+01
7988.000000 4.430676e+01
7990.000000 4.430764e+01
7992.000000 4.435243e+01
7994.000000 4.444156e+01
7996.000000 4.429484e+01
7998.000000 4.425958e+01
8000.000000 4.430776e+01
8002.000000 4.380321e+01
8004.000000 4.374526e+01
8006.000000 4.398207e+01
8008.000000 4.422695e+01
8010.000000 4.379967e+01
8012.000000 4.366728e+01
8014.000000 4.371957e+01
8016.000000 4.336742e+01
8018.000000 4.344863e+01
8020.000000 4.377938e+01
8022.000000 4.375821e+01
8024.000000 4.370946e+01
8026.000000 4.355762e+01
8028.000000 4.335239e+01
8030.000000 4.360024e+01
8032.000000 4.386894e+01
8034.000000 4.318511e+01
8036.000000 4.326391e+01
8038.000000 4.347728e+01
8040.000000 4.326801e+01
8042.000000 4.341005e+01
8044.000000 4.350483e+01
8046.000000 4.322939e+01
8048.000000 4.329467e+01
8050.000000 4.318093e+01
8052.000000 4.333016e+01
8054.000000 4.308851e+01
8056.000000 4.303107e+01
8058.000000 4.299043e+01
8060.000000 4.341652e+01
8062.000000 4.331986e+01
8064.000000 4.295490e+01
8066.000000 4.284295e+01
8068.000000 4.269476e+01
8070.000000 4.297037e+01
8072.000000 4.282072e+01
8074.000000 4.250678e+01
8076.000000 4.273668e+01
8078.000000 4.298562e+01
8080.000000 4.270000e+01
8082.000000 4.315273e+01
8084.000000 4.295822e+01
8086.000000 4.280312e+01
8088.000000 4.279321e+01
8090.000000 4.289664e+01
8092.000000 4.300716e+01
8094.000000 4.269837e+01
8096.000000 4.259957e+01
8098.000000 4.236749e+01
8100.000000 4.283405e+01
8102.000000 4.278438e+01
8104.000000 4.260955e+01
8106.000000 4.219047e+01
8108.000000 4.204985e+01
8110.000000 4.236752e+01
8112.000000 4.231128e+01
8114.000000 4.208777e+01
8116.000000 nan
8118.000000 nan
8120.000000 nan
8122.000000 nan
8124.000000 nan
8126.000000 nan
8128.000000 nan
8130.000000 nan
8132.000000 nan
8134.000000 nan
8136.000000 nan
8138.000000 nan
8140.000000 nan
8142.000000 nan
8144.000000 nan
8146.000000 nan
8148.000000 nan
8150.000000 nan
8152.000000 nan
8154.000000 nan
8156.000000 nan
8158.000000 nan
8160.000000 nan
8162.000000 nan
8164.000000 nan
8166.000000 nan
8168.000000 nan
8170.000000 nan
8172.000000 nan
8174.000000 nan
8176.000000 nan
8178.000000 nan
8180.000000 nan
8182.000000 nan
8184.000000 nan
8186.000000 nan
8188.000000 nan
8190.000000 nan
8192.000000 nan
8194.000000 nan
8196.000000 nan
8198.000000 nan
8200.000000 nan
8202.000000 nan
8204.000000 nan
8206.000000 nan
8208.000000 nan
8210.000000 nan
8212.000000 nan
8214.000000 nan
8216.000000 nan
8218.000000 nan
8220.000000 nan
8222.000000 nan
8224.000000 nan
8226.000000 nan
8228.000000 nan
8230.000000 nan
8232.000000 nan
8234.000000 nan
8236.000000 nan
8238.000000 nan
8240.000000 nan
8242.000000 nan
8244.000000 nan
8246.000000 nan
8248.000000 nan
8250.000000 nan
8252.000000 nan
8254.000000 nan
8256.000000 nan
8258.000000 nan
8260.000000 nan
8262.000000 4.073707e+01
8264.000000 4.101247e+01
8266.000000 4.104310e+01
8268.000000 4.192107e+01
8270.000000 4.220371e+01
8272.000000 4.198747e+01
8274.000000 4.087906e+01
8276.000000 3.986692e+01
8278.000000 3.942157e+01
8280.000000 4.033941e+01
8282.000000 4.026580e+01
8284.000000 3.999708e+01
8286.000000 4.088079e+01
8288.000000 4.092978e+01
8290.000000 4.043878e+01
8292.000000 3.990634e+01
8294.000000 4.031109e+01
8296.000000 4.072732e+01
8298.000000 4.074526e+01
8300.000000 4.161785e+01
8302.000000 4.204805e+01
8304.000000 4.166864e+01
8306.000000 4.025169e+01
8308.000000 4.029309e+01
8310.000000 4.042638e+01
8312.000000 4.154479e+01
8314.000000 4.159730e+01
8316.000000 4.108210e+01
8318.000000 4.057686e+01
8320.000000 4.006621e+01
8322.000000 3.941884e+01
8324.000000 3.931592e+01
8326.000000 3.941220e+01
8328.000000 4.042504e+01
8330.000000 4.080371e+01
8332.000000 4.035561e+01
8334.000000 4.028536e+01
8336.000000 4.045252e+01
8338.000000 3.990473e+01
8340.000000 4.000259e+01
8342.000000 3.957900e+01
8344.000000 3.957100e+01
8346.000000 4.010647e+01
8348.000000 3.990049e+01
8350.000000 3.989966e+01
8352.000000 3.958293e+01
8354.000000 3.997026e+01
8356.000000 3.957793e+01
8358.000000 3.975702e+01
8360.000000 3.931305e+01
8362.000000 3.934236e+01
8364.000000 3.945522e+01
8366.000000 3.977179e+01
8368.000000 3.929484e+01
8370.000000 3.964190e+01
8372.000000 3.941926e+01
8374.000000 3.958982e+01
8376.000000 3.958159e+01
8378.000000 3.948379e+01
8380.000000 3.905880e+01
8382.000000 3.938274e+01
8384.000000 4.006395e+01
8386.000000 3.956037e+01
8388.000000 3.931989e+01
8390.000000 3.946141e+01
8392.000000 3.954880e+01
8394.000000 3.943474e+01
8396.000000 3.961902e+01
8398.000000 3.938672e+01
8400.000000 3.947536e+01
8402.000000 3.958290e+01
8404.000000 3.993950e+01
8406.000000 3.963463e+01
8408.000000 3.933159e+01
8410.000000 3.899989e+01
8412.000000 3.893568e+01
8414.000000 3.895291e+01
8416.000000 3.918131e+01
8418.000000 3.914788e+01
8420.000000 3.880557e+01
8422.000000 3.903448e+01
8424.000000 3.909696e+01
8426.000000 3.936312e+01
8428.000000 3.877073e+01
8430.000000 nan
8432.000000 nan
8434.000000 nan
8436.000000 nan
8438.000000 nan
8440.000000 nan
8442.000000 nan
8444.000000 nan
8446.000000 nan
8448.000000 nan
8450.000000 nan
8452.000000 nan
8454.000000 3.868664e+01
8456.000000 3.862804e+01
8458.000000 3.833803e+01
8460.000000 nan
8462.000000 nan
8464.000000 nan
8466.000000 nan
8468.000000 nan
8470.000000 nan
8472.000000 nan
8474.000000 nan
8476.000000 nan
8478.000000 nan
8480.000000 nan
8482.000000 3.827314e+01
8484.000000 3.825903e+01
8486.000000 3.816522e+01
8488.000000 3.828485e+01
8490.000000 3.861707e+01
8492.000000 3.883415e+01
8494.000000 3.848016e+01
8496.000000 nan
8498.000000 nan
8500.000000 nan
8502.000000 nan
8504.000000 nan
8506.000000 nan
8508.000000 nan
8510.000000 nan
8512.000000 nan
8514.000000 nan
8516.000000 3.819281e+01
8518.000000 3.867473e+01
8520.000000 3.863142e+01
8522.000000 3.840023e+01
8524.000000 3.909429e+01
8526.000000 3.856631e+01
8528.000000 3.861401e+01
8530.000000 3.827213e+01
8532.000000 3.868410e+01
8534.000000 3.868417e+01
8536.000000 nan
8538.000000 nan
8540.000000 nan
8542.000000 nan
8544.000000 nan
8546.000000 nan
8548.000000 nan
8550.000000 nan
8552.000000 nan
8554.000000 nan
8556.000000 nan
8558.000000 nan
8560.000000 3.895108e+01
8562.000000 3.911824e+01
8564.000000 3.888010e+01
8566.000000 3.871371e+01
8568.000000 3.867435e+01
8570.000000 3.865168e+01
8572.000000 3.889438e+01
8574.000000 3.869650e+01
8576.000000 3.897962e+01
8578.000000 3.893751e+01
8580.000000 3.905674e+01
8582.000000 3.930720e+01
8584.000000 3.930290e+01
8586.000000 3.945566e+01
8588.000000 3.921799e+01
8590.000000 3.906953e+01
8592.000000 3.910555e+01
8594.000000 3.968595e+01
8596.000000 3.986046e+01
8598.000000 3.965332e+01
8600.000000 3.971318e+01
8602.000000 3.956060e+01
8604.000000 3.915633e+01
8606.000000 3.924490e+01
8608.000000 3.988801e+01
8610.000000 3.929907e+01
8612.000000 3.838250e+01
8614.000000 3.911960e+01
8616.000000 3.888832e+01
8618.000000 3.888230e+01
8620.000000 3.858081e+01
8622.000000 3.868116e+01
8624.000000 3.825061e+01
8626.000000 3.890764e+01
8628.000000 3.861797e+01
8630.000000 3.873611e+01
8632.000000 3.889121e+01
8634.000000 3.842202e+01
8636.000000 3.866765e+01
8638.000000 3.867380e+01
8640.000000 3.810170e+01
8642.000000 3.846574e+01
8644.000000 3.806390e+01
8646.000000 3.786092e+01
8648.000000 3.814389e+01
8650.000000 3.808375e+01
8652.000000 3.796488e+01
8654.000000 3.825280e+01
8656.000000 3.828732e+01
8658.000000 3.861094e+01
8660.000000 3.810063e+01
8662.000000 3.834276e+01
8664.000000 3.850600e+01
8666.000000 3.810968e+01
8668.000000 3.851131e+01
8670.000000 3.855316e+01
8672.000000 3.857559e+01
8674.000000 3.834462e+01
8676.000000 3.827584e+01
8678.000000 3.826471e+01
8680.000000 3.805811e+01
8682.000000 3.830073e+01
8684.000000 3.796655e+01
8686.000000 3.803720e+01
8688.000000 3.779948e+01
8690.000000 3.831064e+01
8692.000000 3.816897e+01
8694.000000 3.799165e+01
8696.000000 3.836475e+01
8698.000000 3.808052e+01
8700.000000 3.799697e+01
8702.000000 3.788313e+01
8704.000000 3.776318e+01
8706.000000 3.761241e+01
8708.000000 3.805936e+01
8710.000000 3.791695e+01
8712.000000 3.805011e+01
8714.000000 3.820145e+01
8716.000000 3.811899e+01
8718.000000 3.828283e+01
8720.000000 3.769708e+01
8722.000000 3.794883e+01
8724.000000 3.813468e+01
8726.000000 3.809075e+01
8728.000000 3.781711e+01
8730.000000 3.783355e+01
8732.000000 3.754162e+01
8734.000000 3.769404e+01
8736.000000 3.784993e+01
8738.000000 3.771418e+01
8740.000000 3.816959e+01
8742.000000 nan
8744.000000 nan
8746.000000 nan
8748.000000 nan
8750.000000 nan
8752.000000 nan
8754.000000 nan
8756.000000 nan
8758.000000 nan
8760.000000 nan
8762.000000 nan
8764.000000 3.767239e+01
8766.000000 3.730925e+01
8768.000000 3.715949e+01
8770.000000 3.747779e+01
8772.000000 3.696330e+01
8774.000000 3.700002e+01
8776.000000 3.652797e+01
8778.000000 3.683109e+01
8780.000000 3.663392e+01
8782.000000 3.660246e+01
8784.000000 3.657991e+01
8786.000000 3.675074e+01
8788.000000 3.650370e+01
8790.000000 3.612110e+01
8792.000000 3.655628e+01
8794.000000 3.637648e+01
8796.000000 3.616333e+01
8798.000000 3.617712e+01
8800.000000 3.644446e+01
8802.000000 3.613993e+01
8804.000000 3.611123e+01
8806.000000 3.603370e+01
8808.000000 3.587771e+01
8810.000000 3.557923e+01
8812.000000 3.598687e+01
8814.000000 3.581004e+01
8816.000000 3.586330e+01
8818.000000 3.614292e+01
8820.000000 3.583826e+01
8822.000000 3.586986e+01
8824.000000 3.580592e+01
8826.000000 3.548673e+01
8828.000000 3.595679e+01
8830.000000 3.572613e+01
8832.000000 3.512906e+01
8834.000000 3.583423e+01
8836.000000 3.587686e+01
8838.000000 3.567517e+01
8840.000000 3.591529e+01
8842.000000 3.585092e+01
8844.000000 3.581064e+01
8846.000000 3.578442e+01
8848.000000 3.620801e+01
8850.000000 3.621029e+01
8852.000000 3.623319e+01
8854.000000 nan
8856.000000 nan
8858.000000 nan
8860.000000 nan
8862.000000 nan
8864.000000 nan
8866.000000 nan
8868.000000 nan
8870.000000 nan
8872.000000 nan
8874.000000 nan
8876.000000 nan
8878.000000 3.585402e+01
8880.000000 3.544829e+01
8882.000000 3.533714e+01
8884.000000 3.526154e+01
8886.000000 3.535624e+01
8888.000000 3.557792e+01
8890.000000 3.537837e+01
8892.000000 3.475114e+01
8894.000000 3.497686e+01
8896.000000 3.514495e+01
8898.000000 3.529508e+01
8900.000000 3.515521e+01
8902.000000 3.520781e+01
8904.000000 3.508681e+01
8906.000000 3.482037e+01
8908.000000 3.486142e+01
8910.000000 3.493286e+01
8912.000000 3.477660e+01
8914.000000 3.450512e+01
8916.000000 3.474075e+01
8918.000000 3.501326e+01
8920.000000 3.459300e+01
8922.000000 3.489387e+01
8924.000000 3.456832e+01
8926.000000 3.510409e+01
8928.000000 3.502083e+01
8930.000000 3.483569e+01
8932.000000 3.506051e+01
8934.000000 3.425026e+01
8936.000000 3.474736e+01
8938.000000 3.512649e+01
8940.000000 3.521207e+01
8942.000000 3.562484e+01
8944.000000 3.492267e+01
8946.000000 3.525727e+01
8948.000000 3.552814e+01
8950.000000 3.504643e+01
8952.000000 3.512708e+01
8954.000000 3.484537e+01
8956.000000 3.437759e+01
8958.000000 3.436238e+01
8960.000000 3.470968e+01
8962.000000 3.546471e+01
8964.000000 3.540089e+01
8966.000000 3.332568e+01
8968.000000 3.293187e+01
8970.000000 3.444436e+01
8972.000000 3.483603e+01
8974.000000 3.414519e+01
8976.000000 3.351260e+01
8978.000000 nan
8980.000000 nan
8982.000000 nan
8984.000000 nan
8986.000000 nan
8988.000000 nan
8990.000000 nan
8992.000000 nan
8994.000000 nan
8996.000000 nan
8998.000000 nan
9000.000000 nan
9002.000000 nan
9004.000000 nan
9006.000000 nan
9008.000000 nan
9010.000000 nan
9012.000000 nan
9014.000000 nan
9016.000000 nan
9018.000000 nan
9020.000000 nan
9022.000000 nan
9024.000000 nan
9026.000000 nan
9028.000000 nan
9030.000000 nan
9032.000000 nan
9034.000000 nan
9036.000000 nan
9038.000000 nan
9040.000000 nan
9042.000000 nan
9044.000000 nan
9046.000000 nan
9048.000000 nan
9050.000000 nan
9052.000000 nan
9054.000000 nan
9056.000000 nan
9058.000000 nan
9060.000000 nan
9062.000000 nan
9064.000000 nan
9066.000000 nan
9068.000000 nan
9070.000000 nan
9072.000000 nan
9074.000000 nan
9076.000000 nan
9078.000000 nan
9080.000000 nan
9082.000000 nan
9084.000000 nan
9086.000000 nan
9088.000000 nan
9090.000000 nan
9092.000000 nan
9094.000000 nan
9096.000000 nan
9098.000000 nan
9100.000000 nan
9102.000000 nan
9104.000000 nan
9106.000000 nan
9108.000000 nan
9110.000000 nan
9112.000000 nan
9114.000000 nan
9116.000000 nan
9118.000000 nan
9120.000000 nan
9122.000000 nan
9124.000000 nan
9126.000000 nan
9128.000000 nan
9130.000000 nan
9132.000000 nan
9134.000000 nan
9136.000000 nan
9138.000000 nan
9140.000000 nan
9142.000000 nan
9144.000000 nan
9146.000000 nan
9148.000000 nan
9150.000000 nan
9152.000000 nan
9154.000000 nan
9156.000000 nan
9158.000000 nan
9160.000000 nan
9162.000000 nan
9164.000000 nan
9166.000000 nan
9168.000000 nan
9170.000000 nan
9172.000000 nan
9174.000000 nan
9176.000000 nan
9178.000000 nan
9180.000000 nan
9182.000000 nan
9184.000000 nan
9186.000000 nan
9188.000000 nan
9190.000000 nan
9192.000000 nan
9194.000000 nan
9196.000000 nan
9198.000000 nan
9200.000000 nan
9202.000000 nan
9204.000000 nan
9206.000000 nan
9208.000000 nan
9210.000000 nan
9212.000000 nan
9214.000000 nan
9216.000000 nan
9218.000000 nan
9220.000000 nan
9222.000000 nan
9224.000000 nan
9226.000000 nan
9228.000000 nan
9230.000000 nan
9232.000000 nan
9234.000000 nan
9236.000000 nan
9238.000000 nan
9240.000000 nan
9242.000000 nan
9244.000000 nan
9246.000000 nan
9248.000000 nan
9250.000000 nan
9252.000000 nan
9254.000000 nan
9256.000000 nan
9258.000000 nan
9260.000000 nan
9262.000000 nan
9264.000000 nan
9266.000000 nan
9268.000000 nan
9270.000000 nan
9272.000000 nan
9274.000000 nan
9276.000000 nan
9278.000000 nan
9280.000000 nan
9282.000000 nan
9284.000000 nan
9286.000000 nan
9288.000000 nan
9290.000000 nan
9292.000000 nan
9294.000000 nan
9296.000000 nan
9298.000000 nan
9300.000000 nan
9302.000000 nan
9304.000000 nan
9306.000000 nan
9308.000000 nan
9310.000000 nan
9312.000000 nan
9314.000000 nan
9316.000000 nan
9318.000000 nan
9320.000000 nan
9322.000000 nan
9324.000000 nan
9326.000000 nan
9328.000000 nan
9330.000000 nan
9332.000000 nan
9334.000000 nan
9336.000000 nan
9338.000000 nan
9340.000000 nan
9342.000000 nan
9344.000000 nan
9346.000000 nan
9348.000000 nan
9350.000000 nan
9352.000000 nan
9354.000000 nan
9356.000000 nan
9358.000000 nan
9360.000000 nan
9362.000000 nan
9364.000000 nan
9366.000000 nan
9368.000000 nan
9370.000000 nan
9372.000000 nan
9374.000000 nan
9376.000000 nan
9378.000000 nan
9380.000000 nan
9382.000000 nan
9384.000000 nan
9386.000000 nan
9388.000000 nan
9390.000000 nan
9392.000000 nan
9394.000000 nan
9396.000000 nan
9398.000000 nan
9400.000000 nan
9402.000000 nan
9404.000000 nan
9406.000000 nan
9408.000000 nan
9410.000000 nan
9412.000000 nan
9414.000000 nan
9416.000000 nan
9418.000000 nan
9420.000000 nan
9422.000000 nan
9424.000000 nan
9426.000000 nan
9428.000000 nan
9430.000000 nan
9432.000000 nan
9434.000000 nan
9436.000000 nan
9438.000000 nan
9440.000000 nan
9442.000000 nan
9444.000000 nan
9446.000000 nan
9448.000000 nan
9450.000000 nan
9452.000000 nan
9454.000000 nan
9456.000000 nan
9458.000000 nan
9460.000000 nan
9462.000000 nan
9464.000000 nan
9466.000000 nan
9468.000000 nan
9470.000000 nan
9472.000000 nan
9474.000000 nan
9476.000000 nan
9478.000000 nan
9480.000000 nan
9482.000000 nan
9484.000000 nan
9486.000000 nan
9488.000000 nan
9490.000000 nan
9492.000000 nan
9494.000000 nan
9496.000000 nan
9498.000000 nan
9500.000000 nan
9502.000000 nan
9504.000000 nan
9506.000000 nan
9508.000000 nan
9510.000000 nan
9512.000000 nan
9514.000000 nan
9516.000000 nan
9518.000000 nan
9520.000000 nan
9522.000000 nan
9524.000000 nan
9526.000000 nan
9528.000000 nan
9530.000000 nan
9532.000000 nan
9534.000000 nan
9536.000000 nan
9538.000000 nan
9540.000000 nan
9542.000000 nan
9544.000000 nan
9546.000000 nan
9548.000000 nan
9550.000000 nan
9552.000000 nan
9554.000000 nan
9556.000000 nan
9558.000000 nan
9560.000000 nan
9562.000000 nan
9564.000000 nan
9566.000000 nan
9568.000000 nan
9570.000000 nan
9572.000000 nan
9574.000000 nan
9576.000000 nan
9578.000000 nan
9580.000000 nan
9582.000000 nan
9584.000000 nan
9586.000000 nan
9588.000000 nan
9590.000000 nan
9592.000000 nan
9594.000000 nan
9596.000000 nan
9598.000000 nan
9600.000000 nan
9602.000000 nan
9604.000000 nan
9606.000000 nan
9608.000000 nan
9610.000000 nan
9612.000000 nan
9614.000000 nan
9616.000000 nan
9618.000000 nan
9620.000000 nan
9622.000000 nan
9624.000000 nan
9626.000000 nan
9628.000000 nan
9630.000000 nan
9632.000000 nan
9634.000000 nan
9636.000000 nan
9638.000000 nan
9640.000000 nan
9642.000000 nan
9644.000000 nan
9646.000000 nan
9648.000000 nan
9650.000000 nan
9652.000000 nan
9654.000000 nan
9656.000000 nan
9658.000000 nan
9660.000000 nan
9662.000000 nan
9664.000000 nan
9666.000000 nan
9668.000000 nan
9670.000000 nan
9672.000000 nan
9674.000000 nan
9676.000000 2.818533e+01
9678.000000 2.973123e+01
9680.000000 2.962987e+01
9682.000000 2.867915e+01
9684.000000 2.736971e+01
9686.000000 2.724398e+01
9688.000000 2.866151e+01
9690.000000 2.849437e+01
9692.000000 2.859212e+01
9694.000000 2.830446e+01
9696.000000 2.830078e+01
9698.000000 2.807023e+01
9700.000000 2.793847e+01
9702.000000 2.801711e+01
9704.000000 2.669893e+01
9706.000000 2.684052e+01
9708.000000 2.761264e+01
9710.000000 2.899754e+01
9712.000000 2.818814e+01
9714.000000 2.774785e+01
9716.000000 2.756272e+01
9718.000000 2.640402e+01
9720.000000 2.717572e+01
9722.000000 2.791011e+01
9724.000000 2.785062e+01
9726.000000 2.687505e+01
9728.000000 2.722072e+01
9730.000000 2.727259e+01
9732.000000 2.776251e+01
9734.000000 2.806852e+01
9736.000000 2.720506e+01
9738.000000 2.633504e+01
9740.000000 2.519385e+01
9742.000000 2.571554e+01
9744.000000 2.737911e+01
9746.000000 2.676064e+01
9748.000000 2.562211e+01
9750.000000 2.701533e+01
9752.000000 2.710389e+01
9754.000000 2.694064e+01
9756.000000 2.741657e+01
9758.000000 2.671836e+01
9760.000000 2.525662e+01
9762.000000 2.557556e+01
9764.000000 2.672613e+01
9766.000000 2.584651e+01
9768.000000 2.578175e+01
9770.000000 2.705663e+01
9772.000000 2.769290e+01
9774.000000 2.794601e+01
9776.000000 2.775308e+01
9778.000000 2.639451e+01
9780.000000 2.653499e+01
9782.000000 2.591578e+01
9784.000000 2.587540e+01
9786.000000 2.524985e+01
9788.000000 2.601008e+01
9790.000000 2.613303e+01
9792.000000 2.633572e+01
9794.000000 2.570313e+01
9796.000000 2.453701e+01
9798.000000 2.496895e+01
9800.000000 2.529425e+01
9802.000000 2.567195e+01
9804.000000 2.549459e+01
9806.000000 2.511964e+01
9808.000000 2.510316e+01
9810.000000 2.526943e+01
9812.000000 2.601082e+01
9814.000000 2.562789e+01
9816.000000 2.545428e+01
9818.000000 2.492248e+01
9820.000000 2.467581e+01
9822.000000 2.537694e+01
9824.000000 2.471959e+01
9826.000000 2.491877e+01
9828.000000 2.455029e+01
9830.000000 2.434430e+01
9832.000000 2.511322e+01
9834.000000 2.543937e+01
9836.000000 2.536816e+01
9838.000000 2.564257e+01
9840.000000 2.567755e+01
9842.000000 2.554660e+01
9844.000000 2.513784e+01
9846.000000 2.517572e+01
9848.000000 2.507543e+01
9850.000000 2.496004e+01
9852.000000 2.505638e+01
9854.000000 2.558253e+01
9856.000000 2.494350e+01
9858.000000 2.576838e+01
9860.000000 2.559414e+01
9862.000000 2.555610e+01
9864.000000 2.586366e+01
9866.000000 2.573443e+01
9868.000000 2.591094e+01
9870.000000 2.543361e+01
9872.000000 2.590302e+01
9874.000000 2.524919e+01
9876.000000 2.584529e+01
9878.000000 2.572156e+01
9880.000000 2.461460e+01
9882.000000 2.458495e+01
9884.000000 2.573698e+01
9886.000000 2.560974e+01
9888.000000 2.516390e+01
9890.000000 2.555189e+01
9892.000000 2.555298e+01
9894.000000 2.539554e+01
9896.000000 2.553002e+01
9898.000000 2.582054e+01
9900.000000 2.573977e+01
9902.000000 2.527082e+01
9904.000000 2.560653e+01
9906.000000 2.527477e+01
9908.000000 2.584950e+01
9910.000000 2.496029e+01
9912.000000 2.598952e+01
9914.000000 2.591680e+01
9916.000000 2.551865e+01
9918.000000 2.624597e+01
9920.000000 2.623698e+01
9922.000000 2.544414e+01
9924.000000 2.565417e+01
9926.000000 2.534121e+01
9928.000000 2.634936e+01
9930.000000 2.548438e+01
9932.000000 2.531158e+01
9934.000000 2.599021e+01
9936.000000 2.642544e+01
9938.000000 2.587967e+01
9940.000000 2.616645e+01
9942.000000 2.628131e+01
9944.000000 2.661353e+01
9946.000000 2.626040e+01
9948.000000 2.584937e+01
9950.000000 2.628302e+01
9952.000000 2.583218e+01
9954.000000 2.507520e+01
9956.000000 2.632855e+01
9958.000000 2.675789e+01
9960.000000 2.664423e+01
9962.000000 2.668678e+01
9964.000000 2.565357e+01
9966.000000 2.581937e+01
9968.000000 2.605821e+01
9970.000000 2.650865e+01
9972.000000 2.598963e+01
9974.000000 2.617767e+01
9976.000000 2.468110e+01
9978.000000 2.566719e+01
9980.000000 2.531903e+01
9982.000000 2.499887e+01
9984.000000 2.576999e+01
9986.000000 2.726324e+01
9988.000000 2.688894e+01
9990.000000 2.569155e+01
9992.000000 2.590731e+01
9994.000000 2.602598e+01
9996.000000 2.585086e+01
9998.000000 2.670948e+01
10000.000000 2.611445e+01
10002.000000 2.659819e+01
10004.000000 2.681596e+01
10006.000000 2.523890e+01
10008.000000 2.563495e+01
10010.000000 2.622155e+01
10012.000000 2.662492e+01
10014.000000 2.562016e+01
10016.000000 2.616298e+01
10018.000000 2.600843e+01
10020.000000 2.539071e+01
10022.000000 2.560333e+01
10024.000000 2.551878e+01
10026.000000 2.618195e+01
10028.000000 2.622057e+01
10030.000000 2.628651e+01
10032.000000 2.629332e+01
10034.000000 2.676128e+01
10036.000000 2.514438e+01
10038.000000 2.581000e+01
10040.000000 2.620583e+01
10042.000000 2.648987e+01
10044.000000 2.770777e+01
10046.000000 2.688347e+01
10048.000000 2.693482e+01
10050.000000 2.644349e+01
10052.000000 2.610636e+01
10054.000000 2.695980e+01
10056.000000 2.724579e+01
10058.000000 2.557080e+01
10060.000000 2.661961e+01
10062.000000 2.598486e+01
10064.000000 2.651809e+01
10066.000000 2.515445e+01
10068.000000 2.557531e+01
10070.000000 2.522092e+01
10072.000000 2.506530e+01
10074.000000 2.572233e+01
10076.000000 2.656484e+01
10078.000000 2.579026e+01
10080.000000 2.627458e+01
10082.000000 2.595912e+01
10084.000000 2.625771e+01
10086.000000 2.494297e+01
10088.000000 2.643383e+01
10090.000000 2.555935e+01
10092.000000 2.384081e+01
10094.000000 2.344813e+01
10096.000000 2.540670e+01
10098.000000 2.460472e+01
10100.000000 2.424510e+01
10102.000000 2.476426e+01
10104.000000 2.453377e+01
10106.000000 2.643514e+01
10108.000000 2.508549e+01
10110.000000 2.497376e+01
10112.000000 2.546122e+01
10114.000000 2.471867e+01
10116.000000 2.497833e+01
10118.000000 2.524171e+01
10120.000000 2.458836e+01
10122.000000 2.422224e+01
10124.000000 2.469166e+01
10126.000000 2.597729e+01
10128.000000 2.530657e+01
10130.000000 2.335581e+01
10132.000000 2.467616e+01
10134.000000 2.395405e+01
10136.000000 2.449521e+01
10138.000000 2.613741e+01
10140.000000 2.510402e+01
10142.000000 2.544548e+01
10144.000000 2.516241e+01
10146.000000 2.527849e+01
10148.000000 2.531515e+01
10150.000000 2.586906e+01
10152.000000 2.543075e+01
10154.000000 2.490200e+01
10156.000000 2.709160e+01
10158.000000 2.356414e+01
10160.000000 2.451611e+01
10162.000000 2.350270e+01
10164.000000 2.409640e+01
10166.000000 2.435902e+01
10168.000000 2.573816e+01
10170.000000 2.366198e+01
10172.000000 2.621731e+01
10174.000000 2.611082e+01
10176.000000 2.367697e+01
10178.000000 2.564830e+01
10180.000000 2.632341e+01
10182.000000 2.481450e+01
10184.000000 2.513734e+01
10186.000000 2.515037e+01
10188.000000 2.535651e+01
10190.000000 2.458107e+01
10192.000000 2.468488e+01
10194.000000 2.592450e+01
10196.000000 2.479311e+01
10198.000000 2.566017e+01


==> anc/spec_2023ufx_2023-10-25T14_10_29.482_KCWI.dat <==
# spectrum of 2023ufx
# MJD = 60242.590619
# UT = 2023-10-25T14:10:29.482
# PHASE = 19 days
# INSTRUMENT = KeckII/KCWI
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3500.000000 nan
3501.346000 nan
3502.692000 nan
3504.038000 nan
3505.385000 nan
3506.731000 nan
3508.077000 nan
3509.423000 nan
3510.769000 nan
3512.115000 nan
3513.461000 nan
3514.807000 nan
3516.154000 nan
3517.500000 nan
3518.846000 nan
3520.192000 nan
3521.538000 nan
3522.884000 nan
3524.230000 nan
3525.577000 nan
3526.923000 nan
3528.269000 nan
3529.615000 nan
3530.961000 nan
3532.307000 nan
3533.653000 nan
3534.999000 nan
3536.346000 nan
3537.692000 nan
3539.038000 nan
3540.384000 nan
3541.730000 nan
3543.076000 nan
3544.422000 nan
3545.769000 nan
3547.115000 nan
3548.461000 nan
3549.807000 nan
3551.153000 nan
3552.499000 nan
3553.845000 nan
3555.192000 nan
3556.538000 nan
3557.884000 nan
3559.230000 nan
3560.576000 nan
3561.922000 nan
3563.268000 nan
3564.614000 nan
3565.961000 nan
3567.307000 nan
3568.653000 nan
3569.999000 nan
3571.345000 nan
3572.691000 nan
3574.037000 nan
3575.384000 nan
3576.730000 nan
3578.076000 nan
3579.422000 nan
3580.768000 nan
3582.114000 nan
3583.460000 nan
3584.806000 nan
3586.153000 nan
3587.499000 nan
3588.845000 nan
3590.191000 nan
3591.537000 nan
3592.883000 nan
3594.229000 nan
3595.576000 nan
3596.922000 nan
3598.268000 nan
3599.614000 nan
3600.960000 nan
3602.306000 nan
3603.652000 nan
3604.998000 nan
3606.345000 nan
3607.691000 nan
3609.037000 nan
3610.383000 nan
3611.729000 nan
3613.075000 nan
3614.421000 nan
3615.768000 nan
3617.114000 nan
3618.460000 nan
3619.806000 nan
3621.152000 nan
3622.498000 nan
3623.844000 nan
3625.190000 nan
3626.537000 nan
3627.883000 nan
3629.229000 nan
3630.575000 nan
3631.921000 nan
3633.267000 nan
3634.613000 nan
3635.960000 nan
3637.306000 nan
3638.652000 nan
3639.998000 nan
3641.344000 nan
3642.690000 nan
3644.036000 nan
3645.382000 nan
3646.729000 nan
3648.075000 nan
3649.421000 nan
3650.767000 nan
3652.113000 nan
3653.459000 nan
3654.805000 5.885402e+02
3656.152000 5.879714e+02
3657.498000 5.859153e+02
3658.844000 5.952447e+02
3660.190000 5.801634e+02
3661.536000 5.801225e+02
3662.882000 5.785065e+02
3664.228000 5.852090e+02
3665.575000 5.840446e+02
3666.921000 5.879514e+02
3668.267000 5.941024e+02
3669.613000 5.918139e+02
3670.959000 5.898842e+02
3672.305000 5.925611e+02
3673.651000 5.966399e+02
3674.997000 5.970943e+02
3676.344000 5.930639e+02
3677.690000 5.963744e+02
3679.036000 5.999671e+02
3680.382000 6.024977e+02
3681.728000 6.068662e+02
3683.074000 6.080572e+02
3684.420000 6.174242e+02
3685.767000 6.025624e+02
3687.113000 6.106904e+02
3688.459000 6.119735e+02
3689.805000 6.129219e+02
3691.151000 6.147255e+02
3692.497000 6.092448e+02
3693.843000 6.101565e+02
3695.189000 6.127813e+02
3696.536000 6.240466e+02
3697.882000 6.206512e+02
3699.228000 6.184264e+02
3700.574000 6.116564e+02
3701.920000 6.145691e+02
3703.266000 6.220350e+02
3704.612000 6.229356e+02
3705.959000 6.210892e+02
3707.305000 6.238715e+02
3708.651000 6.229914e+02
3709.997000 6.273275e+02
3711.343000 6.296569e+02
3712.689000 6.304033e+02
3714.035000 6.277106e+02
3715.381000 6.324625e+02
3716.728000 6.389979e+02
3718.074000 6.434210e+02
3719.420000 6.366399e+02
3720.766000 6.455998e+02
3722.112000 6.463006e+02
3723.458000 6.406002e+02
3724.804000 6.397517e+02
3726.151000 6.379909e+02
3727.497000 6.469453e+02
3728.843000 6.512626e+02
3730.189000 6.308989e+02
3731.535000 6.479233e+02
3732.881000 6.426970e+02
3734.227000 6.525274e+02
3735.573000 6.546624e+02
3736.920000 6.510046e+02
3738.266000 6.499202e+02
3739.612000 6.511648e+02
3740.958000 6.527841e+02
3742.304000 6.543796e+02
3743.650000 6.559777e+02
3744.996000 6.566755e+02
3746.343000 6.681436e+02
3747.689000 6.681083e+02
3749.035000 6.665630e+02
3750.381000 6.640422e+02
3751.727000 6.654260e+02
3753.073000 6.712288e+02
3754.419000 6.717630e+02
3755.765000 6.771568e+02
3757.112000 6.755443e+02
3758.458000 6.800015e+02
3759.804000 6.786374e+02
3761.150000 6.784461e+02
3762.496000 6.815933e+02
3763.842000 6.793089e+02
3765.188000 6.753930e+02
3766.535000 6.956096e+02
3767.881000 6.865645e+02
3769.227000 6.906268e+02
3770.573000 6.885838e+02
3771.919000 6.863237e+02
3773.265000 6.876818e+02
3774.611000 6.903313e+02
3775.958000 6.865847e+02
3777.304000 6.878606e+02
3778.650000 6.843169e+02
3779.996000 6.859779e+02
3781.342000 6.909920e+02
3782.688000 6.986646e+02
3784.034000 7.016061e+02
3785.380000 6.976596e+02
3786.727000 6.993393e+02
3788.073000 6.878818e+02
3789.419000 6.794438e+02
3790.765000 6.702875e+02
3792.111000 6.685725e+02
3793.457000 6.601056e+02
3794.803000 6.563638e+02
3796.150000 6.584409e+02
3797.496000 6.484107e+02
3798.842000 6.548964e+02
3800.188000 6.600547e+02
3801.534000 6.453577e+02
3802.880000 6.437123e+02
3804.226000 6.362529e+02
3805.572000 6.512731e+02
3806.919000 6.509031e+02
3808.265000 6.508343e+02
3809.611000 6.476858e+02
3810.957000 6.443838e+02
3812.303000 6.435475e+02
3813.649000 6.457997e+02
3814.995000 6.483521e+02
3816.342000 6.430511e+02
3817.688000 6.410953e+02
3819.034000 6.409126e+02
3820.380000 6.465782e+02
3821.726000 6.438754e+02
3823.072000 6.480042e+02
3824.418000 6.486266e+02
3825.764000 6.523551e+02
3827.111000 6.576672e+02
3828.457000 6.616269e+02
3829.803000 6.564561e+02
3831.149000 6.489185e+02
3832.495000 6.509757e+02
3833.841000 6.463759e+02
3835.187000 6.504411e+02
3836.534000 6.528642e+02
3837.880000 6.526534e+02
3839.226000 6.449001e+02
3840.572000 6.497889e+02
3841.918000 6.453500e+02
3843.264000 6.364615e+02
3844.610000 6.396240e+02
3845.956000 6.406731e+02
3847.303000 6.431599e+02
3848.649000 6.469215e+02
3849.995000 6.446796e+02
3851.341000 6.456977e+02
3852.687000 6.477293e+02
3854.033000 6.482939e+02
3855.379000 6.417670e+02
3856.726000 6.413352e+02
3858.072000 6.460710e+02
3859.418000 6.486055e+02
3860.764000 6.462198e+02
3862.110000 6.336649e+02
3863.456000 6.334616e+02
3864.802000 6.268653e+02
3866.148000 6.229578e+02
3867.495000 6.259671e+02
3868.841000 6.226172e+02
3870.187000 6.217484e+02
3871.533000 6.275326e+02
3872.879000 6.219173e+02
3874.225000 6.252392e+02
3875.571000 6.105650e+02
3876.918000 6.142857e+02
3878.264000 6.077391e+02
3879.610000 6.088640e+02
3880.956000 6.015018e+02
3882.302000 6.017263e+02
3883.648000 6.101540e+02
3884.994000 6.061667e+02
3886.341000 6.035940e+02
3887.687000 6.064197e+02
3889.033000 6.004850e+02
3890.379000 5.931935e+02
3891.725000 5.930681e+02
3893.071000 5.971751e+02
3894.417000 5.958035e+02
3895.763000 5.985485e+02
3897.110000 5.984163e+02
3898.456000 5.969857e+02
3899.802000 6.045799e+02
3901.148000 6.030339e+02
3902.494000 6.190238e+02
3903.840000 6.214937e+02
3905.186000 6.186944e+02
3906.533000 6.205401e+02
3907.879000 6.279205e+02
3909.225000 6.280812e+02
3910.571000 6.294017e+02
3911.917000 6.369094e+02
3913.263000 6.482000e+02
3914.609000 6.518395e+02
3915.955000 6.527919e+02
3917.302000 6.600454e+02
3918.648000 6.692973e+02
3919.994000 6.699297e+02
3921.340000 6.699491e+02
3922.686000 6.703187e+02
3924.032000 6.667236e+02
3925.378000 6.716622e+02
3926.725000 6.727441e+02
3928.071000 6.873259e+02
3929.417000 6.922180e+02
3930.763000 6.943714e+02
3932.109000 6.904508e+02
3933.455000 6.704050e+02
3934.801000 6.383027e+02
3936.147000 6.553051e+02
3937.494000 6.898976e+02
3938.840000 7.057733e+02
3940.186000 7.066452e+02
3941.532000 7.116048e+02
3942.878000 7.090742e+02
3944.224000 7.034099e+02
3945.570000 7.057288e+02
3946.917000 7.075975e+02
3948.263000 7.074866e+02
3949.609000 7.064028e+02
3950.955000 7.066443e+02
3952.301000 7.037758e+02
3953.647000 7.031791e+02
3954.993000 6.962588e+02
3956.339000 7.058255e+02
3957.686000 7.036846e+02
3959.032000 7.091495e+02
3960.378000 7.063767e+02
3961.724000 7.102346e+02
3963.070000 7.112936e+02
3964.416000 7.142470e+02
3965.762000 7.154865e+02
3967.109000 7.124278e+02
3968.455000 6.994621e+02
3969.801000 6.873768e+02
3971.147000 6.940976e+02
3972.493000 7.074311e+02
3973.839000 7.207953e+02
3975.185000 7.172414e+02
3976.532000 7.172455e+02
3977.878000 7.175301e+02
3979.224000 7.102154e+02
3980.570000 7.121836e+02
3981.916000 7.089996e+02
3983.262000 7.106797e+02
3984.608000 7.049961e+02
3985.954000 7.072222e+02
3987.301000 7.047233e+02
3988.647000 7.091208e+02
3989.993000 6.982751e+02
3991.339000 6.950831e+02
3992.685000 6.848977e+02
3994.031000 6.762332e+02
3995.377000 6.737175e+02
3996.724000 6.692696e+02
3998.070000 6.715854e+02
3999.416000 6.707416e+02
4000.762000 6.714537e+02
4002.108000 6.643520e+02
4003.454000 6.576950e+02
4004.800000 6.488840e+02
4006.146000 6.364612e+02
4007.493000 6.432371e+02
4008.839000 6.386375e+02
4010.185000 6.272714e+02
4011.531000 6.224554e+02
4012.877000 6.128349e+02
4014.223000 6.173284e+02
4015.569000 6.141431e+02
4016.916000 6.225718e+02
4018.262000 6.221771e+02
4019.608000 6.158486e+02
4020.954000 6.216104e+02
4022.300000 6.052947e+02
4023.646000 6.059834e+02
4024.992000 6.077900e+02
4026.338000 6.100777e+02
4027.685000 6.126005e+02
4029.031000 6.141529e+02
4030.377000 6.124909e+02
4031.723000 6.182265e+02
4033.069000 6.151735e+02
4034.415000 6.206463e+02
4035.761000 6.282341e+02
4037.108000 6.255364e+02
4038.454000 6.332895e+02
4039.800000 6.407848e+02
4041.146000 6.384797e+02
4042.492000 6.384769e+02
4043.838000 6.497129e+02
4045.184000 6.514563e+02
4046.530000 6.526640e+02
4047.877000 6.641153e+02
4049.223000 6.608702e+02
4050.569000 6.581532e+02
4051.915000 6.710043e+02
4053.261000 6.814092e+02
4054.607000 6.866229e+02
4055.953000 6.825991e+02
4057.300000 6.837950e+02
4058.646000 6.910431e+02
4059.992000 6.951302e+02
4061.338000 7.003218e+02
4062.684000 6.974575e+02
4064.030000 7.021654e+02
4065.376000 6.997344e+02
4066.722000 6.947524e+02
4068.069000 7.079487e+02
4069.415000 7.113692e+02
4070.761000 7.054766e+02
4072.107000 7.055074e+02
4073.453000 7.042829e+02
4074.799000 7.068955e+02
4076.145000 7.147156e+02
4077.492000 7.080210e+02
4078.838000 7.124392e+02
4080.184000 7.182895e+02
4081.530000 7.119528e+02
4082.876000 7.036903e+02
4084.222000 7.098437e+02
4085.568000 7.084896e+02
4086.915000 7.056401e+02
4088.261000 7.099248e+02
4089.607000 7.071438e+02
4090.953000 7.068132e+02
4092.299000 7.092072e+02
4093.645000 7.108706e+02
4094.991000 7.118707e+02
4096.337000 7.150739e+02
4097.684000 7.153045e+02
4099.030000 7.134716e+02
4100.376000 7.145909e+02
4101.722000 7.225157e+02
4103.068000 7.124117e+02
4104.414000 7.093671e+02
4105.760000 7.174684e+02
4107.107000 7.168055e+02
4108.453000 7.157589e+02
4109.799000 7.077165e+02
4111.145000 7.080792e+02
4112.491000 7.093309e+02
4113.837000 7.117266e+02
4115.183000 7.152223e+02
4116.529000 7.073363e+02
4117.876000 7.088230e+02
4119.222000 7.040068e+02
4120.568000 6.996800e+02
4121.914000 7.069231e+02
4123.260000 7.110653e+02
4124.606000 7.044662e+02
4125.952000 6.991783e+02
4127.299000 6.990157e+02
4128.645000 7.037743e+02
4129.991000 7.113836e+02
4131.337000 7.015196e+02
4132.683000 6.994223e+02
4134.029000 6.965616e+02
4135.375000 7.044144e+02
4136.721000 7.048393e+02
4138.068000 6.959179e+02
4139.414000 6.904697e+02
4140.760000 6.869547e+02
4142.106000 6.924887e+02
4143.452000 6.906520e+02
4144.798000 6.913011e+02
4146.144000 6.919197e+02
4147.491000 6.937158e+02
4148.837000 6.896400e+02
4150.183000 6.902144e+02
4151.529000 6.849338e+02
4152.875000 6.809687e+02
4154.221000 6.847317e+02
4155.567000 6.878705e+02
4156.913000 6.896184e+02
4158.260000 6.852763e+02
4159.606000 6.882149e+02
4160.952000 6.937219e+02
4162.298000 6.881191e+02
4163.644000 6.868156e+02
4164.990000 6.940835e+02
4166.336000 6.908018e+02
4167.683000 6.871324e+02
4169.029000 6.833544e+02
4170.375000 6.890598e+02
4171.721000 6.863699e+02
4173.067000 6.762578e+02
4174.413000 6.753770e+02
4175.759000 6.749906e+02
4177.105000 6.819671e+02
4178.452000 6.786153e+02
4179.798000 6.761242e+02
4181.144000 6.834990e+02
4182.490000 6.785672e+02
4183.836000 6.732909e+02
4185.182000 6.708594e+02
4186.528000 6.697371e+02
4187.875000 6.642699e+02
4189.221000 6.693593e+02
4190.567000 6.664676e+02
4191.913000 6.588504e+02
4193.259000 6.485274e+02
4194.605000 6.434946e+02
4195.951000 6.460160e+02
4197.298000 6.511829e+02
4198.644000 6.426971e+02
4199.990000 6.402864e+02
4201.336000 6.340400e+02
4202.682000 6.340484e+02
4204.028000 6.325503e+02
4205.374000 6.231406e+02
4206.720000 6.197386e+02
4208.067000 6.242143e+02
4209.413000 6.150010e+02
4210.759000 6.188646e+02
4212.105000 6.149538e+02
4213.451000 6.094264e+02
4214.797000 6.051846e+02
4216.143000 6.076623e+02
4217.490000 6.062489e+02
4218.836000 6.026815e+02
4220.182000 5.990417e+02
4221.528000 5.936262e+02
4222.874000 5.944672e+02
4224.220000 5.843904e+02
4225.566000 5.812147e+02
4226.912000 5.776843e+02
4228.259000 5.675926e+02
4229.605000 5.596965e+02
4230.951000 5.627179e+02
4232.297000 5.593328e+02
4233.643000 5.522314e+02
4234.989000 5.409631e+02
4236.335000 5.355843e+02
4237.682000 5.396328e+02
4239.028000 5.386932e+02
4240.374000 5.304026e+02
4241.720000 5.341686e+02
4243.066000 5.221012e+02
4244.412000 5.272724e+02
4245.758000 5.276784e+02
4247.104000 5.271735e+02
4248.451000 5.229781e+02
4249.797000 5.175415e+02
4251.143000 5.247949e+02
4252.489000 5.206499e+02
4253.835000 5.271119e+02
4255.181000 5.212879e+02
4256.527000 5.141334e+02
4257.874000 5.201596e+02
4259.220000 5.180312e+02
4260.566000 5.173179e+02
4261.912000 5.258078e+02
4263.258000 5.233051e+02
4264.604000 5.007108e+02
4265.950000 5.009579e+02
4267.296000 5.043986e+02
4268.643000 5.056524e+02
4269.989000 5.067755e+02
4271.335000 5.094604e+02
4272.681000 5.113875e+02
4274.027000 5.126178e+02
4275.373000 5.160881e+02
4276.719000 5.151196e+02
4278.066000 5.209975e+02
4279.412000 5.043206e+02
4280.758000 5.117960e+02
4282.104000 5.156218e+02
4283.450000 5.083535e+02
4284.796000 5.134503e+02
4286.142000 5.188160e+02
4287.488000 5.189448e+02
4288.835000 5.210690e+02
4290.181000 5.200910e+02
4291.527000 5.083030e+02
4292.873000 5.218301e+02
4294.219000 5.241276e+02
4295.565000 5.251445e+02
4296.911000 5.179985e+02
4298.258000 5.261144e+02
4299.604000 5.306805e+02
4300.950000 5.293739e+02
4302.296000 5.240572e+02
4303.642000 5.234335e+02
4304.988000 5.144074e+02
4306.334000 5.214277e+02
4307.681000 5.251984e+02
4309.027000 5.162910e+02
4310.373000 5.202231e+02
4311.719000 5.138163e+02
4313.065000 5.209224e+02
4314.411000 5.149846e+02
4315.757000 5.205159e+02
4317.103000 5.225944e+02
4318.450000 5.316360e+02
4319.796000 5.200600e+02
4321.142000 5.094234e+02
4322.488000 5.070505e+02
4323.834000 5.053166e+02
4325.180000 5.124592e+02
4326.526000 5.110249e+02
4327.873000 5.113636e+02
4329.219000 5.140145e+02
4330.565000 5.163049e+02
4331.911000 5.193368e+02
4333.257000 5.185160e+02
4334.603000 5.178265e+02
4335.949000 5.179710e+02
4337.295000 5.109859e+02
4338.642000 5.111701e+02
4339.988000 5.124757e+02
4341.334000 5.205529e+02
4342.680000 5.270063e+02
4344.026000 5.130138e+02
4345.372000 5.158871e+02
4346.718000 5.178374e+02
4348.065000 5.132776e+02
4349.411000 5.151606e+02
4350.757000 5.121262e+02
4352.103000 5.069003e+02
4353.449000 5.062124e+02
4354.795000 5.060481e+02
4356.141000 5.052042e+02
4357.487000 5.081607e+02
4358.834000 4.981165e+02
4360.180000 4.949420e+02
4361.526000 4.963387e+02
4362.872000 4.971693e+02
4364.218000 4.935329e+02
4365.564000 4.933174e+02
4366.910000 4.948004e+02
4368.257000 4.894180e+02
4369.603000 4.819848e+02
4370.949000 4.819298e+02
4372.295000 4.770989e+02
4373.641000 4.781314e+02
4374.987000 4.783404e+02
4376.333000 4.768800e+02
4377.679000 4.745704e+02
4379.026000 4.824847e+02
4380.372000 4.823534e+02
4381.718000 4.758327e+02
4383.064000 4.796865e+02
4384.410000 4.757379e+02
4385.756000 4.799208e+02
4387.102000 4.721534e+02
4388.449000 4.734786e+02
4389.795000 4.693983e+02
4391.141000 4.675374e+02
4392.487000 4.799922e+02
4393.833000 4.775396e+02
4395.179000 4.813978e+02
4396.525000 4.806037e+02
4397.872000 4.779801e+02
4399.218000 4.763496e+02
4400.564000 4.774230e+02
4401.910000 4.767504e+02
4403.256000 4.837875e+02
4404.602000 4.885237e+02
4405.948000 4.897355e+02
4407.294000 5.078985e+02
4408.641000 4.959441e+02
4409.987000 4.880793e+02
4411.333000 4.873272e+02
4412.679000 4.876955e+02
4414.025000 4.930808e+02
4415.371000 4.965276e+02
4416.717000 4.947484e+02
4418.064000 4.895324e+02
4419.410000 4.898538e+02
4420.756000 4.917138e+02
4422.102000 4.935669e+02
4423.448000 4.905577e+02
4424.794000 4.944508e+02
4426.140000 4.933401e+02
4427.486000 4.901992e+02
4428.833000 4.886711e+02
4430.179000 4.911228e+02
4431.525000 4.900634e+02
4432.871000 4.885880e+02
4434.217000 4.924088e+02
4435.563000 4.885552e+02
4436.909000 4.843973e+02
4438.256000 4.906352e+02
4439.602000 4.884258e+02
4440.948000 4.889342e+02
4442.294000 4.864137e+02
4443.640000 4.809226e+02
4444.986000 4.828438e+02
4446.332000 4.793149e+02
4447.678000 4.851433e+02
4449.025000 4.771245e+02
4450.371000 4.832858e+02
4451.717000 4.897042e+02
4453.063000 4.753009e+02
4454.409000 4.822897e+02
4455.755000 4.818310e+02
4457.101000 4.679491e+02
4458.448000 4.731306e+02
4459.794000 4.700000e+02
4461.140000 4.746712e+02
4462.486000 4.787613e+02
4463.832000 4.812912e+02
4465.178000 4.842573e+02
4466.524000 4.726316e+02
4467.870000 4.846060e+02
4469.217000 4.807327e+02
4470.563000 4.737441e+02
4471.909000 4.703154e+02
4473.255000 4.665615e+02
4474.601000 4.692384e+02
4475.947000 4.740896e+02
4477.293000 4.743869e+02
4478.640000 4.779872e+02
4479.986000 4.712946e+02
4481.332000 4.677394e+02
4482.678000 4.696593e+02
4484.024000 4.704807e+02
4485.370000 4.797712e+02
4486.716000 4.762519e+02
4488.062000 4.699378e+02
4489.409000 4.733811e+02
4490.755000 4.726851e+02
4492.101000 4.692183e+02
4493.447000 4.651014e+02
4494.793000 4.634416e+02
4496.139000 4.649283e+02
4497.485000 4.625912e+02
4498.832000 4.684691e+02
4500.178000 4.666388e+02
4501.524000 4.680260e+02
4502.870000 4.594602e+02
4504.216000 4.540578e+02
4505.562000 4.615669e+02
4506.908000 4.624604e+02
4508.255000 4.636012e+02
4509.601000 4.607870e+02
4510.947000 4.560942e+02
4512.293000 4.623110e+02
4513.639000 4.562935e+02
4514.985000 4.661890e+02
4516.331000 4.572572e+02
4517.677000 4.520607e+02
4519.024000 4.574923e+02
4520.370000 4.511491e+02
4521.716000 4.658770e+02
4523.062000 4.630202e+02
4524.408000 4.576123e+02
4525.754000 4.533093e+02
4527.100000 4.617432e+02
4528.447000 4.597250e+02
4529.793000 4.583721e+02
4531.139000 4.611143e+02
4532.485000 4.684654e+02
4533.831000 4.624913e+02
4535.177000 4.648618e+02
4536.523000 4.626974e+02
4537.869000 4.585639e+02
4539.216000 4.623584e+02
4540.562000 4.635084e+02
4541.908000 4.681857e+02
4543.254000 4.632053e+02
4544.600000 4.641308e+02
4545.946000 4.722543e+02
4547.292000 4.656247e+02
4548.639000 4.643951e+02
4549.985000 4.599246e+02
4551.331000 4.654074e+02
4552.677000 4.629304e+02
4554.023000 4.653438e+02
4555.369000 4.666085e+02
4556.715000 4.668902e+02
4558.061000 4.638869e+02
4559.408000 4.571827e+02
4560.754000 4.711430e+02
4562.100000 4.697709e+02
4563.446000 4.605742e+02
4564.792000 4.610565e+02
4566.138000 4.641307e+02
4567.484000 4.623298e+02
4568.831000 4.639476e+02
4570.177000 4.570070e+02
4571.523000 4.567460e+02
4572.869000 4.582469e+02
4574.215000 4.515055e+02
4575.561000 4.540552e+02
4576.907000 4.546444e+02
4578.253000 4.558127e+02
4579.600000 4.558009e+02
4580.946000 4.534626e+02
4582.292000 4.581997e+02
4583.638000 4.544043e+02
4584.984000 4.477254e+02
4586.330000 4.547175e+02
4587.676000 4.445994e+02
4589.023000 4.488712e+02
4590.369000 4.534014e+02
4591.715000 4.497353e+02
4593.061000 4.485331e+02
4594.407000 4.444741e+02
4595.753000 4.473171e+02
4597.099000 4.468734e+02
4598.445000 4.483077e+02
4599.792000 4.464691e+02
4601.138000 4.438510e+02
4602.484000 4.392339e+02
4603.830000 4.406767e+02
4605.176000 4.399685e+02
4606.522000 4.428995e+02
4607.868000 4.428507e+02
4609.215000 4.434426e+02
4610.561000 4.471674e+02
4611.907000 4.408127e+02
4613.253000 4.466867e+02
4614.599000 4.400146e+02
4615.945000 4.396868e+02
4617.291000 4.423996e+02
4618.638000 4.418067e+02
4619.984000 4.485684e+02
4621.330000 4.370520e+02
4622.676000 4.492588e+02
4624.022000 4.448517e+02
4625.368000 4.454205e+02
4626.714000 4.461980e+02
4628.060000 4.332440e+02
4629.407000 4.422115e+02
4630.753000 4.417271e+02
4632.099000 4.402995e+02
4633.445000 4.466930e+02
4634.791000 4.407111e+02
4636.137000 4.407647e+02
4637.483000 4.374329e+02
4638.830000 4.347169e+02
4640.176000 4.353262e+02
4641.522000 4.362382e+02
4642.868000 4.374927e+02
4644.214000 4.407075e+02
4645.560000 4.353134e+02
4646.906000 4.328087e+02
4648.252000 4.365360e+02
4649.599000 4.423519e+02
4650.945000 4.405527e+02
4652.291000 4.400150e+02
4653.637000 4.379433e+02
4654.983000 4.334247e+02
4656.329000 4.388034e+02
4657.675000 4.369861e+02
4659.022000 4.362338e+02
4660.368000 4.377335e+02
4661.714000 4.307841e+02
4663.060000 4.303727e+02
4664.406000 4.270271e+02
4665.752000 4.295930e+02
4667.098000 4.336497e+02
4668.444000 4.200248e+02
4669.791000 4.219992e+02
4671.137000 4.303644e+02
4672.483000 4.204600e+02
4673.829000 4.223983e+02
4675.175000 4.108297e+02
4676.521000 4.126626e+02
4677.867000 4.187043e+02
4679.214000 4.188067e+02
4680.560000 4.198424e+02
4681.906000 4.166536e+02
4683.252000 4.108401e+02
4684.598000 4.127940e+02
4685.944000 4.125042e+02
4687.290000 4.127660e+02
4688.636000 4.023946e+02
4689.983000 4.041144e+02
4691.329000 4.041702e+02
4692.675000 4.062046e+02
4694.021000 4.035068e+02
4695.367000 3.980324e+02
4696.713000 4.114657e+02
4698.059000 4.097890e+02
4699.406000 4.039887e+02
4700.752000 3.997409e+02
4702.098000 3.985812e+02
4703.444000 3.994333e+02
4704.790000 3.999870e+02
4706.136000 4.050828e+02
4707.482000 4.148860e+02
4708.828000 4.095294e+02
4710.175000 4.156508e+02
4711.521000 4.162562e+02
4712.867000 4.136904e+02
4714.213000 4.117454e+02
4715.559000 4.077459e+02
4716.905000 4.147311e+02
4718.251000 4.349099e+02
4719.598000 4.430767e+02
4720.944000 4.411634e+02
4722.290000 4.376204e+02
4723.636000 4.362031e+02
4724.982000 4.326932e+02
4726.328000 4.348425e+02
4727.674000 4.414950e+02
4729.021000 4.399605e+02
4730.367000 4.443575e+02
4731.713000 4.502414e+02
4733.059000 4.541015e+02
4734.405000 4.567856e+02
4735.751000 4.520322e+02
4737.097000 4.455636e+02
4738.443000 4.429165e+02
4739.790000 4.429682e+02
4741.136000 4.407966e+02
4742.482000 4.463513e+02
4743.828000 4.469556e+02
4745.174000 4.512601e+02
4746.520000 4.560288e+02
4747.866000 4.547058e+02
4749.213000 4.480517e+02
4750.559000 4.487915e+02
4751.905000 4.517940e+02
4753.251000 4.545929e+02
4754.597000 4.513995e+02
4755.943000 4.575561e+02
4757.289000 4.513285e+02
4758.635000 4.552555e+02
4759.982000 4.576673e+02
4761.328000 4.647956e+02
4762.674000 4.707187e+02
4764.020000 4.664490e+02
4765.366000 4.706398e+02
4766.712000 4.735843e+02
4768.058000 4.775097e+02
4769.405000 4.785009e+02
4770.751000 4.888392e+02
4772.097000 4.925788e+02
4773.443000 4.883457e+02
4774.789000 4.837142e+02
4776.135000 4.960717e+02
4777.481000 5.060212e+02
4778.827000 5.057803e+02
4780.174000 5.092478e+02
4781.520000 5.102095e+02
4782.866000 5.098834e+02
4784.212000 5.185521e+02
4785.558000 5.218730e+02
4786.904000 5.229937e+02
4788.250000 5.261274e+02
4789.597000 5.276869e+02
4790.943000 5.305279e+02
4792.289000 5.388135e+02
4793.635000 5.389451e+02
4794.981000 5.441090e+02
4796.327000 5.484803e+02
4797.673000 5.504520e+02
4799.019000 5.568086e+02
4800.366000 5.587934e+02
4801.712000 5.590033e+02
4803.058000 5.629876e+02
4804.404000 5.726781e+02
4805.750000 5.721792e+02
4807.096000 5.687965e+02
4808.442000 5.687783e+02
4809.789000 5.710643e+02
4811.135000 5.679335e+02
4812.481000 5.698731e+02
4813.827000 5.802342e+02
4815.173000 5.823416e+02
4816.519000 5.755636e+02
4817.865000 5.793585e+02
4819.212000 5.933509e+02
4820.558000 5.957752e+02
4821.904000 6.037764e+02
4823.250000 6.012660e+02
4824.596000 6.020943e+02
4825.942000 6.009643e+02
4827.288000 5.946815e+02
4828.634000 5.905202e+02
4829.981000 5.904444e+02
4831.327000 5.828995e+02
4832.673000 5.816388e+02
4834.019000 5.897639e+02
4835.365000 5.888120e+02
4836.711000 5.892281e+02
4838.057000 5.955965e+02
4839.404000 5.951610e+02
4840.750000 5.933360e+02
4842.096000 5.893965e+02
4843.442000 5.862728e+02
4844.788000 5.929432e+02
4846.134000 5.963851e+02
4847.480000 5.918454e+02
4848.826000 5.907679e+02
4850.173000 5.899164e+02
4851.519000 5.911261e+02
4852.865000 5.971269e+02
4854.211000 5.947071e+02
4855.557000 5.940371e+02
4856.903000 5.904265e+02
4858.249000 5.875476e+02
4859.596000 5.860235e+02
4860.942000 5.833746e+02
4862.288000 5.849744e+02
4863.634000 5.940180e+02
4864.980000 5.904716e+02
4866.326000 5.847859e+02
4867.672000 5.848418e+02
4869.018000 5.783003e+02
4870.365000 5.874006e+02
4871.711000 5.775307e+02
4873.057000 5.738098e+02
4874.403000 5.783644e+02
4875.749000 5.746967e+02
4877.095000 5.787239e+02
4878.441000 5.758675e+02
4879.788000 5.702324e+02
4881.134000 5.711694e+02
4882.480000 5.743035e+02
4883.826000 5.740984e+02
4885.172000 5.704405e+02
4886.518000 5.616282e+02
4887.864000 5.624174e+02
4889.210000 5.679715e+02
4890.557000 5.589693e+02
4891.903000 5.577354e+02
4893.249000 5.575097e+02
4894.595000 5.549379e+02
4895.941000 5.549305e+02
4897.287000 5.612448e+02
4898.633000 5.673587e+02
4899.980000 5.616586e+02
4901.326000 5.569663e+02
4902.672000 5.557273e+02
4904.018000 5.529386e+02
4905.364000 5.571238e+02
4906.710000 5.510833e+02
4908.056000 5.515727e+02
4909.402000 5.457771e+02
4910.749000 5.583029e+02
4912.095000 5.488211e+02
4913.441000 5.541880e+02
4914.787000 5.594937e+02
4916.133000 5.555708e+02
4917.479000 5.409725e+02
4918.825000 5.524838e+02
4920.172000 5.543133e+02
4921.518000 5.544149e+02
4922.864000 5.586895e+02
4924.210000 5.419982e+02
4925.556000 5.536011e+02
4926.902000 5.550100e+02
4928.248000 5.507852e+02
4929.595000 5.546841e+02
4930.941000 5.534761e+02
4932.287000 5.518712e+02
4933.633000 5.473354e+02
4934.979000 5.487432e+02
4936.325000 5.466810e+02
4937.671000 5.501519e+02
4939.017000 5.520512e+02
4940.364000 5.517575e+02
4941.710000 5.489321e+02
4943.056000 5.470440e+02
4944.402000 5.450127e+02
4945.748000 5.450512e+02
4947.094000 5.536792e+02
4948.440000 5.572590e+02
4949.787000 5.610525e+02
4951.133000 5.567331e+02
4952.479000 5.488306e+02
4953.825000 5.456069e+02
4955.171000 5.504848e+02
4956.517000 5.461204e+02
4957.863000 5.423507e+02
4959.209000 5.477461e+02
4960.556000 5.514687e+02
4961.902000 5.504145e+02
4963.248000 5.494515e+02
4964.594000 5.476875e+02
4965.940000 5.428235e+02
4967.286000 5.372724e+02
4968.632000 5.367888e+02
4969.979000 5.394456e+02
4971.325000 5.388822e+02
4972.671000 5.371929e+02
4974.017000 5.387914e+02
4975.363000 5.411646e+02
4976.709000 5.315516e+02
4978.055000 5.339158e+02
4979.401000 5.397027e+02
4980.748000 5.328959e+02
4982.094000 5.295724e+02
4983.440000 5.357277e+02
4984.786000 5.306090e+02
4986.132000 5.367904e+02
4987.478000 5.496371e+02
4988.824000 5.368051e+02
4990.171000 5.306930e+02
4991.517000 5.262016e+02
4992.863000 5.294363e+02
4994.209000 5.212504e+02
4995.555000 5.225610e+02
4996.901000 5.330570e+02
4998.247000 5.265993e+02
4999.593000 5.243104e+02
5000.940000 5.286128e+02
5002.286000 5.266006e+02
5003.632000 5.148312e+02
5004.978000 5.219730e+02
5006.324000 5.267208e+02
5007.670000 5.170090e+02
5009.016000 5.170234e+02
5010.363000 5.292925e+02
5011.709000 5.232858e+02
5013.055000 5.177527e+02
5014.401000 5.202562e+02
5015.747000 5.219546e+02
5017.093000 5.172421e+02
5018.439000 5.202472e+02
5019.785000 5.171332e+02
5021.132000 5.133817e+02
5022.478000 5.220423e+02
5023.824000 5.167313e+02
5025.170000 5.070633e+02
5026.516000 5.130163e+02
5027.862000 5.128129e+02
5029.208000 5.065526e+02
5030.555000 5.109602e+02
5031.901000 5.127782e+02
5033.247000 5.017405e+02
5034.593000 5.025240e+02
5035.939000 5.044177e+02
5037.285000 5.033905e+02
5038.631000 4.933152e+02
5039.978000 5.029044e+02
5041.324000 4.894097e+02
5042.670000 4.939384e+02
5044.016000 5.039257e+02
5045.362000 4.944331e+02
5046.708000 4.892746e+02
5048.054000 4.948321e+02
5049.400000 4.896846e+02
5050.747000 4.936029e+02
5052.093000 4.960625e+02
5053.439000 4.914705e+02
5054.785000 4.884693e+02
5056.131000 4.918184e+02
5057.477000 4.777783e+02
5058.823000 4.883459e+02
5060.170000 4.862585e+02
5061.516000 4.764650e+02
5062.862000 4.830375e+02
5064.208000 4.915222e+02
5065.554000 4.798946e+02
5066.900000 4.809586e+02
5068.246000 4.814738e+02
5069.592000 4.796110e+02
5070.939000 4.835333e+02
5072.285000 4.723505e+02
5073.631000 4.663799e+02
5074.977000 4.729263e+02
5076.323000 4.679511e+02
5077.669000 4.596497e+02
5079.015000 4.730497e+02
5080.362000 4.621049e+02
5081.708000 4.631708e+02
5083.054000 4.626436e+02
5084.400000 4.525348e+02
5085.746000 4.640798e+02
5087.092000 4.621090e+02
5088.438000 4.540376e+02
5089.784000 4.642656e+02
5091.131000 4.607149e+02
5092.477000 4.548535e+02
5093.823000 4.569244e+02
5095.169000 4.518100e+02
5096.515000 4.504465e+02
5097.861000 4.531638e+02
5099.207000 4.465258e+02
5100.554000 4.506326e+02
5101.900000 4.517454e+02
5103.246000 4.473939e+02
5104.592000 4.510224e+02
5105.938000 4.495494e+02
5107.284000 4.483816e+02
5108.630000 4.568847e+02
5109.976000 4.519142e+02
5111.323000 4.546234e+02
5112.669000 4.563837e+02
5114.015000 4.560125e+02
5115.361000 4.608933e+02
5116.707000 4.574587e+02
5118.053000 4.560996e+02
5119.399000 4.587154e+02
5120.746000 4.491586e+02
5122.092000 4.575115e+02
5123.438000 4.596277e+02
5124.784000 4.547920e+02
5126.130000 4.575621e+02
5127.476000 4.493315e+02
5128.822000 4.482195e+02
5130.169000 4.522748e+02
5131.515000 4.429416e+02
5132.861000 4.606438e+02
5134.207000 4.467053e+02
5135.553000 4.554214e+02
5136.899000 4.548398e+02
5138.245000 4.518216e+02
5139.591000 4.569820e+02
5140.938000 4.462493e+02
5142.284000 4.489485e+02
5143.630000 4.563404e+02
5144.976000 4.454139e+02
5146.322000 4.565141e+02
5147.668000 4.506820e+02
5149.014000 4.532065e+02
5150.361000 4.515057e+02
5151.707000 4.399200e+02
5153.053000 4.573295e+02
5154.399000 4.485700e+02
5155.745000 4.460973e+02
5157.091000 4.460585e+02
5158.437000 4.416819e+02
5159.783000 4.534321e+02
5161.130000 4.432646e+02
5162.476000 4.471978e+02
5163.822000 4.479749e+02
5165.168000 4.395699e+02
5166.514000 4.529265e+02
5167.860000 4.411388e+02
5169.206000 4.445791e+02
5170.553000 4.416186e+02
5171.899000 4.401926e+02
5173.245000 4.501906e+02
5174.591000 4.448668e+02
5175.937000 4.535793e+02
5177.283000 4.446026e+02
5178.629000 4.467496e+02
5179.975000 4.462969e+02
5181.322000 4.403466e+02
5182.668000 4.489130e+02
5184.014000 4.423738e+02
5185.360000 4.490544e+02
5186.706000 4.411760e+02
5188.052000 4.454970e+02
5189.398000 4.456241e+02
5190.745000 4.415004e+02
5192.091000 4.509861e+02
5193.437000 4.455289e+02
5194.783000 4.451108e+02
5196.129000 4.430043e+02
5197.475000 4.472392e+02
5198.821000 4.450887e+02
5200.167000 4.388624e+02
5201.514000 4.458833e+02
5202.860000 4.392314e+02
5204.206000 4.470120e+02
5205.552000 4.373265e+02
5206.898000 4.375353e+02
5208.244000 4.373611e+02
5209.590000 4.409392e+02
5210.937000 4.408856e+02
5212.283000 4.320791e+02
5213.629000 4.487214e+02
5214.975000 4.292534e+02
5216.321000 4.411947e+02
5217.667000 4.299766e+02
5219.013000 4.343808e+02
5220.359000 4.253921e+02
5221.706000 4.317431e+02
5223.052000 4.333575e+02
5224.398000 4.265705e+02
5225.744000 4.296427e+02
5227.090000 4.198041e+02
5228.436000 4.371307e+02
5229.782000 4.371131e+02
5231.129000 4.451416e+02
5232.475000 4.374776e+02
5233.821000 4.387604e+02
5235.167000 4.372423e+02
5236.513000 4.414769e+02
5237.859000 4.447302e+02
5239.205000 4.408734e+02
5240.552000 4.446412e+02
5241.898000 4.406410e+02
5243.244000 4.438136e+02
5244.590000 4.419949e+02
5245.936000 4.449874e+02
5247.282000 4.393884e+02
5248.628000 4.455652e+02
5249.974000 4.390374e+02
5251.321000 4.482607e+02
5252.667000 4.364916e+02
5254.013000 4.485769e+02
5255.359000 4.453228e+02
5256.705000 4.444451e+02
5258.051000 4.436609e+02
5259.397000 4.436535e+02
5260.744000 4.456294e+02
5262.090000 4.405963e+02
5263.436000 4.422040e+02
5264.782000 4.421949e+02
5266.128000 4.455048e+02
5267.474000 4.490227e+02
5268.820000 4.476559e+02
5270.166000 4.474096e+02
5271.513000 4.502229e+02
5272.859000 4.449303e+02
5274.205000 4.562050e+02
5275.551000 4.476332e+02
5276.897000 4.631230e+02
5278.243000 4.551022e+02
5279.589000 4.586613e+02
5280.936000 4.524050e+02
5282.282000 4.596455e+02
5283.628000 4.517514e+02
5284.974000 4.559373e+02
5286.320000 4.570913e+02
5287.666000 4.648331e+02
5289.012000 4.543590e+02
5290.358000 4.622167e+02
5291.705000 4.599756e+02
5293.051000 4.692170e+02
5294.397000 4.614569e+02
5295.743000 4.634697e+02
5297.089000 4.608546e+02
5298.435000 4.645950e+02
5299.781000 4.597059e+02
5301.128000 4.650733e+02
5302.474000 4.606942e+02
5303.820000 4.645600e+02
5305.166000 4.596509e+02
5306.512000 4.703580e+02
5307.858000 4.679567e+02
5309.204000 4.763501e+02
5310.550000 4.705473e+02
5311.897000 4.693189e+02
5313.243000 4.650417e+02
5314.589000 4.721726e+02
5315.935000 4.704151e+02
5317.281000 4.693932e+02
5318.627000 4.721751e+02
5319.973000 4.686313e+02
5321.320000 4.669341e+02
5322.666000 4.686533e+02
5324.012000 4.658558e+02
5325.358000 4.634524e+02
5326.704000 4.692442e+02
5328.050000 4.611922e+02
5329.396000 4.653482e+02
5330.742000 4.736095e+02
5332.089000 4.702155e+02
5333.435000 4.625880e+02
5334.781000 4.619413e+02
5336.127000 4.575227e+02
5337.473000 4.644162e+02
5338.819000 4.577418e+02
5340.165000 4.566394e+02
5341.512000 4.540993e+02
5342.858000 4.574608e+02
5344.204000 4.569507e+02
5345.550000 4.525913e+02
5346.896000 4.567358e+02
5348.242000 4.486317e+02
5349.588000 4.493974e+02
5350.935000 4.487560e+02
5352.281000 4.451373e+02
5353.627000 4.451307e+02
5354.973000 4.532232e+02
5356.319000 4.446259e+02
5357.665000 4.460335e+02
5359.011000 4.488032e+02
5360.357000 4.441256e+02
5361.704000 4.494306e+02
5363.050000 4.448789e+02
5364.396000 4.542468e+02
5365.742000 4.534118e+02
5367.088000 4.554244e+02
5368.434000 4.508077e+02
5369.780000 4.553390e+02
5371.127000 4.581009e+02
5372.473000 4.697521e+02
5373.819000 4.850513e+02
5375.165000 4.812971e+02
5376.511000 4.760198e+02
5377.857000 4.684487e+02
5379.203000 4.707213e+02
5380.549000 4.760472e+02
5381.896000 nan
5383.242000 nan
5384.588000 nan
5385.934000 nan
5387.280000 nan
5388.626000 nan
5389.972000 nan
5391.319000 nan
5392.665000 nan
5394.011000 nan
5395.357000 nan
5396.703000 nan
5398.049000 nan
5399.395000 nan
5400.741000 nan
5402.088000 nan
5403.434000 nan
5404.780000 nan
5406.126000 nan
5407.472000 nan
5408.818000 nan
5410.164000 nan
5411.511000 nan
5412.857000 nan
5414.203000 nan
5415.549000 nan
5416.895000 nan
5418.241000 nan
5419.587000 nan
5420.933000 nan
5422.280000 nan
5423.626000 nan
5424.972000 nan
5426.318000 nan
5427.664000 nan
5429.010000 nan
5430.356000 nan
5431.703000 nan
5433.049000 nan
5434.395000 nan
5435.741000 nan
5437.087000 nan
5438.433000 nan
5439.779000 nan
5441.125000 nan
5442.472000 nan
5443.818000 nan
5445.164000 nan
5446.510000 nan
5447.856000 nan
5449.202000 nan
5450.548000 nan
5451.895000 nan
5453.241000 nan
5454.587000 nan
5455.933000 nan
5457.279000 nan
5458.625000 nan
5459.971000 nan
5461.318000 nan
5462.664000 nan
5464.010000 nan
5465.356000 nan
5466.702000 nan
5468.048000 nan
5469.394000 nan
5470.740000 nan
5472.087000 nan
5473.433000 nan
5474.779000 nan
5476.125000 nan
5477.471000 nan
5478.817000 nan
5480.163000 nan
5481.510000 nan
5482.856000 nan
5484.202000 nan
5485.548000 nan
5486.894000 nan
5488.240000 nan
5489.586000 nan
5490.932000 nan
5492.279000 nan
5493.625000 nan
5494.971000 nan
5496.317000 nan
5497.663000 nan
5499.009000 nan
5500.355000 nan
5513.242000 nan
5515.454000 nan
5517.666000 nan
5519.877000 nan
5522.089000 nan
5524.300000 nan
5526.512000 nan
5528.724000 nan
5530.935000 nan
5533.147000 nan
5535.358000 nan
5537.570000 nan
5539.782000 nan
5541.993000 nan
5544.205000 nan
5546.416000 nan
5548.628000 nan
5550.839000 nan
5553.051000 nan
5555.263000 nan
5557.474000 nan
5559.686000 nan
5561.897000 nan
5564.109000 nan
5566.321000 nan
5568.532000 nan
5570.744000 nan
5572.955000 nan
5575.167000 nan
5577.379000 nan
5579.590000 nan
5581.802000 nan
5584.013000 nan
5586.225000 nan
5588.437000 nan
5590.648000 nan
5592.860000 nan
5595.071000 nan
5597.283000 nan
5599.495000 nan
5601.706000 nan
5603.918000 nan
5606.129000 nan
5608.341000 nan
5610.553000 nan
5612.764000 nan
5614.976000 nan
5617.187000 nan
5619.399000 nan
5621.610000 nan
5623.822000 nan
5626.034000 nan
5628.245000 nan
5630.457000 nan
5632.668000 nan
5634.880000 nan
5637.092000 nan
5639.303000 nan
5641.515000 nan
5643.726000 nan
5645.938000 nan
5648.150000 nan
5650.361000 nan
5652.573000 nan
5654.784000 nan
5656.996000 nan
5659.208000 nan
5661.419000 nan
5663.631000 nan
5665.842000 nan
5668.054000 nan
5670.266000 nan
5672.477000 nan
5674.689000 nan
5676.900000 nan
5679.112000 nan
5681.324000 nan
5683.535000 nan
5685.747000 4.140713e+02
5687.958000 4.136490e+02
5690.170000 4.162539e+02
5692.381000 4.114989e+02
5694.593000 4.113383e+02
5696.805000 4.115602e+02
5699.016000 4.086893e+02
5701.228000 4.084753e+02
5703.439000 4.146629e+02
5705.651000 4.164508e+02
5707.863000 4.094465e+02
5710.074000 4.076330e+02
5712.286000 4.007192e+02
5714.497000 3.990820e+02
5716.709000 3.978891e+02
5718.921000 3.983295e+02
5721.132000 3.946999e+02
5723.344000 3.903467e+02
5725.555000 3.895637e+02
5727.767000 3.872838e+02
5729.979000 3.841771e+02
5732.190000 3.832477e+02
5734.402000 3.814594e+02
5736.613000 3.697413e+02
5738.825000 3.684718e+02
5741.037000 3.676094e+02
5743.248000 3.632673e+02
5745.460000 3.578171e+02
5747.671000 3.609842e+02
5749.883000 3.592237e+02
5752.095000 3.576181e+02
5754.306000 3.599135e+02
5756.518000 3.614681e+02
5758.729000 3.573081e+02
5760.941000 3.577057e+02
5763.152000 3.582559e+02
5765.364000 3.577638e+02
5767.576000 3.575475e+02
5769.787000 3.605365e+02
5771.999000 3.574982e+02
5774.210000 3.616359e+02
5776.422000 3.611221e+02
5778.634000 3.590269e+02
5780.845000 3.602439e+02
5783.057000 3.613092e+02
5785.268000 3.677851e+02
5787.480000 3.705293e+02
5789.692000 3.770316e+02
5791.903000 3.814548e+02
5794.115000 3.801113e+02
5796.326000 3.806515e+02
5798.538000 3.821124e+02
5800.750000 3.853821e+02
5802.961000 3.882582e+02
5805.173000 3.941110e+02
5807.384000 3.912090e+02
5809.596000 3.990705e+02
5811.808000 3.993496e+02
5814.019000 3.988350e+02
5816.231000 4.004210e+02
5818.442000 4.023339e+02
5820.654000 4.076639e+02
5822.866000 4.056542e+02
5825.077000 4.113082e+02
5827.289000 4.120237e+02
5829.500000 4.156284e+02
5831.712000 4.115538e+02
5833.923000 4.180651e+02
5836.135000 4.182907e+02
5838.347000 4.040571e+02
5840.558000 3.922933e+02
5842.770000 4.056618e+02
5844.981000 4.216428e+02
5847.193000 4.263596e+02
5849.405000 4.226748e+02
5851.616000 4.203110e+02
5853.828000 4.203508e+02
5856.039000 4.215264e+02
5858.251000 4.255277e+02
5860.463000 4.253508e+02
5862.674000 4.228339e+02
5864.886000 4.231035e+02
5867.097000 4.237812e+02
5869.309000 4.308148e+02
5871.521000 4.261722e+02
5873.732000 4.294907e+02
5875.944000 4.229727e+02
5878.155000 4.290860e+02
5880.367000 4.297945e+02
5882.579000 4.256333e+02
5884.790000 4.273337e+02
5887.002000 4.298288e+02
5889.213000 4.221640e+02
5891.425000 4.084416e+02
5893.637000 4.034167e+02
5895.848000 4.126933e+02
5898.060000 4.121027e+02
5900.271000 4.171140e+02
5902.483000 4.267937e+02
5904.695000 4.318784e+02
5906.906000 4.327518e+02
5909.118000 4.300875e+02
5911.329000 4.326906e+02
5913.541000 4.354390e+02
5915.752000 4.373241e+02
5917.964000 4.354106e+02
5920.176000 4.338647e+02
5922.387000 4.338231e+02
5924.599000 4.238067e+02
5926.810000 4.252762e+02
5929.022000 4.004366e+02
5931.234000 4.177769e+02
5933.445000 4.276216e+02
5935.657000 4.318970e+02
5937.868000 4.124147e+02
5940.080000 4.377234e+02
5942.292000 4.407831e+02
5944.503000 4.353305e+02
5946.715000 4.370547e+02
5948.926000 4.335614e+02
5951.138000 4.336107e+02
5953.350000 4.330171e+02
5955.561000 4.296557e+02
5957.773000 4.278145e+02
5959.984000 4.276903e+02
5962.196000 4.290636e+02
5964.408000 4.276619e+02
5966.619000 4.236652e+02
5968.831000 4.273549e+02
5971.042000 4.258181e+02
5973.254000 4.282595e+02
5975.466000 4.253638e+02
5977.677000 4.241585e+02
5979.889000 4.274084e+02
5982.100000 4.269788e+02
5984.312000 4.280060e+02
5986.523000 4.274619e+02
5988.735000 4.276851e+02
5990.947000 4.225665e+02
5993.158000 4.203156e+02
5995.370000 4.244274e+02
5997.581000 4.220772e+02
5999.793000 4.154811e+02
6002.005000 4.173110e+02
6004.216000 4.160690e+02
6006.428000 4.128877e+02
6008.639000 4.085789e+02
6010.851000 4.118109e+02
6013.063000 4.123569e+02
6015.274000 4.060846e+02
6017.486000 4.048647e+02
6019.697000 4.041571e+02
6021.909000 3.988535e+02
6024.121000 4.100373e+02
6026.332000 4.059389e+02
6028.544000 4.114974e+02
6030.755000 4.125790e+02
6032.967000 4.054160e+02
6035.179000 4.134854e+02
6037.390000 4.113034e+02
6039.602000 4.147307e+02
6041.813000 4.150219e+02
6044.025000 4.147704e+02
6046.237000 4.166898e+02
6048.448000 4.158747e+02
6050.660000 4.107197e+02
6052.871000 4.099317e+02
6055.083000 4.111424e+02
6057.294000 4.149761e+02
6059.506000 4.140291e+02
6061.718000 4.132040e+02
6063.929000 4.098453e+02
6066.141000 4.121785e+02
6068.352000 4.139619e+02
6070.564000 4.088874e+02
6072.776000 4.097356e+02
6074.987000 4.062609e+02
6077.199000 4.024938e+02
6079.410000 4.066010e+02
6081.622000 4.056273e+02
6083.834000 4.049733e+02
6086.045000 4.039928e+02
6088.257000 4.039488e+02
6090.468000 4.059082e+02
6092.680000 3.995948e+02
6094.892000 4.003727e+02
6097.103000 3.997187e+02
6099.315000 3.951443e+02
6101.526000 3.963639e+02
6103.738000 3.915130e+02
6105.950000 3.927456e+02
6108.161000 3.914104e+02
6110.373000 3.839620e+02
6112.584000 3.878063e+02
6114.796000 3.826699e+02
6117.008000 3.844634e+02
6119.219000 3.835840e+02
6121.431000 3.829403e+02
6123.642000 3.898399e+02
6125.854000 3.833539e+02
6128.065000 3.880259e+02
6130.277000 3.886112e+02
6132.489000 3.850320e+02
6134.700000 3.868797e+02
6136.912000 3.834408e+02
6139.123000 3.841615e+02
6141.335000 3.847593e+02
6143.547000 3.852207e+02
6145.758000 3.871946e+02
6147.970000 3.855398e+02
6150.181000 3.858230e+02
6152.393000 3.871537e+02
6154.605000 3.848090e+02
6156.816000 3.855592e+02
6159.028000 3.837799e+02
6161.239000 3.839902e+02
6163.451000 3.874645e+02
6165.663000 3.888876e+02
6167.874000 3.899075e+02
6170.086000 3.894979e+02
6172.297000 3.858186e+02
6174.509000 3.808774e+02
6176.721000 3.778652e+02
6178.932000 3.792798e+02
6181.144000 3.825829e+02
6183.355000 3.762188e+02
6185.567000 3.695336e+02
6187.779000 3.650878e+02
6189.990000 3.711669e+02
6192.202000 3.719922e+02
6194.413000 3.746346e+02
6196.625000 3.773209e+02
6198.836000 3.775416e+02
6201.048000 3.758858e+02
6203.260000 3.754048e+02
6205.471000 3.755254e+02
6207.683000 3.758040e+02
6209.894000 3.769446e+02
6212.106000 3.752660e+02
6214.318000 3.691019e+02
6216.529000 3.691240e+02
6218.741000 3.707648e+02
6220.952000 3.655117e+02
6223.164000 3.716525e+02
6225.376000 3.674181e+02
6227.587000 3.686478e+02
6229.799000 3.681743e+02
6232.010000 3.690464e+02
6234.222000 3.646784e+02
6236.434000 3.664555e+02
6238.645000 3.671461e+02
6240.857000 3.682505e+02
6243.068000 3.669337e+02
6245.280000 3.666843e+02
6247.492000 3.667590e+02
6249.703000 3.651137e+02
6251.915000 3.661808e+02
6254.126000 3.667150e+02
6256.338000 3.652951e+02
6258.550000 3.666809e+02
6260.761000 3.606599e+02
6262.973000 3.654094e+02
6265.184000 3.645768e+02
6267.396000 3.631508e+02
6269.607000 3.652461e+02
6271.819000 3.514301e+02
6274.031000 3.495356e+02
6276.242000 3.557659e+02
6278.454000 3.513451e+02
6280.665000 3.373314e+02
6282.877000 3.419738e+02
6285.089000 3.484571e+02
6287.300000 3.528484e+02
6289.512000 3.562103e+02
6291.723000 3.561130e+02
6293.935000 3.488659e+02
6296.147000 3.536053e+02
6298.358000 3.532949e+02
6300.570000 3.513525e+02
6302.781000 3.506820e+02
6304.993000 3.528182e+02
6307.205000 3.529182e+02
6309.416000 3.531129e+02
6311.628000 3.515138e+02
6313.839000 3.529685e+02
6316.051000 3.553174e+02
6318.263000 3.547001e+02
6320.474000 3.535160e+02
6322.686000 3.514297e+02
6324.897000 3.534561e+02
6327.109000 3.513669e+02
6329.321000 3.481516e+02
6331.532000 3.525960e+02
6333.744000 3.492304e+02
6335.955000 3.495626e+02
6338.167000 3.475494e+02
6340.378000 3.504891e+02
6342.590000 3.532389e+02
6344.802000 3.471822e+02
6347.013000 3.491119e+02
6349.225000 3.503193e+02
6351.436000 3.483193e+02
6353.648000 3.500816e+02
6355.860000 3.476065e+02
6358.071000 3.467097e+02
6360.283000 3.420610e+02
6362.494000 3.475488e+02
6364.706000 3.483055e+02
6366.918000 3.482149e+02
6369.129000 3.496828e+02
6371.341000 3.474383e+02
6373.552000 3.475832e+02
6375.764000 3.466294e+02
6377.976000 3.470792e+02
6380.187000 3.515933e+02
6382.399000 3.503121e+02
6384.610000 3.524733e+02
6386.822000 3.539088e+02
6389.034000 3.505460e+02
6391.245000 3.546658e+02
6393.457000 3.562112e+02
6395.668000 3.557499e+02
6397.880000 3.592277e+02
6400.092000 3.595711e+02
6402.303000 3.619760e+02
6404.515000 3.635640e+02
6406.726000 3.640463e+02
6408.938000 3.674139e+02
6411.149000 3.687137e+02
6413.361000 3.723120e+02
6415.573000 3.737828e+02
6417.784000 3.747228e+02
6419.996000 3.774839e+02
6422.207000 3.797916e+02
6424.419000 3.797920e+02
6426.631000 3.810452e+02
6428.842000 3.875785e+02
6431.054000 3.921755e+02
6433.265000 3.927121e+02
6435.477000 3.942756e+02
6437.689000 3.969890e+02
6439.900000 4.016909e+02
6442.112000 4.076992e+02
6444.323000 4.096523e+02
6446.535000 4.133696e+02
6448.747000 4.168441e+02
6450.958000 4.216375e+02
6453.170000 4.264159e+02
6455.381000 4.273421e+02
6457.593000 4.336517e+02
6459.805000 4.381548e+02
6462.016000 4.443432e+02
6464.228000 4.487479e+02
6466.439000 4.470167e+02
6468.651000 4.437676e+02
6470.863000 4.460096e+02
6473.074000 4.532177e+02
6475.286000 4.580298e+02
6477.497000 4.652429e+02
6479.709000 4.688389e+02
6481.920000 4.706932e+02
6484.132000 4.751045e+02
6486.344000 4.768647e+02
6488.555000 4.792799e+02
6490.767000 4.872899e+02
6492.978000 4.865906e+02
6495.190000 4.875936e+02
6497.402000 4.880678e+02
6499.613000 4.850214e+02
6501.825000 4.880249e+02
6504.036000 4.841262e+02
6506.248000 4.859562e+02
6508.460000 4.840020e+02
6510.671000 4.857767e+02
6512.883000 4.893678e+02
6515.094000 4.862579e+02
6517.306000 4.819373e+02
6519.518000 4.768640e+02
6521.729000 4.813050e+02
6523.941000 4.853993e+02
6526.152000 4.823555e+02
6528.364000 4.819404e+02
6530.576000 4.836614e+02
6532.787000 4.776114e+02
6534.999000 4.787191e+02
6537.210000 4.825735e+02
6539.422000 4.873730e+02
6541.634000 4.827440e+02
6543.845000 4.610031e+02
6546.057000 4.707588e+02
6548.268000 4.715718e+02
6550.480000 4.624564e+02
6552.691000 4.677984e+02
6554.903000 4.534285e+02
6557.115000 4.638475e+02
6559.326000 4.631515e+02
6561.538000 4.619031e+02
6563.749000 4.629735e+02
6565.961000 4.627200e+02
6568.173000 4.641855e+02
6570.384000 4.640204e+02
6572.596000 4.673631e+02
6574.807000 4.714754e+02
6577.019000 4.671922e+02
6579.231000 4.728513e+02
6581.442000 4.736771e+02
6583.654000 4.766682e+02
6585.865000 4.789829e+02
6588.077000 4.780510e+02
6590.289000 4.745453e+02
6592.500000 4.793870e+02
6594.712000 4.786134e+02
6596.923000 4.757751e+02
6599.135000 4.719966e+02
6601.347000 4.744769e+02
6603.558000 4.752240e+02
6605.770000 4.751031e+02
6607.981000 4.760027e+02
6610.193000 4.752168e+02
6612.405000 4.780497e+02
6614.616000 4.751629e+02
6616.828000 4.773359e+02
6619.039000 4.762413e+02
6621.251000 4.739885e+02
6623.462000 4.751367e+02
6625.674000 4.710298e+02
6627.886000 4.695084e+02
6630.097000 4.681610e+02
6632.309000 4.559216e+02
6634.520000 4.563928e+02
6636.732000 4.534070e+02
6638.944000 4.552262e+02
6641.155000 4.590021e+02
6643.367000 4.541161e+02
6645.578000 4.571406e+02
6647.790000 4.648138e+02
6650.002000 4.665846e+02
6652.213000 4.613260e+02
6654.425000 4.622546e+02
6656.636000 4.642695e+02
6658.848000 4.611157e+02
6661.060000 4.756335e+02
6663.271000 4.798490e+02
6665.483000 4.851576e+02
6667.694000 4.649356e+02
6669.906000 4.547432e+02
6672.118000 4.549759e+02
6674.329000 4.507843e+02
6676.541000 4.494513e+02
6678.752000 4.537337e+02
6680.964000 4.517603e+02
6683.176000 4.451819e+02
6685.387000 4.487567e+02
6687.599000 4.438351e+02
6689.810000 4.358618e+02
6692.022000 4.374510e+02
6694.234000 4.389405e+02
6696.445000 4.332831e+02
6698.657000 4.374997e+02
6700.868000 4.356796e+02
6703.080000 4.331547e+02
6705.291000 4.301415e+02
6707.503000 4.258583e+02
6709.715000 4.239462e+02
6711.926000 4.250208e+02
6714.138000 4.228241e+02
6716.349000 4.226375e+02
6718.561000 4.227803e+02
6720.773000 4.244865e+02
6722.984000 4.152730e+02
6725.196000 4.161261e+02
6727.407000 4.175029e+02
6729.619000 4.176975e+02
6731.831000 4.129952e+02
6734.042000 4.117976e+02
6736.254000 4.090318e+02
6738.465000 4.107459e+02
6740.677000 4.088736e+02
6742.889000 4.055015e+02
6745.100000 4.028631e+02
6747.312000 3.979360e+02
6749.523000 3.957642e+02
6751.735000 3.957981e+02
6753.947000 3.951745e+02
6756.158000 3.948043e+02
6758.370000 3.938707e+02
6760.581000 3.871540e+02
6762.793000 3.816338e+02
6765.005000 3.788312e+02
6767.216000 3.820649e+02
6769.428000 3.799800e+02
6771.639000 3.725692e+02
6773.851000 3.734416e+02
6776.062000 3.741163e+02
6778.274000 3.757417e+02
6780.486000 3.740602e+02
6782.697000 3.761924e+02
6784.909000 3.732296e+02
6787.120000 3.729454e+02
6789.332000 3.711267e+02
6791.544000 3.677759e+02
6793.755000 3.672268e+02
6795.967000 3.613802e+02
6798.178000 3.590747e+02
6800.390000 3.575756e+02
6802.602000 3.573108e+02
6804.813000 3.592723e+02
6807.025000 3.557663e+02
6809.236000 3.542116e+02
6811.448000 3.524750e+02
6813.660000 3.528955e+02
6815.871000 3.523140e+02
6818.083000 3.540623e+02
6820.294000 3.544784e+02
6822.506000 3.524413e+02
6824.718000 3.505050e+02
6826.929000 3.459244e+02
6829.141000 3.441561e+02
6831.352000 3.436584e+02
6833.564000 3.429687e+02
6835.776000 3.431173e+02
6837.987000 3.453014e+02
6840.199000 3.445242e+02
6842.410000 3.433437e+02
6844.622000 3.373942e+02
6846.833000 3.344977e+02
6849.045000 3.319775e+02
6851.257000 3.339587e+02
6853.468000 nan
6855.680000 nan
6857.891000 nan
6860.103000 nan
6862.315000 nan
6864.526000 nan
6866.738000 nan
6868.949000 nan
6871.161000 nan
6873.373000 nan
6875.584000 nan
6877.796000 nan
6880.007000 nan
6882.219000 nan
6884.431000 nan
6886.642000 nan
6888.854000 nan
6891.065000 nan
6893.277000 nan
6895.489000 nan
6897.700000 nan
6899.912000 nan
6902.123000 nan
6904.335000 nan
6906.547000 nan
6908.758000 nan
6910.970000 nan
6913.181000 nan
6915.393000 2.970951e+02
6917.604000 2.999058e+02
6919.816000 2.959620e+02
6922.028000 2.961669e+02
6924.239000 3.000915e+02
6926.451000 2.977741e+02
6928.662000 2.963444e+02
6930.874000 2.986471e+02
6933.086000 2.969330e+02
6935.297000 2.985015e+02
6937.509000 2.980463e+02
6939.720000 3.024761e+02
6941.932000 3.027954e+02
6944.144000 2.999372e+02
6946.355000 3.030079e+02
6948.567000 3.043133e+02
6950.778000 3.013517e+02
6952.990000 3.028056e+02
6955.202000 3.023571e+02
6957.413000 2.964310e+02
6959.625000 2.980104e+02
6961.836000 2.977364e+02
6964.048000 3.033890e+02
6966.260000 3.043627e+02
6968.471000 3.026615e+02
6970.683000 2.928925e+02
6972.894000 2.740060e+02
6975.106000 2.831753e+02
6977.318000 2.842489e+02
6979.529000 2.852350e+02
6981.741000 2.829157e+02
6983.952000 2.822565e+02
6986.164000 2.876406e+02
6988.375000 2.898151e+02
6990.587000 2.949904e+02
6992.799000 2.930963e+02
6995.010000 2.859343e+02
6997.222000 2.857850e+02
6999.433000 2.919002e+02
7001.645000 2.904816e+02
7003.857000 2.897064e+02
7006.068000 2.890529e+02
7008.280000 2.906642e+02
7010.491000 2.903165e+02
7012.703000 2.847737e+02
7014.915000 2.877342e+02
7017.126000 2.915940e+02
7019.338000 2.946919e+02
7021.549000 2.924848e+02
7023.761000 2.909939e+02
7025.973000 2.885788e+02
7028.184000 2.897347e+02
7030.396000 2.898055e+02
7032.607000 2.922839e+02
7034.819000 2.932982e+02
7037.031000 2.897081e+02
7039.242000 2.883782e+02
7041.454000 2.885725e+02
7043.665000 2.921482e+02
7045.877000 2.898783e+02
7048.089000 2.952136e+02
7050.300000 2.976024e+02
7052.512000 2.956110e+02
7054.723000 2.944811e+02
7056.935000 2.947492e+02
7059.146000 2.956705e+02
7061.358000 2.938913e+02
7063.570000 2.910887e+02
7065.781000 2.896893e+02
7067.993000 2.892220e+02
7070.204000 2.911431e+02
7072.416000 2.913650e+02
7074.628000 2.889620e+02
7076.839000 2.851824e+02
7079.051000 2.831764e+02
7081.262000 2.798462e+02
7083.474000 2.769685e+02
7085.686000 2.804707e+02
7087.897000 2.806288e+02
7090.109000 2.861251e+02
7092.320000 2.845507e+02
7094.532000 2.870036e+02
7096.744000 2.863755e+02
7098.955000 2.873702e+02
7101.167000 2.870385e+02
7103.378000 2.866811e+02
7105.590000 2.880327e+02
7107.802000 2.842375e+02
7110.013000 2.852827e+02
7112.225000 2.852298e+02
7114.436000 2.826937e+02
7116.648000 2.814369e+02
7118.860000 2.791292e+02
7121.071000 2.815709e+02
7123.283000 2.802376e+02
7125.494000 2.820133e+02
7127.706000 2.846346e+02
7129.917000 2.821990e+02
7132.129000 2.838602e+02
7134.341000 2.842315e+02
7136.552000 2.859909e+02
7138.764000 2.836747e+02
7140.975000 2.784480e+02
7143.187000 2.814063e+02
7145.399000 2.818886e+02
7147.610000 2.826264e+02
7149.822000 2.839499e+02
7152.033000 2.842978e+02
7154.245000 2.836332e+02
7156.457000 2.825199e+02
7158.668000 2.799091e+02
7160.880000 2.817988e+02
7163.091000 2.784339e+02
7165.303000 2.839601e+02
7167.515000 2.801740e+02
7169.726000 2.787773e+02
7171.938000 2.801170e+02
7174.149000 2.798795e+02
7176.361000 2.775617e+02
7178.573000 2.759391e+02
7180.784000 2.759500e+02
7182.996000 2.798814e+02
7185.207000 2.755349e+02
7187.419000 2.686954e+02
7189.631000 2.665113e+02
7191.842000 2.695469e+02
7194.054000 2.711276e+02
7196.265000 2.698022e+02
7198.477000 2.728536e+02
7200.688000 2.728655e+02
7202.900000 2.688841e+02
7205.112000 2.641205e+02
7207.323000 2.631952e+02
7209.535000 2.648666e+02
7211.746000 2.680554e+02
7213.958000 2.696061e+02
7216.170000 2.715649e+02
7218.381000 2.749640e+02
7220.593000 2.763939e+02
7222.804000 2.771696e+02
7225.016000 2.782565e+02
7227.228000 2.762383e+02
7229.439000 2.755744e+02
7231.651000 2.783916e+02
7233.862000 2.766180e+02
7236.074000 2.700622e+02
7238.286000 2.685439e+02
7240.497000 2.776087e+02
7242.709000 2.789313e+02
7244.920000 2.721573e+02
7247.132000 2.759482e+02
7249.344000 2.761123e+02
7251.555000 2.749688e+02
7253.767000 2.727025e+02
7255.978000 2.668215e+02
7258.190000 2.707720e+02
7260.402000 2.715689e+02
7262.613000 2.702283e+02
7264.825000 2.722124e+02
7267.036000 2.677190e+02
7269.248000 2.673270e+02
7271.459000 2.729793e+02
7273.671000 2.679787e+02
7275.883000 2.629146e+02
7278.094000 2.675989e+02
7280.306000 2.677809e+02
7282.517000 2.642391e+02
7284.729000 2.680509e+02
7286.941000 2.722511e+02
7289.152000 2.685965e+02
7291.364000 2.605653e+02
7293.575000 2.414842e+02
7295.787000 2.541087e+02
7297.999000 2.643531e+02
7300.210000 2.629772e+02
7302.422000 2.599033e+02
7304.633000 2.606948e+02
7306.845000 2.609128e+02
7309.057000 2.610915e+02
7311.268000 2.591370e+02
7313.480000 2.593506e+02
7315.691000 2.617612e+02
7317.903000 2.647831e+02
7320.115000 2.626681e+02
7322.326000 2.632696e+02
7324.538000 2.604045e+02
7326.749000 2.616183e+02
7328.961000 2.599860e+02
7331.173000 2.653027e+02
7333.384000 2.622465e+02
7335.596000 2.586252e+02
7337.807000 2.574697e+02
7340.019000 2.604495e+02
7342.230000 2.683479e+02
7344.442000 2.680102e+02
7346.654000 2.628641e+02
7348.865000 2.588107e+02
7351.077000 2.594672e+02
7353.288000 2.645055e+02
7355.500000 2.639419e+02
7357.712000 2.626667e+02
7359.923000 2.648347e+02
7362.135000 2.647619e+02
7364.346000 2.646719e+02
7366.558000 2.610863e+02
7368.770000 2.629715e+02
7370.981000 2.659245e+02
7373.193000 2.677495e+02
7375.404000 2.655946e+02
7377.616000 2.644904e+02
7379.828000 2.614954e+02
7382.039000 2.604443e+02
7384.251000 2.584348e+02
7386.462000 2.615009e+02
7388.674000 2.627618e+02
7390.886000 2.626662e+02
7393.097000 2.632679e+02
7395.309000 2.634733e+02
7397.520000 2.636656e+02
7399.732000 2.623009e+02
7401.944000 2.629639e+02
7404.155000 2.666331e+02
7406.367000 2.656489e+02
7408.578000 2.600600e+02
7410.790000 2.590053e+02
7413.002000 2.578347e+02
7415.213000 2.552078e+02
7417.425000 2.573413e+02
7419.636000 2.579703e+02
7421.848000 2.582606e+02
7424.059000 2.579784e+02
7426.271000 2.593295e+02
7428.483000 2.586858e+02
7430.694000 2.447592e+02
7432.906000 2.581828e+02
7435.117000 2.582914e+02
7437.329000 2.545868e+02
7439.541000 2.577522e+02
7441.752000 2.578458e+02
7443.964000 2.565154e+02
7446.175000 2.544644e+02
7448.387000 2.534909e+02
7450.599000 2.523191e+02
7452.810000 2.526971e+02
7455.022000 2.543942e+02
7457.233000 2.539378e+02
7459.445000 2.547266e+02
7461.657000 2.549547e+02
7463.868000 2.553811e+02
7466.080000 2.548346e+02
7468.291000 2.542925e+02
7470.503000 2.550461e+02
7472.715000 2.520684e+02
7474.926000 2.520394e+02
7477.138000 2.533727e+02
7479.349000 2.513936e+02
7481.561000 2.492161e+02
7483.773000 2.506657e+02
7485.984000 2.525534e+02
7488.196000 2.497084e+02
7490.407000 2.486298e+02
7492.619000 2.456476e+02
7494.830000 2.369326e+02
7497.042000 2.446743e+02
7499.254000 2.464376e+02
7501.465000 2.496047e+02
7503.677000 2.527628e+02
7505.888000 2.506775e+02
7508.100000 2.499075e+02
7510.312000 2.486567e+02
7512.523000 2.490310e+02
7514.735000 2.496832e+02
7516.946000 2.474021e+02
7519.158000 2.502644e+02
7521.370000 2.490204e+02
7523.581000 2.491956e+02
7525.793000 2.509697e+02
7528.004000 2.493064e+02
7530.216000 2.470760e+02
7532.428000 2.488673e+02
7534.639000 2.491087e+02
7536.851000 2.482114e+02
7539.062000 2.466184e+02
7541.274000 2.481818e+02
7543.486000 2.513948e+02
7545.697000 2.514444e+02
7547.909000 2.505117e+02
7550.120000 2.478384e+02
7552.332000 2.478713e+02
7554.544000 2.473536e+02
7556.755000 2.479628e+02
7558.967000 2.473174e+02
7561.178000 2.450480e+02
7563.390000 nan
7565.601000 nan
7567.813000 nan
7570.025000 nan
7572.236000 nan
7574.448000 nan
7576.659000 nan
7578.871000 nan
7581.083000 nan
7583.294000 nan
7585.506000 nan
7587.717000 nan
7589.929000 nan
7592.141000 nan
7594.352000 nan
7596.564000 nan
7598.775000 nan
7600.987000 nan
7603.199000 nan
7605.410000 nan
7607.622000 nan
7609.833000 nan
7612.045000 nan
7614.257000 nan
7616.468000 nan
7618.680000 nan
7620.891000 nan
7623.103000 nan
7625.315000 nan
7627.526000 nan
7629.738000 nan
7631.949000 nan
7634.161000 nan
7636.372000 nan
7638.584000 nan
7640.796000 nan
7643.007000 nan
7645.219000 nan
7647.430000 nan
7649.642000 nan
7651.854000 nan
7654.065000 nan
7656.277000 nan
7658.488000 nan
7660.700000 nan
7662.912000 nan
7665.123000 nan
7667.335000 nan
7669.546000 nan
7671.758000 nan
7673.970000 nan
7676.181000 2.295610e+02
7678.393000 2.334473e+02
7680.604000 2.323469e+02
7682.816000 2.334743e+02
7685.028000 2.309901e+02
7687.239000 2.318033e+02
7689.451000 2.343163e+02
7691.662000 2.321824e+02
7693.874000 2.295822e+02
7696.086000 2.334392e+02
7698.297000 2.325635e+02
7700.509000 2.304020e+02
7702.720000 2.309303e+02
7704.932000 2.302666e+02
7707.143000 2.310655e+02
7709.355000 2.324687e+02
7711.567000 2.326472e+02
7713.778000 2.350282e+02
7715.990000 2.364828e+02
7718.201000 2.376051e+02
7720.413000 2.375649e+02
7722.625000 2.339511e+02
7724.836000 2.297044e+02
7727.048000 2.293105e+02
7729.259000 2.295987e+02
7731.471000 2.288247e+02
7733.683000 2.294673e+02
7735.894000 2.286223e+02
7738.106000 2.296694e+02
7740.317000 2.273286e+02
7742.529000 2.265863e+02
7744.741000 2.281439e+02
7746.952000 2.262725e+02
7749.164000 2.275080e+02
7751.375000 2.332243e+02
7753.587000 2.354076e+02
7755.799000 2.323041e+02
7758.010000 2.286815e+02
7760.222000 2.296096e+02
7762.433000 2.326936e+02
7764.645000 2.316191e+02
7766.857000 2.284727e+02
7769.068000 2.293750e+02
7771.280000 2.274747e+02
7773.491000 2.289865e+02
7775.703000 2.305490e+02
7777.914000 2.311343e+02
7780.126000 2.285487e+02
7782.338000 2.284817e+02
7784.549000 2.294169e+02
7786.761000 2.287213e+02
7788.972000 2.275285e+02
7791.184000 2.279557e+02
7793.396000 2.288419e+02
7795.607000 2.322354e+02
7797.819000 2.355648e+02
7800.030000 2.309326e+02
7802.242000 2.270790e+02
7804.454000 2.259907e+02
7806.665000 2.265905e+02
7808.877000 2.284925e+02
7811.088000 2.301798e+02
7813.300000 2.309009e+02
7815.512000 2.216605e+02
7817.723000 2.251726e+02
7819.935000 2.271351e+02
7822.146000 2.309477e+02
7824.358000 2.333725e+02
7826.570000 2.329653e+02
7828.781000 2.267615e+02
7830.993000 2.247219e+02
7833.204000 2.257007e+02
7835.416000 2.263464e+02
7837.628000 2.239745e+02
7839.839000 2.240000e+02
7842.051000 2.256281e+02
7844.262000 2.291706e+02
7846.474000 2.306989e+02
7848.685000 2.250142e+02
7850.897000 2.266913e+02
7853.109000 2.324106e+02
7855.320000 2.329993e+02
7857.532000 2.338827e+02
7859.743000 2.306004e+02
7861.955000 2.280735e+02
7864.167000 2.284165e+02
7866.378000 2.281127e+02
7868.590000 2.265281e+02
7870.801000 2.273127e+02
7873.013000 2.281367e+02
7875.225000 2.287429e+02
7877.436000 2.257918e+02
7879.648000 2.144215e+02
7881.859000 2.110578e+02
7884.071000 2.297975e+02
7886.283000 2.275129e+02
7888.494000 2.279006e+02
7890.706000 2.297858e+02
7892.917000 2.306634e+02
7895.129000 2.276183e+02
7897.341000 2.256007e+02
7899.552000 2.241134e+02
7901.764000 2.247182e+02
7903.975000 2.232003e+02
7906.187000 2.258567e+02
7908.399000 2.285954e+02
7910.610000 2.293444e+02
7912.822000 2.326537e+02
7915.033000 2.339387e+02
7917.245000 2.343793e+02
7919.456000 2.335938e+02
7921.668000 2.311470e+02
7923.880000 2.323616e+02
7926.091000 2.284183e+02
7928.303000 2.259870e+02
7930.514000 2.268635e+02
7932.726000 2.245369e+02
7934.938000 2.233412e+02
7937.149000 2.127489e+02
7939.361000 2.245679e+02
7941.572000 2.239297e+02
7943.784000 2.219787e+02
7945.996000 2.241450e+02
7948.207000 2.174579e+02
7950.419000 2.222926e+02
7952.630000 2.236352e+02
7954.842000 2.216971e+02
7957.054000 2.229046e+02
7959.265000 2.234193e+02
7961.477000 2.212254e+02
7963.688000 2.234950e+02
7965.900000 2.250441e+02
7968.112000 2.278742e+02
7970.323000 2.246136e+02
7972.535000 2.233291e+02
7974.746000 2.215276e+02
7976.958000 2.204335e+02
7979.170000 2.208276e+02
7981.381000 2.222058e+02
7983.593000 2.202864e+02
7985.804000 2.191670e+02
7988.016000 2.169488e+02
7990.227000 2.151183e+02
7992.439000 2.193236e+02
7994.651000 2.206932e+02
7996.862000 2.212821e+02
7999.074000 2.207636e+02
8001.285000 2.158891e+02
8003.497000 2.121623e+02
8005.709000 2.148588e+02
8007.920000 2.156430e+02
8010.132000 2.146732e+02
8012.343000 2.129743e+02
8014.555000 2.139168e+02
8016.767000 2.146460e+02
8018.978000 2.085381e+02
8021.190000 2.124094e+02
8023.401000 2.086748e+02
8025.613000 2.083467e+02
8027.825000 2.122641e+02
8030.036000 2.154032e+02
8032.248000 2.134962e+02
8034.459000 2.086920e+02
8036.671000 2.091241e+02
8038.883000 2.118687e+02
8041.094000 2.099850e+02
8043.306000 2.110322e+02
8045.517000 2.114281e+02
8047.729000 2.115452e+02
8049.941000 2.114189e+02
8052.152000 2.128396e+02
8054.364000 2.127801e+02
8056.575000 2.126931e+02
8058.787000 2.125170e+02
8060.998000 2.128069e+02
8063.210000 2.144590e+02
8065.422000 2.159577e+02
8067.633000 2.124031e+02
8069.845000 2.098298e+02
8072.056000 2.106839e+02
8074.268000 2.130511e+02
8076.480000 2.114740e+02
8078.691000 2.108845e+02
8080.903000 2.113740e+02
8083.114000 2.122764e+02
8085.326000 2.116622e+02
8087.538000 2.102172e+02
8089.749000 2.102324e+02
8091.961000 2.034276e+02
8094.172000 1.841732e+02
8096.384000 1.864484e+02
8098.596000 2.040289e+02
8100.807000 2.066551e+02
8103.019000 2.071523e+02
8105.230000 2.089281e+02
8107.442000 2.092212e+02
8109.654000 2.064245e+02
8111.865000 2.022079e+02
8114.077000 2.023451e+02
8116.288000 1.984546e+02
8118.500000 1.991214e+02
8120.712000 1.993702e+02
8122.923000 1.995057e+02
8125.135000 1.995634e+02
8127.346000 2.000807e+02
8129.558000 2.033292e+02
8131.770000 2.045087e+02
8133.981000 2.022446e+02
8136.193000 1.953132e+02
8138.404000 1.939570e+02
8140.616000 1.990631e+02
8142.827000 2.002846e+02
8145.039000 1.987548e+02
8147.251000 2.001754e+02
8149.462000 1.998272e+02
8151.674000 1.990943e+02
8153.885000 1.989067e+02
8156.097000 1.954053e+02
8158.309000 1.968856e+02
8160.520000 1.959517e+02
8162.732000 1.950386e+02
8164.943000 1.913453e+02
8167.155000 1.915814e+02
8169.367000 1.958724e+02
8171.578000 1.948968e+02
8173.790000 1.961940e+02
8176.001000 2.003808e+02
8178.213000 1.980073e+02
8180.425000 1.920607e+02
8182.636000 1.941351e+02
8184.848000 1.990690e+02
8187.059000 2.003277e+02
8189.271000 2.019451e+02
8191.483000 1.997624e+02
8193.694000 1.985401e+02
8195.906000 1.921224e+02
8198.117000 1.919204e+02
8200.329000 1.879516e+02
8202.541000 1.881723e+02
8204.752000 1.890435e+02
8206.964000 1.898050e+02
8209.175000 1.889291e+02
8211.387000 1.864131e+02
8213.598000 1.855451e+02
8215.810000 1.870694e+02
8218.022000 1.886928e+02
8220.233000 1.892315e+02
8222.445000 1.896431e+02
8224.656000 1.893503e+02
8226.868000 1.828564e+02
8229.080000 1.743708e+02
8231.291000 1.662007e+02
8233.503000 1.706600e+02
8235.714000 1.799332e+02
8237.926000 1.847021e+02
8240.138000 1.901541e+02
8242.349000 1.911516e+02
8244.561000 1.890218e+02
8246.772000 1.847513e+02
8248.984000 1.916589e+02
8251.196000 2.011254e+02
8253.407000 2.005330e+02
8255.619000 2.002791e+02
8257.830000 1.977975e+02
8260.042000 1.958218e+02
8262.254000 1.965062e+02
8264.465000 1.984128e+02
8266.677000 1.984151e+02
8268.888000 2.011800e+02
8271.100000 2.028617e+02
8273.312000 2.010577e+02
8275.523000 1.976582e+02
8277.735000 1.975703e+02
8279.946000 1.961390e+02
8282.158000 2.001021e+02
8284.369000 1.999056e+02
8286.581000 2.005273e+02
8288.793000 2.023441e+02
8291.004000 2.009283e+02
8293.216000 2.063204e+02
8295.427000 2.027785e+02
8297.639000 2.002386e+02
8299.851000 2.042148e+02
8302.062000 2.055135e+02
8304.274000 1.985616e+02
8306.485000 1.925323e+02
8308.697000 1.901032e+02
8310.909000 1.940510e+02
8313.120000 1.990270e+02
8315.332000 1.968612e+02
8317.543000 1.923268e+02
8319.755000 1.912490e+02
8321.967000 1.907423e+02
8324.178000 1.878602e+02
8326.390000 1.876737e+02
8328.601000 1.872727e+02
8330.813000 1.883120e+02
8333.025000 1.879841e+02
8335.236000 1.867602e+02
8337.448000 1.909027e+02
8339.659000 1.892201e+02
8341.871000 1.853974e+02
8344.083000 1.927703e+02
8346.294000 2.026915e+02
8348.506000 2.018124e+02
8350.717000 1.965008e+02
8352.929000 1.914811e+02
8355.140000 1.919918e+02
8357.352000 1.907115e+02
8359.564000 1.854128e+02
8361.775000 1.820944e+02
8363.987000 1.830665e+02
8366.198000 1.843785e+02
8368.410000 1.868283e+02
8370.622000 1.840129e+02
8372.833000 1.833753e+02
8375.045000 1.826194e+02
8377.256000 1.823926e+02
8379.468000 1.782276e+02
8381.680000 1.842766e+02
8383.891000 1.865658e+02
8386.103000 1.874311e+02
8388.314000 1.847967e+02
8390.526000 1.818277e+02
8392.738000 1.833185e+02
8394.949000 1.837186e+02
8397.161000 1.824185e+02
8399.372000 1.894779e+02
8401.584000 1.981000e+02
8403.796000 1.973221e+02
8406.007000 1.889938e+02
8408.219000 1.832252e+02
8410.430000 1.843291e+02
8412.642000 1.822771e+02
8414.854000 1.857866e+02
8417.065000 1.908451e+02
8419.277000 1.940807e+02
8421.488000 1.916358e+02
8423.700000 1.866240e+02
8425.911000 1.863745e+02
8428.123000 1.881201e+02
8430.335000 1.881752e+02
8432.546000 1.935664e+02
8434.758000 1.916441e+02
8436.969000 1.849190e+02
8439.181000 1.761789e+02
8441.393000 1.801380e+02
8443.604000 1.792058e+02
8445.816000 1.771841e+02
8448.027000 1.795227e+02
8450.239000 1.789830e+02
8452.451000 1.835533e+02
8454.662000 1.884762e+02
8456.874000 1.871741e+02
8459.085000 1.820454e+02
8461.297000 1.775357e+02
8463.509000 1.769058e+02
8465.720000 1.827186e+02
8467.932000 1.912667e+02
8470.143000 1.878905e+02
8472.355000 1.814610e+02
8474.567000 1.764749e+02
8476.778000 1.763493e+02
8478.990000 1.770174e+02
8481.201000 1.781784e+02
8483.413000 1.777419e+02
8485.625000 1.728976e+02
8487.836000 1.737247e+02
8490.048000 1.793308e+02
8492.259000 1.759080e+02
8494.471000 1.788057e+02
8496.682000 1.803383e+02
8498.894000 1.753999e+02
8501.106000 1.736063e+02
8503.317000 1.806619e+02
8505.529000 1.827152e+02
8507.740000 1.894254e+02
8509.952000 1.862725e+02
8512.164000 1.809479e+02
8514.375000 1.776846e+02
8516.587000 1.789857e+02
8518.798000 1.788328e+02
8521.010000 1.781709e+02
8523.222000 1.820008e+02
8525.433000 1.806435e+02
8527.645000 1.810530e+02
8529.856000 1.802440e+02
8532.068000 1.811614e+02
8534.280000 1.824894e+02
8536.491000 1.791422e+02
8538.703000 1.797369e+02
8540.914000 1.826566e+02
8543.126000 1.832889e+02
8545.338000 1.866455e+02
8547.549000 1.836238e+02
8549.761000 1.878788e+02
8551.972000 1.888295e+02
8554.184000 1.854065e+02
8556.396000 1.880154e+02
8558.607000 1.827567e+02
8560.819000 1.832512e+02
8563.030000 1.857342e+02
8565.242000 1.857758e+02
8567.453000 1.880017e+02
8569.665000 1.890320e+02
8571.877000 1.882726e+02
8574.088000 1.890318e+02
8576.300000 1.902070e+02
8578.511000 1.893417e+02
8580.723000 1.886995e+02
8582.935000 1.882498e+02
8585.146000 1.906474e+02
8587.358000 1.897935e+02
8589.569000 1.889488e+02
8591.781000 1.896686e+02
8593.993000 1.917098e+02
8596.204000 1.924503e+02
8598.416000 1.895417e+02
8600.627000 1.881372e+02
8602.839000 1.882740e+02
8605.051000 1.884160e+02
8607.262000 1.905907e+02
8609.474000 1.900452e+02
8611.685000 1.891598e+02
8613.897000 1.881393e+02
8616.109000 1.917780e+02
8618.320000 1.929706e+02
8620.532000 1.932741e+02
8622.743000 1.944160e+02
8624.955000 1.957080e+02
8627.167000 1.983550e+02
8629.378000 1.970929e+02
8631.590000 1.979056e+02
8633.801000 1.976850e+02
8636.013000 1.969921e+02
8638.224000 1.945767e+02
8640.436000 1.924802e+02
8642.648000 1.901849e+02
8644.859000 1.898105e+02
8647.071000 1.878429e+02
8649.282000 1.880185e+02
8651.494000 1.915113e+02
8653.706000 1.939289e+02
8655.917000 1.956060e+02
8658.129000 2.011655e+02
8660.340000 2.021275e+02
8662.552000 2.012397e+02
8664.764000 2.008458e+02
8666.975000 2.015218e+02
8669.187000 2.003423e+02
8671.398000 2.020917e+02
8673.610000 1.977774e+02
8675.822000 1.968351e+02
8678.033000 1.901954e+02
8680.245000 1.894725e+02
8682.456000 1.877840e+02
8684.668000 1.875872e+02
8686.880000 1.870268e+02
8689.091000 1.866683e+02
8691.303000 1.854390e+02
8693.514000 1.856408e+02
8695.726000 1.858145e+02
8697.938000 1.841823e+02
8700.149000 1.774202e+02
8702.361000 1.764784e+02
8704.572000 1.777099e+02
8706.784000 1.812030e+02
8708.995000 1.853029e+02
8711.207000 1.802395e+02
8713.419000 1.844212e+02
8715.630000 1.827588e+02
8717.842000 1.835558e+02
8720.053000 1.849234e+02
8722.265000 1.832709e+02
8724.477000 1.845022e+02
8726.688000 1.847150e+02
8728.900000 1.839439e+02
8731.111000 1.818380e+02
8733.323000 1.810748e+02
8735.535000 1.800103e+02
8737.746000 1.818615e+02
8739.958000 1.796351e+02
8742.169000 1.868444e+02
8744.381000 1.940001e+02
8746.593000 1.988414e+02
8748.804000 1.982350e+02
8751.016000 1.982196e+02
8753.227000 1.959447e+02
8755.439000 1.940729e+02
8757.651000 1.965270e+02
8759.862000 2.004731e+02
8762.074000 2.060331e+02
8764.285000 2.010793e+02
8766.497000 1.938213e+02
8768.709000 1.930761e+02
8770.920000 1.935771e+02
8773.132000 1.905847e+02
8775.343000 1.829141e+02
8777.555000 1.864614e+02
8779.766000 1.899055e+02
8781.978000 1.912687e+02
8784.190000 1.853173e+02
8786.401000 1.783980e+02
8788.613000 1.790668e+02
8790.824000 1.781449e+02
8793.036000 1.818574e+02
8795.248000 1.819802e+02
8797.459000 1.795810e+02
8799.671000 1.767380e+02
8801.882000 1.720853e+02
8804.094000 1.721493e+02
8806.306000 1.734987e+02
8808.517000 1.733608e+02
8810.729000 1.706839e+02
8812.940000 1.697201e+02
8815.152000 1.718670e+02
8817.364000 1.705810e+02
8819.575000 1.708783e+02
8821.787000 1.695091e+02
8823.998000 1.676580e+02
8826.210000 1.696902e+02
8828.422000 1.814218e+02
8830.633000 1.903746e+02
8832.845000 1.841928e+02
8835.056000 1.712826e+02
8837.268000 1.707076e+02
8839.480000 1.769498e+02
8841.691000 1.760536e+02
8843.903000 1.660727e+02
8846.114000 1.630930e+02
8848.326000 1.641146e+02
8850.537000 1.648780e+02
8852.749000 1.690357e+02
8854.961000 1.780210e+02
8857.172000 1.953307e+02
8859.384000 1.955693e+02
8861.595000 1.967969e+02
8863.807000 1.954620e+02
8866.019000 2.005869e+02
8868.230000 2.007212e+02
8870.442000 2.061814e+02
8872.653000 2.046259e+02
8874.865000 1.925683e+02
8877.077000 1.675885e+02
8879.288000 1.639925e+02
8881.500000 1.632485e+02
8883.711000 1.621153e+02
8885.923000 1.713831e+02
8888.135000 1.864907e+02
8890.346000 1.910736e+02
8892.558000 1.836390e+02
8894.769000 1.748787e+02
8896.981000 1.728669e+02
8899.193000 1.533936e+02
8901.404000 1.530256e+02
8903.616000 1.633098e+02
8905.827000 1.796000e+02
8908.039000 1.889828e+02
8910.251000 1.849831e+02
8912.462000 1.808585e+02
8914.674000 1.832308e+02
8916.885000 1.829477e+02
8919.097000 1.854538e+02
8921.309000 2.094327e+02
8923.520000 2.056883e+02
8925.732000 1.972425e+02
8927.943000 1.952267e+02
8930.155000 1.923826e+02
8932.366000 1.969787e+02
8934.578000 2.023356e+02
8936.790000 1.977982e+02
8939.001000 1.468938e+02
8941.213000 1.163480e+02
8943.424000 1.290360e+02
8945.636000 1.801759e+02
8947.848000 1.883176e+02
8950.059000 1.508420e+02
8952.271000 1.265481e+02
8954.482000 1.162955e+02
8956.694000 7.546899e+01
8958.906000 1.571416e+02
8961.117000 2.790840e+02
8963.329000 2.647989e+02
8965.540000 1.372927e+02
8967.752000 7.533794e+01
8969.964000 7.021358e+01
8972.175000 7.286455e+01
8974.387000 8.165982e+01
8976.598000 7.577744e+01
8978.810000 7.251815e+01
8981.022000 7.997163e+01
8983.233000 8.772297e+01
8985.445000 1.070672e+02
8987.656000 1.092942e+02
8989.868000 1.586802e+02
8992.080000 2.144091e+02
8994.291000 1.661119e+02
8996.503000 1.101526e+02
8998.714000 8.597816e+01
9000.926000 1.092425e+02
9003.137000 2.093672e+02
9005.349000 2.679685e+02
9007.561000 2.153310e+02
9009.772000 8.382666e+01
9011.984000 6.823009e+01
9014.195000 6.723791e+01
9016.407000 6.786506e+01
9018.619000 6.657827e+01
9020.830000 6.539170e+01
9023.042000 7.191286e+01
9025.253000 7.677195e+01
9027.465000 7.614818e+01
9029.677000 8.706673e+01
9031.888000 9.712784e+01
9034.100000 1.001223e+02
9036.311000 9.243085e+01
9038.523000 1.155115e+02
9040.735000 1.531089e+02
9042.946000 1.608968e+02
9045.158000 1.030730e+02
9047.369000 8.490009e+01
9049.581000 1.253968e+02
9051.793000 1.926911e+02
9054.004000 2.249907e+02
9056.216000 1.654646e+02
9058.427000 9.485572e+01
9060.639000 1.001623e+02
9062.851000 8.194394e+01
9065.062000 7.897266e+01
9067.274000 8.420382e+01
9069.485000 8.692001e+01
9071.697000 1.031267e+02
9073.908000 8.606871e+01
9076.120000 8.216563e+01
9078.332000 7.937796e+01
9080.543000 7.750410e+01
9082.755000 7.943384e+01
9084.966000 7.805648e+01
9087.178000 8.107097e+01
9089.390000 8.027537e+01
9091.601000 8.103375e+01
9093.813000 1.129999e+02
9096.024000 1.494302e+02
9098.236000 1.138394e+02
9100.448000 8.588497e+01


==> anc/spec_2023ufx_2023-10-26T14_03_09.533_SNIFS.dat <==
# spectrum of 2023ufx
# MJD = 60243.585527
# UT = 2023-10-26T14:03:09.533
# PHASE = 20 days
# INSTRUMENT = UH2.2m/SNIFS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3400.480000 1.152954e-15
3403.480000 1.045459e-15
3406.480000 1.061841e-15
3409.480000 1.085722e-15
3412.480000 1.020130e-15
3415.480000 1.063139e-15
3418.480000 1.205530e-15
3421.480000 9.897114e-16
3424.480000 1.009100e-15
3427.480000 1.130542e-15
3430.480000 1.097111e-15
3433.480000 1.060734e-15
3436.480000 1.034779e-15
3439.480000 1.012097e-15
3442.480000 1.022646e-15
3445.480000 1.094086e-15
3448.480000 1.084171e-15
3451.480000 1.012939e-15
3454.480000 1.061564e-15
3457.480000 1.057286e-15
3460.480000 1.181080e-15
3463.480000 1.172930e-15
3466.480000 1.120680e-15
3469.480000 1.177551e-15
3472.480000 1.117273e-15
3475.480000 1.091869e-15
3478.480000 1.214454e-15
3481.480000 1.074122e-15
3484.480000 1.109497e-15
3487.480000 1.064677e-15
3490.480000 1.059784e-15
3493.480000 1.135392e-15
3496.480000 1.173795e-15
3499.480000 1.047265e-15
3502.480000 9.804904e-16
3505.480000 1.025583e-15
3508.480000 1.073351e-15
3511.480000 1.077431e-15
3514.480000 1.128288e-15
3517.480000 1.125336e-15
3520.480000 1.084898e-15
3523.480000 9.771336e-16
3526.480000 9.877835e-16
3529.480000 1.095333e-15
3532.480000 1.081597e-15
3535.480000 1.074720e-15
3538.480000 1.186057e-15
3541.480000 1.087838e-15
3544.480000 1.020828e-15
3547.480000 1.042817e-15
3550.480000 1.017649e-15
3553.480000 1.111324e-15
3556.480000 1.124072e-15
3559.480000 1.144639e-15
3562.480000 1.171082e-15
3565.480000 1.226663e-15
3568.480000 1.180561e-15
3571.480000 1.168093e-15
3574.480000 1.175601e-15
3577.480000 1.177160e-15
3580.480000 1.192732e-15
3583.480000 1.143214e-15
3586.480000 1.206454e-15
3589.480000 1.154914e-15
3592.480000 1.176070e-15
3595.480000 1.255875e-15
3598.480000 1.297014e-15
3601.480000 1.205004e-15
3604.480000 1.173840e-15
3607.480000 1.137758e-15
3610.480000 1.165657e-15
3613.480000 1.208471e-15
3616.480000 1.277125e-15
3619.480000 1.320200e-15
3622.480000 1.204197e-15
3625.480000 1.190736e-15
3628.480000 1.186589e-15
3631.480000 1.244374e-15
3634.480000 1.271609e-15
3637.480000 1.195866e-15
3640.480000 1.213424e-15
3643.480000 1.296853e-15
3646.480000 1.293002e-15
3649.480000 1.242373e-15
3652.480000 1.275322e-15
3655.480000 1.319691e-15
3658.480000 1.329892e-15
3661.480000 1.339453e-15
3664.480000 1.219556e-15
3667.480000 1.189697e-15
3670.480000 1.215793e-15
3673.480000 1.278711e-15
3676.480000 1.295781e-15
3679.480000 1.290886e-15
3682.480000 1.298522e-15
3685.480000 1.328112e-15
3688.480000 1.345455e-15
3691.480000 1.253941e-15
3694.480000 1.216221e-15
3697.480000 1.283830e-15
3700.480000 1.476570e-15
3703.480000 1.442423e-15
3706.480000 1.367350e-15
3709.480000 1.408074e-15
3712.480000 1.385084e-15
3715.480000 1.426436e-15
3718.480000 1.464753e-15
3721.480000 1.410426e-15
3724.480000 1.399612e-15
3727.480000 1.497634e-15
3730.480000 1.482519e-15
3733.480000 1.493942e-15
3736.480000 1.514891e-15
3739.480000 1.554822e-15
3742.480000 1.436330e-15
3745.480000 1.438051e-15
3748.480000 1.475356e-15
3751.480000 1.538747e-15
3754.480000 1.590149e-15
3757.480000 1.538678e-15
3760.480000 1.565354e-15
3763.480000 1.606295e-15
3766.480000 1.555643e-15
3769.480000 1.619037e-15
3772.480000 1.599820e-15
3775.480000 1.565361e-15
3778.480000 1.598559e-15
3781.480000 1.597319e-15
3784.480000 1.643059e-15
3787.480000 1.630979e-15
3790.480000 1.566450e-15
3793.480000 1.606650e-15
3796.480000 1.584487e-15
3799.480000 1.545385e-15
3802.480000 1.520134e-15
3805.480000 1.546701e-15
3808.480000 1.489990e-15
3811.480000 1.462779e-15
3814.480000 1.491283e-15
3817.480000 1.535813e-15
3820.480000 1.534449e-15
3823.480000 1.505369e-15
3826.480000 1.508026e-15
3829.480000 1.543023e-15
3832.480000 1.559003e-15
3835.480000 1.530517e-15
3838.480000 1.504890e-15
3841.480000 1.511731e-15
3844.480000 1.551542e-15
3847.480000 1.517851e-15
3850.480000 1.519944e-15
3853.480000 1.505854e-15
3856.480000 1.510641e-15
3859.480000 1.492823e-15
3862.480000 1.472870e-15
3865.480000 1.531218e-15
3868.480000 1.474505e-15
3871.480000 1.404882e-15
3874.480000 1.493019e-15
3877.480000 1.451953e-15
3880.480000 1.416636e-15
3883.480000 1.406947e-15
3886.480000 1.432847e-15
3889.480000 1.504165e-15
3892.480000 1.402840e-15
3895.480000 1.442808e-15
3898.480000 1.515985e-15
3901.480000 1.526482e-15
3904.480000 1.506001e-15
3907.480000 1.476135e-15
3910.480000 1.440293e-15
3913.480000 1.521071e-15
3916.480000 1.597719e-15
3919.480000 1.692097e-15
3922.480000 1.633423e-15
3925.480000 1.669575e-15
3928.480000 1.700849e-15
3931.480000 1.691212e-15
3934.480000 1.676339e-15
3937.480000 1.734753e-15
3940.480000 1.773730e-15
3943.480000 1.841952e-15
3946.480000 1.780520e-15
3949.480000 1.762388e-15
3952.480000 1.770833e-15
3955.480000 1.795097e-15
3958.480000 1.806413e-15
3961.480000 1.849433e-15
3964.480000 1.850683e-15
3967.480000 1.794075e-15
3970.480000 1.742779e-15
3973.480000 1.753146e-15
3976.480000 1.766418e-15
3979.480000 1.826160e-15
3982.480000 1.814214e-15
3985.480000 1.759488e-15
3988.480000 1.779545e-15
3991.480000 1.795369e-15
3994.480000 1.780590e-15
3997.480000 1.723517e-15
4000.480000 1.710494e-15
4003.480000 1.636007e-15
4006.480000 1.662332e-15
4009.480000 1.595190e-15
4012.480000 1.567064e-15
4015.480000 1.580109e-15
4018.480000 1.569110e-15
4021.480000 1.567896e-15
4024.480000 1.593851e-15
4027.480000 1.535482e-15
4030.480000 1.524651e-15
4033.480000 1.488443e-15
4036.480000 1.572113e-15
4039.480000 1.646066e-15
4042.480000 1.669085e-15
4045.480000 1.702945e-15
4048.480000 1.702220e-15
4051.480000 1.709529e-15
4054.480000 1.768585e-15
4057.480000 1.750874e-15
4060.480000 1.742579e-15
4063.480000 1.732968e-15
4066.480000 1.727704e-15
4069.480000 1.773951e-15
4072.480000 1.839482e-15
4075.480000 1.859775e-15
4078.480000 1.793720e-15
4081.480000 1.803910e-15
4084.480000 1.819295e-15
4087.480000 1.807140e-15
4090.480000 1.818976e-15
4093.480000 1.790325e-15
4096.480000 1.845984e-15
4099.480000 1.812605e-15
4102.480000 1.789317e-15
4105.480000 1.782462e-15
4108.480000 1.836815e-15
4111.480000 1.814497e-15
4114.480000 1.841161e-15
4117.480000 1.881326e-15
4120.480000 1.851711e-15
4123.480000 1.823178e-15
4126.480000 1.805925e-15
4129.480000 1.835909e-15
4132.480000 1.807071e-15
4135.480000 1.752842e-15
4138.480000 1.742340e-15
4141.480000 1.730081e-15
4144.480000 1.746205e-15
4147.480000 1.812197e-15
4150.480000 1.823534e-15
4153.480000 1.792306e-15
4156.480000 1.737824e-15
4159.480000 1.732173e-15
4162.480000 1.809489e-15
4165.480000 1.793025e-15
4168.480000 1.798928e-15
4171.480000 1.777566e-15
4174.480000 1.780777e-15
4177.480000 1.733825e-15
4180.480000 1.723966e-15
4183.480000 1.732444e-15
4186.480000 1.758583e-15
4189.480000 1.718443e-15
4192.480000 1.696429e-15
4195.480000 1.759532e-15
4198.480000 1.752571e-15
4201.480000 1.730940e-15
4204.480000 1.693623e-15
4207.480000 1.636421e-15
4210.480000 1.544667e-15
4213.480000 1.581689e-15
4216.480000 1.666194e-15
4219.480000 1.622747e-15
4222.480000 1.576136e-15
4225.480000 1.584762e-15
4228.480000 1.518248e-15
4231.480000 1.509468e-15
4234.480000 1.537224e-15
4237.480000 1.495523e-15
4240.480000 1.461582e-15
4243.480000 1.398012e-15
4246.480000 1.390364e-15
4249.480000 1.399633e-15
4252.480000 1.392941e-15
4255.480000 1.424158e-15
4258.480000 1.425283e-15
4261.480000 1.399805e-15
4264.480000 1.383559e-15
4267.480000 1.388606e-15
4270.480000 1.355293e-15
4273.480000 1.439409e-15
4276.480000 1.466521e-15
4279.480000 1.496823e-15
4282.480000 1.554084e-15
4285.480000 1.581898e-15
4288.480000 1.688428e-15
4291.480000 1.622258e-15
4294.480000 1.620296e-15
4297.480000 1.622576e-15
4300.480000 1.630249e-15
4303.480000 1.616287e-15
4306.480000 1.666772e-15
4309.480000 1.652257e-15
4312.480000 1.681764e-15
4315.480000 1.709512e-15
4318.480000 1.747617e-15
4321.480000 1.731386e-15
4324.480000 1.730744e-15
4327.480000 1.717478e-15
4330.480000 1.738257e-15
4333.480000 1.732463e-15
4336.480000 1.704908e-15
4339.480000 1.726121e-15
4342.480000 1.725113e-15
4345.480000 1.701273e-15
4348.480000 1.698448e-15
4351.480000 1.696226e-15
4354.480000 1.637563e-15
4357.480000 1.636229e-15
4360.480000 1.657957e-15
4363.480000 1.627173e-15
4366.480000 1.574787e-15
4369.480000 1.654625e-15
4372.480000 1.604798e-15
4375.480000 1.690280e-15
4378.480000 1.712331e-15
4381.480000 1.647913e-15
4384.480000 1.633373e-15
4387.480000 1.597628e-15
4390.480000 1.584275e-15
4393.480000 1.616653e-15
4396.480000 1.683729e-15
4399.480000 1.658464e-15
4402.480000 1.610826e-15
4405.480000 1.578004e-15
4408.480000 1.597594e-15
4411.480000 1.589259e-15
4414.480000 1.605011e-15
4417.480000 1.562434e-15
4420.480000 1.566985e-15
4423.480000 1.612572e-15
4426.480000 1.596000e-15
4429.480000 1.580540e-15
4432.480000 1.599434e-15
4435.480000 1.606054e-15
4438.480000 1.573292e-15
4441.480000 1.575365e-15
4444.480000 1.534745e-15
4447.480000 1.508060e-15
4450.480000 1.574196e-15
4453.480000 1.591134e-15
4456.480000 1.572353e-15
4459.480000 1.544633e-15
4462.480000 1.520435e-15
4465.480000 1.536765e-15
4468.480000 1.523537e-15
4471.480000 1.476055e-15
4474.480000 1.479478e-15
4477.480000 1.509549e-15
4480.480000 1.542205e-15
4483.480000 1.547388e-15
4486.480000 1.516043e-15
4489.480000 1.555352e-15
4492.480000 1.548902e-15
4495.480000 1.532968e-15
4498.480000 1.483521e-15
4501.480000 1.460964e-15
4504.480000 1.485338e-15
4507.480000 1.468573e-15
4510.480000 1.493658e-15
4513.480000 1.513025e-15
4516.480000 1.543658e-15
4519.480000 1.523000e-15
4522.480000 1.482974e-15
4525.480000 1.467249e-15
4528.480000 1.506837e-15
4531.480000 1.527968e-15
4534.480000 1.495290e-15
4537.480000 1.484031e-15
4540.480000 1.590294e-15
4543.480000 1.513523e-15
4546.480000 1.462508e-15
4549.480000 1.485412e-15
4552.480000 1.482418e-15
4555.480000 1.517154e-15
4558.480000 1.566061e-15
4561.480000 1.559423e-15
4564.480000 1.500330e-15
4567.480000 1.532747e-15
4570.480000 1.506237e-15
4573.480000 1.472513e-15
4576.480000 1.508777e-15
4579.480000 1.531104e-15
4582.480000 1.531419e-15
4585.480000 1.523885e-15
4588.480000 1.521211e-15
4591.480000 1.514394e-15
4594.480000 1.517915e-15
4597.480000 1.504167e-15
4600.480000 1.490021e-15
4603.480000 1.480703e-15
4606.480000 1.467216e-15
4609.480000 1.496785e-15
4612.480000 1.483055e-15
4615.480000 1.524033e-15
4618.480000 1.452488e-15
4621.480000 1.439700e-15
4624.480000 1.458465e-15
4627.480000 1.470329e-15
4630.480000 1.486107e-15
4633.480000 1.455469e-15
4636.480000 1.415673e-15
4639.480000 1.388062e-15
4642.480000 1.423413e-15
4645.480000 1.482767e-15
4648.480000 1.543259e-15
4651.480000 1.512790e-15
4654.480000 1.486693e-15
4657.480000 1.491445e-15
4660.480000 1.438287e-15
4663.480000 1.449052e-15
4666.480000 1.456950e-15
4669.480000 1.480024e-15
4672.480000 1.473765e-15
4675.480000 1.483453e-15
4678.480000 1.484665e-15
4681.480000 1.429400e-15
4684.480000 1.442497e-15
4687.480000 1.458209e-15
4690.480000 1.422011e-15
4693.480000 1.457618e-15
4696.480000 1.460736e-15
4699.480000 1.399126e-15
4702.480000 1.370648e-15
4705.480000 1.403529e-15
4708.480000 1.391830e-15
4711.480000 1.401282e-15
4714.480000 1.400616e-15
4717.480000 1.342551e-15
4720.480000 1.347456e-15
4723.480000 1.343216e-15
4726.480000 1.311039e-15
4729.480000 1.310851e-15
4732.480000 1.322140e-15
4735.480000 1.278561e-15
4738.480000 1.254659e-15
4741.480000 1.278207e-15
4744.480000 1.291713e-15
4747.480000 1.259272e-15
4750.480000 1.253408e-15
4753.480000 1.244385e-15
4756.480000 1.246545e-15
4759.480000 1.274622e-15
4762.480000 1.261555e-15
4765.480000 1.268288e-15
4768.480000 1.254852e-15
4771.480000 1.274585e-15
4774.480000 1.282034e-15
4777.480000 1.344950e-15
4780.480000 1.327011e-15
4783.480000 1.274364e-15
4786.480000 1.360223e-15
4789.480000 1.427352e-15
4792.480000 1.406303e-15
4795.480000 1.404043e-15
4798.480000 1.458907e-15
4801.480000 1.503870e-15
4804.480000 1.521657e-15
4807.480000 1.495682e-15
4810.480000 1.518297e-15
4813.480000 1.525957e-15
4816.480000 1.526843e-15
4819.480000 1.528133e-15
4822.480000 1.559452e-15
4825.480000 1.609565e-15
4828.480000 1.590812e-15
4831.480000 1.572313e-15
4834.480000 1.612120e-15
4837.480000 1.639481e-15
4840.480000 1.730211e-15
4843.480000 1.636619e-15
4846.480000 1.668970e-15
4849.480000 1.657028e-15
4852.480000 1.691538e-15
4855.480000 1.705647e-15
4858.480000 1.679410e-15
4861.480000 1.666351e-15
4864.480000 1.657690e-15
4867.480000 1.652187e-15
4870.480000 1.675042e-15
4873.480000 1.650536e-15
4876.480000 1.687988e-15
4879.480000 1.649360e-15
4882.480000 1.674310e-15
4885.480000 1.706549e-15
4888.480000 1.670862e-15
4891.480000 1.662019e-15
4894.480000 1.658089e-15
4897.480000 1.656347e-15
4900.480000 1.615252e-15
4903.480000 1.606171e-15
4906.480000 1.605712e-15
4909.480000 1.628043e-15
4912.480000 1.683333e-15
4915.480000 1.656287e-15
4918.480000 1.618663e-15
4921.480000 1.654543e-15
4924.480000 1.593159e-15
4927.480000 1.586073e-15
4930.480000 1.631783e-15
4933.480000 1.646352e-15
4936.480000 1.588719e-15
4939.480000 1.600790e-15
4942.480000 1.590550e-15
4945.480000 1.590927e-15
4948.480000 1.574685e-15
4951.480000 1.558737e-15
4954.480000 1.541677e-15
4957.480000 1.551442e-15
4960.480000 1.536819e-15
4963.480000 1.560990e-15
4966.480000 1.500409e-15
4969.480000 1.530960e-15
4972.480000 1.568325e-15
4975.480000 1.590858e-15
4978.480000 1.555700e-15
4981.480000 1.534723e-15
4984.480000 1.511102e-15
4987.480000 1.517644e-15
4990.480000 1.535495e-15
4993.480000 1.542635e-15
4996.480000 1.507146e-15
4999.480000 1.525261e-15
5002.480000 1.562307e-15
5005.480000 1.538110e-15
5008.480000 1.484886e-15
5011.480000 1.451762e-15
5014.480000 1.437950e-15
5017.480000 1.477652e-15
5020.480000 1.470908e-15
5023.480000 1.404004e-15
5026.480000 1.387836e-15
5029.480000 1.402690e-15
5032.480000 1.337604e-15
5035.480000 1.274848e-15
5038.480000 1.324722e-15
5041.480000 1.425559e-15
5044.480000 1.395511e-15
5047.480000 1.392419e-15
5050.480000 1.390798e-15
5053.480000 1.297717e-15
5056.480000 1.317554e-15
5059.480000 1.328596e-15
5062.480000 1.344554e-15
5065.480000 1.330696e-15
5068.480000 1.291530e-15
5071.480000 nan
5074.480000 nan
5077.480000 nan
5080.480000 nan
5083.480000 nan
5086.480000 nan
5089.480000 nan
5092.480000 nan
5095.480000 nan
5098.480000 nan
5101.480000 nan
5104.480000 nan
5107.480000 nan
5110.480000 nan
5113.480000 nan
5116.480000 nan
5119.480000 nan
5122.480000 nan
5125.480000 nan
5128.480000 nan
5131.480000 nan
5134.480000 nan
5137.480000 nan
5140.480000 nan
5143.480000 nan
5146.480000 nan
5149.480000 nan
5152.480000 nan
5155.480000 nan
5158.480000 nan
5161.480000 nan
5164.480000 nan
5167.480000 nan
5170.480000 1.305367e-15
5173.480000 1.358488e-15
5176.480000 1.319179e-15
5179.480000 1.308571e-15
5182.480000 1.297096e-15
5185.480000 1.277857e-15
5188.480000 1.234025e-15
5191.480000 1.292609e-15
5194.480000 1.349571e-15
5197.480000 1.284896e-15
5200.480000 1.340121e-15
5203.480000 1.326297e-15
5206.480000 1.257653e-15
5209.480000 1.282036e-15
5212.480000 1.314967e-15
5215.480000 1.284335e-15
5218.480000 1.259015e-15
5221.480000 1.249469e-15
5224.480000 1.223633e-15
5227.480000 1.138695e-15
5230.480000 1.101300e-15
5233.480000 1.154886e-15
5236.480000 1.162851e-15
5239.480000 1.147600e-15
5242.480000 1.122395e-15
5245.480000 1.141991e-15
5248.480000 1.195239e-15
5251.480000 1.171649e-15
5254.480000 1.179213e-15
5257.480000 1.168799e-15
5260.480000 1.227999e-15
5263.480000 1.243254e-15
5266.480000 1.214934e-15
5269.480000 1.221889e-15
5272.480000 1.208632e-15
5275.480000 1.179667e-15
5278.480000 1.165240e-15
5281.480000 1.176588e-15
5284.480000 1.210287e-15
5287.480000 1.156806e-15
5290.480000 1.105962e-15
5293.480000 1.141115e-15
5296.480000 1.198952e-15
5299.480000 1.206725e-15
5302.480000 1.201797e-15
5305.480000 1.179008e-15
5308.480000 1.190390e-15
5311.480000 1.196190e-15
5314.480000 1.155663e-15
5317.480000 1.147405e-15
5320.480000 1.209635e-15
5323.480000 1.232691e-15
5326.480000 1.172056e-15
5329.480000 1.214561e-15
5332.480000 1.193004e-15
5335.480000 1.205742e-15
5338.480000 1.184041e-15
5341.480000 1.193987e-15
5344.480000 1.239031e-15
5347.480000 1.175049e-15
5350.480000 1.173822e-15
5353.480000 1.178416e-15
5356.480000 1.147933e-15
5359.480000 1.166934e-15
5362.480000 1.160012e-15
5365.480000 1.197225e-15
5368.480000 1.171944e-15
5371.480000 1.165297e-15
5374.480000 1.184912e-15
5377.480000 1.159052e-15
5380.480000 1.168775e-15
5383.480000 1.158098e-15
5386.480000 1.142173e-15
5389.480000 1.136048e-15
5392.480000 1.125453e-15
5395.480000 1.124803e-15
5398.480000 1.120710e-15
5401.480000 1.132038e-15
5404.480000 1.147422e-15
5407.480000 1.128502e-15
5410.480000 1.100132e-15
5413.480000 1.088614e-15
5416.480000 1.116042e-15
5419.480000 1.137166e-15
5422.480000 1.115606e-15
5425.480000 1.115806e-15
5428.480000 1.101540e-15
5431.480000 1.099707e-15
5434.480000 1.147822e-15
5437.480000 1.121471e-15
5440.480000 1.101051e-15
5443.480000 1.109250e-15
5446.480000 1.113633e-15
5449.480000 1.097684e-15
5452.480000 1.092799e-15
5455.480000 1.098964e-15
5458.480000 1.114042e-15
5461.480000 1.085603e-15
5464.480000 1.104746e-15
5467.480000 1.081074e-15
5470.480000 1.102189e-15
5473.480000 1.096074e-15
5476.480000 1.088677e-15
5479.480000 1.093229e-15
5482.480000 1.100593e-15
5485.480000 1.076896e-15
5488.480000 1.085376e-15
5491.480000 1.120675e-15
5494.480000 1.117248e-15
5497.480000 1.109985e-15
5500.480000 1.085096e-15
5503.480000 1.071399e-15
5506.480000 1.088305e-15
5509.480000 1.082185e-15
5512.480000 1.079262e-15
5515.480000 1.075988e-15
5518.480000 1.082965e-15
5521.480000 1.083546e-15
5524.480000 1.069600e-15
5527.480000 1.075357e-15
5530.480000 1.064582e-15
5533.480000 1.061858e-15
5536.480000 1.047532e-15
5539.480000 1.043311e-15
5542.480000 1.068489e-15
5545.480000 1.077515e-15
5548.480000 1.060799e-15
5551.480000 1.074970e-15
5554.480000 1.075389e-15
5557.480000 1.073681e-15
5560.480000 1.054177e-15
5563.480000 1.041223e-15
5566.480000 1.053908e-15
5569.480000 1.053480e-15
5572.480000 1.072221e-15
5575.480000 1.100114e-15
5578.480000 1.116899e-15
5581.480000 1.040398e-15
5584.480000 1.017743e-15
5587.480000 1.062849e-15
5590.480000 1.052767e-15
5593.480000 1.060673e-15
5596.480000 1.055236e-15
5599.480000 1.077195e-15
5602.480000 1.057464e-15
5605.480000 1.036137e-15
5608.480000 1.030586e-15
5611.480000 1.043814e-15
5614.480000 1.039091e-15
5617.480000 1.025877e-15
5620.480000 1.031809e-15
5623.480000 1.047544e-15
5626.480000 1.032441e-15
5629.480000 1.017010e-15
5632.480000 1.019216e-15
5635.480000 1.059683e-15
5638.480000 1.057105e-15
5641.480000 1.019434e-15
5644.480000 1.034207e-15
5647.480000 1.047741e-15
5650.480000 1.012201e-15
5653.480000 9.861356e-16
5656.480000 9.751441e-16
5659.480000 9.653333e-16
5662.480000 9.783698e-16
5665.480000 9.920335e-16
5668.480000 9.984451e-16
5671.480000 9.886851e-16
5674.480000 9.913224e-16
5677.480000 1.013654e-15
5680.480000 1.011853e-15
5683.480000 1.008169e-15
5686.480000 9.992949e-16
5689.480000 9.965066e-16
5692.480000 1.001680e-15
5695.480000 9.863709e-16
5698.480000 1.010943e-15
5701.480000 9.708156e-16
5704.480000 9.757670e-16
5707.480000 9.700674e-16
5710.480000 9.574948e-16
5713.480000 9.577242e-16
5716.480000 9.588238e-16
5719.480000 9.311275e-16
5722.480000 9.338861e-16
5725.480000 9.288988e-16
5728.480000 9.080163e-16
5731.480000 9.073248e-16
5734.480000 8.808356e-16
5737.480000 8.720736e-16
5740.480000 9.092533e-16
5743.480000 8.895166e-16
5746.480000 8.906085e-16
5749.480000 8.818706e-16
5752.480000 8.695877e-16
5755.480000 8.516265e-16
5758.480000 8.743433e-16
5761.480000 9.038273e-16
5764.480000 8.825534e-16
5767.480000 8.711247e-16
5770.480000 8.792385e-16
5773.480000 8.817300e-16
5776.480000 8.756820e-16
5779.480000 8.820669e-16
5782.480000 8.885644e-16
5785.480000 8.843952e-16
5788.480000 8.820134e-16
5791.480000 8.972780e-16
5794.480000 9.097207e-16
5797.480000 9.248086e-16
5800.480000 9.269007e-16
5803.480000 9.006388e-16
5806.480000 8.884353e-16
5809.480000 9.153072e-16
5812.480000 9.297487e-16
5815.480000 9.472832e-16
5818.480000 9.770092e-16
5821.480000 9.584418e-16
5824.480000 9.947579e-16
5827.480000 9.890293e-16
5830.480000 9.733472e-16
5833.480000 9.531114e-16
5836.480000 9.527736e-16
5839.480000 9.837134e-16
5842.480000 9.719644e-16
5845.480000 9.800843e-16
5848.480000 1.003967e-15
5851.480000 1.016169e-15
5854.480000 9.889556e-16
5857.480000 9.746119e-16
5860.480000 9.969099e-16
5863.480000 1.009199e-15
5866.480000 9.998547e-16
5869.480000 9.844054e-16
5872.480000 9.991221e-16
5875.480000 1.009629e-15
5878.480000 1.011798e-15
5881.480000 9.952016e-16
5884.480000 9.795109e-16
5887.480000 9.918997e-16
5890.480000 9.982220e-16
5893.480000 9.909537e-16
5896.480000 1.005929e-15
5899.480000 1.020610e-15
5902.480000 1.034901e-15
5905.480000 1.030411e-15
5908.480000 1.025498e-15
5911.480000 1.045753e-15
5914.480000 1.074868e-15
5917.480000 1.058605e-15
5920.480000 1.038889e-15
5923.480000 1.028489e-15
5926.480000 1.004399e-15
5929.480000 1.017154e-15
5932.480000 1.025422e-15
5935.480000 1.028513e-15
5938.480000 1.014423e-15
5941.480000 9.853010e-16
5944.480000 1.018638e-15
5947.480000 1.027065e-15
5950.480000 1.013493e-15
5953.480000 1.027147e-15
5956.480000 1.008796e-15
5959.480000 1.012032e-15
5962.480000 1.007482e-15
5965.480000 1.024170e-15
5968.480000 1.020392e-15
5971.480000 1.039380e-15
5974.480000 1.018443e-15
5977.480000 1.009889e-15
5980.480000 1.001324e-15
5983.480000 1.002174e-15
5986.480000 9.938770e-16
5989.480000 9.998278e-16
5992.480000 9.894547e-16
5995.480000 1.017687e-15
5998.480000 1.052818e-15
6001.480000 1.015555e-15
6004.480000 1.004420e-15
6007.480000 1.024333e-15
6010.480000 1.008445e-15
6013.480000 9.789555e-16
6016.480000 9.886889e-16
6019.480000 9.904138e-16
6022.480000 9.781844e-16
6025.480000 9.697258e-16
6028.480000 9.768545e-16
6031.480000 9.809263e-16
6034.480000 9.876018e-16
6037.480000 9.882290e-16
6040.480000 9.770516e-16
6043.480000 9.713895e-16
6046.480000 9.579534e-16
6049.480000 9.736545e-16
6052.480000 9.856621e-16
6055.480000 9.887908e-16
6058.480000 9.867829e-16
6061.480000 9.783752e-16
6064.480000 9.723395e-16
6067.480000 9.494118e-16
6070.480000 9.321626e-16
6073.480000 9.260772e-16
6076.480000 9.126399e-16
6079.480000 9.323798e-16
6082.480000 9.431975e-16
6085.480000 9.749232e-16
6088.480000 9.703084e-16
6091.480000 9.534540e-16
6094.480000 9.465816e-16
6097.480000 9.295855e-16
6100.480000 9.230478e-16
6103.480000 9.124444e-16
6106.480000 9.094280e-16
6109.480000 9.331432e-16
6112.480000 9.433333e-16
6115.480000 9.316549e-16
6118.480000 9.318856e-16
6121.480000 9.297177e-16
6124.480000 9.131068e-16
6127.480000 9.244936e-16
6130.480000 9.165398e-16
6133.480000 9.094155e-16
6136.480000 9.323947e-16
6139.480000 9.346677e-16
6142.480000 9.236809e-16
6145.480000 9.129525e-16
6148.480000 9.112091e-16
6151.480000 8.982594e-16
6154.480000 8.864183e-16
6157.480000 9.009099e-16
6160.480000 9.151840e-16
6163.480000 9.181171e-16
6166.480000 9.142735e-16
6169.480000 9.036844e-16
6172.480000 9.036456e-16
6175.480000 9.083720e-16
6178.480000 9.056656e-16
6181.480000 9.128210e-16
6184.480000 9.074046e-16
6187.480000 9.025359e-16
6190.480000 9.121764e-16
6193.480000 9.376160e-16
6196.480000 9.321361e-16
6199.480000 9.024091e-16
6202.480000 9.079088e-16
6205.480000 9.025973e-16
6208.480000 9.105868e-16
6211.480000 8.963040e-16
6214.480000 9.179261e-16
6217.480000 9.092472e-16
6220.480000 9.088375e-16
6223.480000 8.758891e-16
6226.480000 8.760378e-16
6229.480000 8.800998e-16
6232.480000 8.869262e-16
6235.480000 8.641490e-16
6238.480000 8.513284e-16
6241.480000 8.704662e-16
6244.480000 8.782694e-16
6247.480000 8.972435e-16
6250.480000 9.012561e-16
6253.480000 8.938948e-16
6256.480000 9.035958e-16
6259.480000 8.988924e-16
6262.480000 8.906014e-16
6265.480000 8.947920e-16
6268.480000 8.860005e-16
6271.480000 8.781547e-16
6274.480000 8.791373e-16
6277.480000 8.614900e-16
6280.480000 8.530000e-16
6283.480000 8.619065e-16
6286.480000 8.675559e-16
6289.480000 8.663439e-16
6292.480000 8.621024e-16
6295.480000 8.684071e-16
6298.480000 8.859049e-16
6301.480000 8.938634e-16
6304.480000 8.810301e-16
6307.480000 8.732092e-16
6310.480000 8.672521e-16
6313.480000 8.512882e-16
6316.480000 8.386260e-16
6319.480000 8.372511e-16
6322.480000 8.503916e-16
6325.480000 8.324735e-16
6328.480000 8.491391e-16
6331.480000 8.483550e-16
6334.480000 8.367156e-16
6337.480000 8.185844e-16
6340.480000 8.429136e-16
6343.480000 8.300455e-16
6346.480000 8.388587e-16
6349.480000 8.399520e-16
6352.480000 8.418406e-16
6355.480000 8.284948e-16
6358.480000 8.406290e-16
6361.480000 8.355028e-16
6364.480000 8.327218e-16
6367.480000 8.508298e-16
6370.480000 8.532533e-16
6373.480000 8.490663e-16
6376.480000 8.353933e-16
6379.480000 8.288350e-16
6382.480000 8.392004e-16
6385.480000 8.452298e-16
6388.480000 8.430773e-16
6391.480000 8.472853e-16
6394.480000 8.513984e-16
6397.480000 8.538339e-16
6400.480000 8.586358e-16
6403.480000 8.631115e-16
6406.480000 8.656758e-16
6409.480000 8.773480e-16
6412.480000 8.876470e-16
6415.480000 8.879537e-16
6418.480000 9.087883e-16
6421.480000 9.168877e-16
6424.480000 9.144505e-16
6427.480000 9.208042e-16
6430.480000 9.273855e-16
6433.480000 9.234979e-16
6436.480000 9.465532e-16
6439.480000 9.637748e-16
6442.480000 9.763489e-16
6445.480000 9.887310e-16
6448.480000 1.013426e-15
6451.480000 1.066532e-15
6454.480000 1.052946e-15
6457.480000 1.044828e-15
6460.480000 1.050108e-15
6463.480000 1.079019e-15
6466.480000 1.196422e-15
6469.480000 1.088426e-15
6472.480000 1.096973e-15
6475.480000 1.122418e-15
6478.480000 1.138720e-15
6481.480000 1.147103e-15
6484.480000 1.154024e-15
6487.480000 1.169111e-15
6490.480000 1.167382e-15
6493.480000 1.152839e-15
6496.480000 1.168358e-15
6499.480000 1.178089e-15
6502.480000 1.192558e-15
6505.480000 1.195602e-15
6508.480000 1.189696e-15
6511.480000 1.183531e-15
6514.480000 1.172857e-15
6517.480000 1.180037e-15
6520.480000 1.193526e-15
6523.480000 1.198046e-15
6526.480000 1.205146e-15
6529.480000 1.200741e-15
6532.480000 1.189131e-15
6535.480000 1.183644e-15
6538.480000 1.182126e-15
6541.480000 1.189248e-15
6544.480000 1.185272e-15
6547.480000 1.184932e-15
6550.480000 1.181143e-15
6553.480000 1.183903e-15
6556.480000 1.189102e-15
6559.480000 1.185615e-15
6562.480000 1.204312e-15
6565.480000 1.219219e-15
6568.480000 1.214708e-15
6571.480000 1.197877e-15
6574.480000 1.206335e-15
6577.480000 1.229721e-15
6580.480000 1.209405e-15
6583.480000 1.207179e-15
6586.480000 1.205208e-15
6589.480000 1.220616e-15
6592.480000 1.198343e-15
6595.480000 1.214419e-15
6598.480000 1.198641e-15
6601.480000 1.185194e-15
6604.480000 1.192337e-15
6607.480000 1.211087e-15
6610.480000 1.205259e-15
6613.480000 1.188289e-15
6616.480000 1.193731e-15
6619.480000 1.201230e-15
6622.480000 1.186241e-15
6625.480000 1.182681e-15
6628.480000 1.182007e-15
6631.480000 1.174515e-15
6634.480000 1.162495e-15
6637.480000 1.150042e-15
6640.480000 1.146770e-15
6643.480000 1.143815e-15
6646.480000 1.149043e-15
6649.480000 1.157159e-15
6652.480000 1.149432e-15
6655.480000 1.140472e-15
6658.480000 1.147411e-15
6661.480000 1.156345e-15
6664.480000 1.182542e-15
6667.480000 1.161010e-15
6670.480000 1.131145e-15
6673.480000 1.130556e-15
6676.480000 1.128008e-15
6679.480000 1.119875e-15
6682.480000 1.121215e-15
6685.480000 1.124118e-15
6688.480000 1.133443e-15
6691.480000 1.127470e-15
6694.480000 1.126428e-15
6697.480000 1.106513e-15
6700.480000 1.098662e-15
6703.480000 1.092363e-15
6706.480000 1.104628e-15
6709.480000 1.136272e-15
6712.480000 1.119011e-15
6715.480000 1.066068e-15
6718.480000 1.059941e-15
6721.480000 1.050768e-15
6724.480000 1.047638e-15
6727.480000 1.042419e-15
6730.480000 1.032097e-15
6733.480000 1.029727e-15
6736.480000 1.020042e-15
6739.480000 1.008215e-15
6742.480000 1.002103e-15
6745.480000 9.827362e-16
6748.480000 9.683002e-16
6751.480000 9.717576e-16
6754.480000 9.686510e-16
6757.480000 9.628788e-16
6760.480000 9.564979e-16
6763.480000 9.566137e-16
6766.480000 9.570331e-16
6769.480000 9.690994e-16
6772.480000 9.687394e-16
6775.480000 9.506314e-16
6778.480000 9.355296e-16
6781.480000 9.349670e-16
6784.480000 9.313175e-16
6787.480000 9.139916e-16
6790.480000 8.973988e-16
6793.480000 9.045313e-16
6796.480000 9.114522e-16
6799.480000 9.044605e-16
6802.480000 8.931284e-16
6805.480000 8.941110e-16
6808.480000 8.942213e-16
6811.480000 8.861283e-16
6814.480000 8.803496e-16
6817.480000 8.766217e-16
6820.480000 8.864162e-16
6823.480000 8.810992e-16
6826.480000 8.645792e-16
6829.480000 8.621420e-16
6832.480000 8.652197e-16
6835.480000 8.568209e-16
6838.480000 8.456601e-16
6841.480000 8.473879e-16
6844.480000 8.445026e-16
6847.480000 8.400811e-16
6850.480000 8.509706e-16
6853.480000 8.364768e-16
6856.480000 8.396812e-16
6859.480000 8.601585e-16
6862.480000 8.737990e-16
6865.480000 8.570790e-16
6868.480000 8.175128e-16
6871.480000 7.880364e-16
6874.480000 7.968443e-16
6877.480000 7.998491e-16
6880.480000 8.009254e-16
6883.480000 8.013356e-16
6886.480000 7.918433e-16
6889.480000 7.910461e-16
6892.480000 7.900817e-16
6895.480000 7.817317e-16
6898.480000 7.813884e-16
6901.480000 7.739982e-16
6904.480000 7.560010e-16
6907.480000 7.537513e-16
6910.480000 7.582726e-16
6913.480000 7.625164e-16
6916.480000 7.646655e-16
6919.480000 7.700225e-16
6922.480000 7.766628e-16
6925.480000 7.663126e-16
6928.480000 7.487629e-16
6931.480000 7.371058e-16
6934.480000 7.401342e-16
6937.480000 7.344864e-16
6940.480000 7.425446e-16
6943.480000 7.413947e-16
6946.480000 7.264397e-16
6949.480000 7.144372e-16
6952.480000 7.227537e-16
6955.480000 7.435104e-16
6958.480000 7.488296e-16
6961.480000 7.448825e-16
6964.480000 7.408522e-16
6967.480000 7.491038e-16
6970.480000 7.450953e-16
6973.480000 7.406835e-16
6976.480000 7.393394e-16
6979.480000 7.597636e-16
6982.480000 7.481274e-16
6985.480000 7.489729e-16
6988.480000 7.427284e-16
6991.480000 7.396009e-16
6994.480000 7.369764e-16
6997.480000 7.442636e-16
7000.480000 7.435677e-16
7003.480000 7.389242e-16
7006.480000 7.263952e-16
7009.480000 7.229046e-16
7012.480000 7.312530e-16
7015.480000 7.373169e-16
7018.480000 7.389536e-16
7021.480000 7.348922e-16
7024.480000 7.342821e-16
7027.480000 7.238703e-16
7030.480000 7.064642e-16
7033.480000 7.089302e-16
7036.480000 7.175849e-16
7039.480000 7.308509e-16
7042.480000 7.310348e-16
7045.480000 7.188726e-16
7048.480000 7.314406e-16
7051.480000 7.458151e-16
7054.480000 7.361132e-16
7057.480000 7.348681e-16
7060.480000 7.380556e-16
7063.480000 7.330084e-16
7066.480000 7.247314e-16
7069.480000 7.220180e-16
7072.480000 7.227862e-16
7075.480000 7.212865e-16
7078.480000 7.073836e-16
7081.480000 7.193302e-16
7084.480000 7.163695e-16
7087.480000 7.181389e-16
7090.480000 7.161992e-16
7093.480000 7.286508e-16
7096.480000 7.383502e-16
7099.480000 7.348302e-16
7102.480000 7.238158e-16
7105.480000 7.195969e-16
7108.480000 7.220127e-16
7111.480000 7.159910e-16
7114.480000 7.065198e-16
7117.480000 6.988968e-16
7120.480000 7.113941e-16
7123.480000 7.198437e-16
7126.480000 7.225960e-16
7129.480000 7.152629e-16
7132.480000 7.099086e-16
7135.480000 7.138325e-16
7138.480000 7.195501e-16
7141.480000 7.130216e-16
7144.480000 7.083574e-16
7147.480000 7.043418e-16
7150.480000 7.062450e-16
7153.480000 7.051489e-16
7156.480000 7.042531e-16
7159.480000 7.029155e-16
7162.480000 6.964676e-16
7165.480000 6.846152e-16
7168.480000 6.752597e-16
7171.480000 6.580873e-16
7174.480000 6.578925e-16
7177.480000 6.581389e-16
7180.480000 6.532973e-16
7183.480000 6.418601e-16
7186.480000 6.313991e-16
7189.480000 6.326374e-16
7192.480000 6.366958e-16
7195.480000 6.399231e-16
7198.480000 6.414909e-16
7201.480000 6.307206e-16
7204.480000 6.347016e-16
7207.480000 6.604423e-16
7210.480000 6.672774e-16
7213.480000 6.680027e-16
7216.480000 6.792681e-16
7219.480000 6.921961e-16
7222.480000 6.728458e-16
7225.480000 6.778078e-16
7228.480000 6.639068e-16
7231.480000 6.460114e-16
7234.480000 6.428956e-16
7237.480000 6.334025e-16
7240.480000 6.291399e-16
7243.480000 6.338069e-16
7246.480000 6.444944e-16
7249.480000 6.541276e-16
7252.480000 6.477734e-16
7255.480000 6.344530e-16
7258.480000 6.389496e-16
7261.480000 6.344882e-16
7264.480000 6.204351e-16
7267.480000 6.270201e-16
7270.480000 6.323126e-16
7273.480000 6.313202e-16
7276.480000 6.368605e-16
7279.480000 6.558921e-16
7282.480000 6.565882e-16
7285.480000 6.490127e-16
7288.480000 6.368520e-16
7291.480000 6.256913e-16
7294.480000 6.274013e-16
7297.480000 6.389994e-16
7300.480000 6.467081e-16
7303.480000 6.383284e-16
7306.480000 6.290191e-16
7309.480000 6.265568e-16
7312.480000 6.268608e-16
7315.480000 6.315467e-16
7318.480000 6.316820e-16
7321.480000 6.190356e-16
7324.480000 6.420290e-16
7327.480000 6.447130e-16
7330.480000 6.518735e-16
7333.480000 6.519643e-16
7336.480000 6.604743e-16
7339.480000 6.723881e-16
7342.480000 6.793131e-16
7345.480000 6.646045e-16
7348.480000 6.632929e-16
7351.480000 6.476095e-16
7354.480000 6.474493e-16
7357.480000 6.474915e-16
7360.480000 6.213836e-16
7363.480000 6.343091e-16
7366.480000 6.478845e-16
7369.480000 6.512718e-16
7372.480000 6.489061e-16
7375.480000 6.386237e-16
7378.480000 6.265806e-16
7381.480000 6.356108e-16
7384.480000 6.488542e-16
7387.480000 6.400203e-16
7390.480000 6.312736e-16
7393.480000 6.340553e-16
7396.480000 6.437696e-16
7399.480000 6.433097e-16
7402.480000 6.404337e-16
7405.480000 6.329638e-16
7408.480000 6.260068e-16
7411.480000 6.215147e-16
7414.480000 6.317657e-16
7417.480000 6.409584e-16
7420.480000 6.434336e-16
7423.480000 6.447310e-16
7426.480000 6.417531e-16
7429.480000 6.318152e-16
7432.480000 6.308704e-16
7435.480000 6.286607e-16
7438.480000 6.264221e-16
7441.480000 6.343560e-16
7444.480000 6.313447e-16
7447.480000 6.226446e-16
7450.480000 6.312944e-16
7453.480000 6.349293e-16
7456.480000 6.244926e-16
7459.480000 6.275044e-16
7462.480000 6.290694e-16
7465.480000 6.273886e-16
7468.480000 6.289403e-16
7471.480000 6.263907e-16
7474.480000 6.192714e-16
7477.480000 6.294456e-16
7480.480000 6.222800e-16
7483.480000 6.224658e-16
7486.480000 6.135644e-16
7489.480000 6.250896e-16
7492.480000 6.295260e-16
7495.480000 6.397201e-16
7498.480000 6.326903e-16
7501.480000 6.147276e-16
7504.480000 6.132265e-16
7507.480000 6.249957e-16
7510.480000 6.243539e-16
7513.480000 6.219077e-16
7516.480000 6.148637e-16
7519.480000 6.056811e-16
7522.480000 6.112706e-16
7525.480000 6.169628e-16
7528.480000 6.199460e-16
7531.480000 6.169419e-16
7534.480000 6.132371e-16
7537.480000 6.129059e-16
7540.480000 6.059286e-16
7543.480000 5.925508e-16
7546.480000 5.872923e-16
7549.480000 6.021998e-16
7552.480000 6.053353e-16
7555.480000 6.089748e-16
7558.480000 6.068758e-16
7561.480000 5.997245e-16
7564.480000 6.042151e-16
7567.480000 6.082741e-16
7570.480000 5.984860e-16
7573.480000 5.970416e-16
7576.480000 5.969277e-16
7579.480000 6.024897e-16
7582.480000 5.947724e-16
7585.480000 5.930182e-16
7588.480000 6.075480e-16
7591.480000 6.297763e-16
7594.480000 6.435297e-16
7597.480000 6.006276e-16
7600.480000 6.039889e-16
7603.480000 5.626983e-16
7606.480000 5.662596e-16
7609.480000 5.500650e-16
7612.480000 5.664805e-16
7615.480000 5.829412e-16
7618.480000 6.235659e-16
7621.480000 6.208128e-16
7624.480000 6.018912e-16
7627.480000 5.878282e-16
7630.480000 5.822802e-16
7633.480000 5.943440e-16
7636.480000 5.821280e-16
7639.480000 5.817736e-16
7642.480000 5.862760e-16
7645.480000 5.733522e-16
7648.480000 5.694974e-16
7651.480000 5.784744e-16
7654.480000 5.888443e-16
7657.480000 5.753549e-16
7660.480000 5.725871e-16
7663.480000 5.762926e-16
7666.480000 5.678498e-16
7669.480000 5.655644e-16
7672.480000 5.732280e-16
7675.480000 5.835262e-16
7678.480000 5.847089e-16
7681.480000 5.793261e-16
7684.480000 5.816008e-16
7687.480000 5.745974e-16
7690.480000 5.691076e-16
7693.480000 5.731059e-16
7696.480000 5.679980e-16
7699.480000 5.686250e-16
7702.480000 5.656966e-16
7705.480000 5.492267e-16
7708.480000 5.647770e-16
7711.480000 5.647965e-16
7714.480000 5.663273e-16
7717.480000 5.569562e-16
7720.480000 5.524833e-16
7723.480000 5.659814e-16
7726.480000 5.622615e-16
7729.480000 5.714122e-16
7732.480000 5.671625e-16
7735.480000 5.650660e-16
7738.480000 5.673781e-16
7741.480000 5.742818e-16
7744.480000 5.707065e-16
7747.480000 5.685884e-16
7750.480000 5.681028e-16
7753.480000 5.474434e-16
7756.480000 5.536099e-16
7759.480000 5.667162e-16
7762.480000 5.848961e-16
7765.480000 5.819528e-16
7768.480000 5.723634e-16
7771.480000 6.009088e-16
7774.480000 6.184126e-16
7777.480000 5.821754e-16
7780.480000 5.768561e-16
7783.480000 5.823284e-16
7786.480000 5.840003e-16
7789.480000 5.855582e-16
7792.480000 5.948093e-16
7795.480000 5.938714e-16
7798.480000 5.838507e-16
7801.480000 5.837782e-16
7804.480000 5.861288e-16
7807.480000 5.862527e-16
7810.480000 5.998285e-16
7813.480000 6.058535e-16
7816.480000 5.840420e-16
7819.480000 5.754852e-16
7822.480000 5.887715e-16
7825.480000 5.791064e-16
7828.480000 5.731133e-16
7831.480000 5.764582e-16
7834.480000 5.789490e-16
7837.480000 5.835366e-16
7840.480000 5.769929e-16
7843.480000 5.765183e-16
7846.480000 5.711491e-16
7849.480000 5.689454e-16
7852.480000 5.760084e-16
7855.480000 5.979296e-16
7858.480000 5.795706e-16
7861.480000 5.809932e-16
7864.480000 5.717636e-16
7867.480000 5.806854e-16
7870.480000 5.876013e-16
7873.480000 5.899744e-16
7876.480000 5.800533e-16
7879.480000 5.735816e-16
7882.480000 5.794495e-16
7885.480000 5.810739e-16
7888.480000 5.863440e-16
7891.480000 5.833946e-16
7894.480000 5.860333e-16
7897.480000 5.842398e-16
7900.480000 5.787454e-16
7903.480000 5.725329e-16
7906.480000 5.685871e-16
7909.480000 5.773582e-16
7912.480000 5.895240e-16
7915.480000 5.930807e-16
7918.480000 5.758167e-16
7921.480000 5.679889e-16
7924.480000 5.743141e-16
7927.480000 5.700989e-16
7930.480000 5.763308e-16
7933.480000 5.699006e-16
7936.480000 5.701781e-16
7939.480000 5.709572e-16
7942.480000 5.749643e-16
7945.480000 5.639126e-16
7948.480000 5.607893e-16
7951.480000 5.711122e-16
7954.480000 5.785861e-16
7957.480000 5.642959e-16
7960.480000 5.633111e-16
7963.480000 5.606251e-16
7966.480000 5.815959e-16
7969.480000 5.651782e-16
7972.480000 5.423898e-16
7975.480000 5.664180e-16
7978.480000 5.708816e-16
7981.480000 5.664750e-16
7984.480000 5.540222e-16
7987.480000 5.295369e-16
7990.480000 5.503390e-16
7993.480000 5.897882e-16
7996.480000 5.739130e-16
7999.480000 5.391950e-16
8002.480000 5.252499e-16
8005.480000 5.430089e-16
8008.480000 5.502107e-16
8011.480000 5.420665e-16
8014.480000 5.567635e-16
8017.480000 5.516017e-16
8020.480000 5.422100e-16
8023.480000 5.647645e-16
8026.480000 5.752456e-16
8029.480000 5.649236e-16
8032.480000 5.428220e-16
8035.480000 5.398151e-16
8038.480000 5.498846e-16
8041.480000 5.552838e-16
8044.480000 5.535152e-16
8047.480000 5.535829e-16
8050.480000 5.618260e-16
8053.480000 5.618672e-16
8056.480000 5.579404e-16
8059.480000 5.624302e-16
8062.480000 5.572803e-16
8065.480000 5.305437e-16
8068.480000 5.247932e-16
8071.480000 5.332020e-16
8074.480000 5.387672e-16
8077.480000 5.423577e-16
8080.480000 5.409416e-16
8083.480000 5.397874e-16
8086.480000 5.548788e-16
8089.480000 5.469393e-16
8092.480000 5.489917e-16
8095.480000 5.471641e-16
8098.480000 5.322888e-16
8101.480000 5.434976e-16
8104.480000 5.405135e-16
8107.480000 5.267749e-16
8110.480000 5.377673e-16
8113.480000 5.482336e-16
8116.480000 5.343568e-16
8119.480000 5.332571e-16
8122.480000 5.349084e-16
8125.480000 5.270094e-16
8128.480000 5.187134e-16
8131.480000 5.127291e-16
8134.480000 5.169310e-16
8137.480000 5.217884e-16
8140.480000 5.211330e-16
8143.480000 5.049981e-16
8146.480000 4.975221e-16
8149.480000 5.020193e-16
8152.480000 5.032170e-16
8155.480000 4.920866e-16
8158.480000 4.923520e-16
8161.480000 4.935234e-16
8164.480000 4.828689e-16
8167.480000 4.819058e-16
8170.480000 4.988180e-16
8173.480000 4.963623e-16
8176.480000 4.862536e-16
8179.480000 4.851862e-16
8182.480000 4.975563e-16
8185.480000 4.972942e-16
8188.480000 5.074879e-16
8191.480000 5.078736e-16
8194.480000 5.006925e-16
8197.480000 5.001114e-16
8200.480000 5.084531e-16
8203.480000 5.159670e-16
8206.480000 5.219151e-16
8209.480000 5.232190e-16
8212.480000 5.105005e-16
8215.480000 5.208326e-16
8218.480000 5.014075e-16
8221.480000 5.164517e-16
8224.480000 4.957205e-16
8227.480000 4.662243e-16
8230.480000 4.444554e-16
8233.480000 4.729253e-16
8236.480000 4.984994e-16
8239.480000 4.994092e-16
8242.480000 5.196943e-16
8245.480000 5.211501e-16
8248.480000 4.969171e-16
8251.480000 5.068338e-16
8254.480000 5.293397e-16
8257.480000 5.040949e-16
8260.480000 5.020354e-16
8263.480000 5.027216e-16
8266.480000 5.194884e-16
8269.480000 5.184795e-16
8272.480000 5.025598e-16
8275.480000 4.895773e-16
8278.480000 4.857844e-16
8281.480000 4.930817e-16
8284.480000 4.957603e-16
8287.480000 5.011314e-16
8290.480000 4.998336e-16
8293.480000 4.880835e-16
8296.480000 4.996704e-16
8299.480000 5.149670e-16
8302.480000 4.983407e-16
8305.480000 4.884716e-16
8308.480000 4.939537e-16
8311.480000 4.992254e-16
8314.480000 4.883906e-16
8317.480000 4.799888e-16
8320.480000 4.731452e-16
8323.480000 4.704049e-16
8326.480000 4.827029e-16
8329.480000 4.969248e-16
8332.480000 5.027101e-16
8335.480000 4.934612e-16
8338.480000 4.742705e-16
8341.480000 5.117519e-16
8344.480000 5.372647e-16
8347.480000 4.986352e-16
8350.480000 4.714298e-16
8353.480000 5.057977e-16
8356.480000 5.065853e-16
8359.480000 4.920090e-16
8362.480000 4.967812e-16
8365.480000 4.894703e-16
8368.480000 4.819959e-16
8371.480000 4.926917e-16
8374.480000 4.937219e-16
8377.480000 4.862810e-16
8380.480000 4.775642e-16
8383.480000 4.838369e-16
8386.480000 4.790721e-16
8389.480000 4.791561e-16
8392.480000 4.764275e-16
8395.480000 4.589133e-16
8398.480000 4.867143e-16
8401.480000 5.023347e-16
8404.480000 4.727279e-16
8407.480000 4.642795e-16
8410.480000 4.769404e-16
8413.480000 5.000203e-16
8416.480000 5.080504e-16
8419.480000 4.906545e-16
8422.480000 4.743035e-16
8425.480000 4.799828e-16
8428.480000 5.080630e-16
8431.480000 5.304647e-16
8434.480000 5.045745e-16
8437.480000 4.833363e-16
8440.480000 4.808575e-16
8443.480000 4.910492e-16
8446.480000 4.940118e-16
8449.480000 4.971874e-16
8452.480000 5.018888e-16
8455.480000 4.820641e-16
8458.480000 4.855163e-16
8461.480000 4.778694e-16
8464.480000 4.974795e-16
8467.480000 4.988669e-16
8470.480000 4.742697e-16
8473.480000 4.821352e-16
8476.480000 4.696332e-16
8479.480000 4.695775e-16
8482.480000 4.713961e-16
8485.480000 4.762768e-16
8488.480000 4.864258e-16
8491.480000 4.900738e-16
8494.480000 4.958434e-16
8497.480000 5.019517e-16
8500.480000 5.260697e-16
8503.480000 5.191793e-16
8506.480000 5.065933e-16
8509.480000 4.891057e-16
8512.480000 4.915047e-16
8515.480000 4.851510e-16
8518.480000 4.853513e-16
8521.480000 4.950815e-16
8524.480000 5.049563e-16
8527.480000 5.104895e-16
8530.480000 5.010473e-16
8533.480000 4.982546e-16
8536.480000 5.046616e-16
8539.480000 5.110079e-16
8542.480000 5.091352e-16
8545.480000 5.007780e-16
8548.480000 5.093645e-16
8551.480000 5.165468e-16
8554.480000 5.055270e-16
8557.480000 4.879650e-16
8560.480000 4.927741e-16
8563.480000 5.007468e-16
8566.480000 5.043626e-16
8569.480000 5.093059e-16
8572.480000 5.196107e-16
8575.480000 5.146150e-16
8578.480000 5.059380e-16
8581.480000 5.004693e-16
8584.480000 4.984617e-16
8587.480000 5.107847e-16
8590.480000 4.958645e-16
8593.480000 4.973555e-16
8596.480000 4.953990e-16
8599.480000 4.928690e-16
8602.480000 5.100555e-16
8605.480000 5.058318e-16
8608.480000 5.063993e-16
8611.480000 5.091799e-16
8614.480000 5.113570e-16
8617.480000 5.048335e-16
8620.480000 5.210379e-16
8623.480000 5.147818e-16
8626.480000 5.143024e-16
8629.480000 5.222827e-16
8632.480000 5.165796e-16
8635.480000 5.148023e-16
8638.480000 5.181767e-16
8641.480000 5.030002e-16
8644.480000 5.048279e-16
8647.480000 5.038308e-16
8650.480000 4.996712e-16
8653.480000 4.994485e-16
8656.480000 5.142456e-16
8659.480000 5.306816e-16
8662.480000 5.201743e-16
8665.480000 5.185707e-16
8668.480000 5.160799e-16
8671.480000 5.168030e-16
8674.480000 5.162203e-16
8677.480000 5.097240e-16
8680.480000 5.109009e-16
8683.480000 5.022846e-16
8686.480000 4.938976e-16
8689.480000 4.907918e-16
8692.480000 4.957846e-16
8695.480000 4.999500e-16
8698.480000 4.963370e-16
8701.480000 4.866095e-16
8704.480000 4.949627e-16
8707.480000 4.997977e-16
8710.480000 4.969812e-16
8713.480000 4.938070e-16
8716.480000 4.875250e-16
8719.480000 4.659419e-16
8722.480000 4.737471e-16
8725.480000 4.857225e-16
8728.480000 4.898039e-16
8731.480000 5.157833e-16
8734.480000 4.970973e-16
8737.480000 4.876507e-16
8740.480000 4.888030e-16
8743.480000 4.824282e-16
8746.480000 4.815077e-16
8749.480000 4.851187e-16
8752.480000 4.957494e-16
8755.480000 4.820974e-16
8758.480000 4.914727e-16
8761.480000 4.920283e-16
8764.480000 4.952239e-16
8767.480000 5.086401e-16
8770.480000 4.908132e-16
8773.480000 4.671140e-16
8776.480000 4.825681e-16
8779.480000 5.115814e-16
8782.480000 4.981819e-16
8785.480000 4.820854e-16
8788.480000 4.874821e-16
8791.480000 4.980102e-16
8794.480000 4.859567e-16
8797.480000 4.714221e-16
8800.480000 4.579687e-16
8803.480000 4.510445e-16
8806.480000 4.513845e-16
8809.480000 4.586480e-16
8812.480000 4.660979e-16
8815.480000 4.705445e-16
8818.480000 4.738808e-16
8821.480000 4.553633e-16
8824.480000 4.516526e-16
8827.480000 4.760640e-16
8830.480000 4.858478e-16
8833.480000 4.634760e-16
8836.480000 4.566062e-16
8839.480000 4.582683e-16
8842.480000 4.531804e-16
8845.480000 4.349060e-16
8848.480000 4.378277e-16
8851.480000 4.399620e-16
8854.480000 4.377312e-16
8857.480000 4.442833e-16
8860.480000 4.496142e-16
8863.480000 4.389908e-16
8866.480000 4.623994e-16
8869.480000 4.370286e-16
8872.480000 4.309314e-16
8875.480000 4.307019e-16
8878.480000 4.297949e-16
8881.480000 4.262077e-16
8884.480000 4.500267e-16
8887.480000 4.660408e-16
8890.480000 4.526857e-16
8893.480000 4.260043e-16
8896.480000 4.372554e-16
8899.480000 4.431372e-16
8902.480000 4.589234e-16
8905.480000 4.599156e-16
8908.480000 4.514940e-16
8911.480000 4.520802e-16
8914.480000 4.378587e-16
8917.480000 4.467752e-16
8920.480000 5.071830e-16
8923.480000 5.034340e-16
8926.480000 4.565490e-16
8929.480000 4.438792e-16
8932.480000 4.425979e-16
8935.480000 4.443094e-16
8938.480000 4.534930e-16
8941.480000 4.520599e-16
8944.480000 4.558271e-16
8947.480000 4.494203e-16
8950.480000 4.429767e-16
8953.480000 4.344851e-16
8956.480000 4.362754e-16
8959.480000 4.356004e-16
8962.480000 4.217983e-16
8965.480000 4.169831e-16
8968.480000 4.009912e-16
8971.480000 4.159807e-16
8974.480000 4.242562e-16
8977.480000 4.233630e-16
8980.480000 4.330645e-16
8983.480000 4.145445e-16
8986.480000 4.115132e-16
8989.480000 4.070730e-16
8992.480000 3.866966e-16
8995.480000 3.942848e-16
8998.480000 4.063763e-16
9001.480000 4.108951e-16
9004.480000 4.019319e-16
9007.480000 3.942962e-16
9010.480000 3.845689e-16
9013.480000 3.831064e-16
9016.480000 3.784109e-16
9019.480000 3.842584e-16
9022.480000 4.043932e-16
9025.480000 4.029800e-16
9028.480000 3.990895e-16
9031.480000 4.024819e-16
9034.480000 4.088458e-16
9037.480000 4.272144e-16
9040.480000 4.245137e-16
9043.480000 4.053168e-16
9046.480000 4.209915e-16
9049.480000 4.479681e-16
9052.480000 4.273237e-16
9055.480000 4.026951e-16
9058.480000 4.045081e-16
9061.480000 4.148298e-16
9064.480000 4.234418e-16
9067.480000 4.118737e-16
9070.480000 3.944767e-16
9073.480000 3.979359e-16
9076.480000 3.922874e-16
9079.480000 3.898860e-16
9082.480000 3.956675e-16
9085.480000 3.956864e-16
9088.480000 4.064101e-16
9091.480000 4.170199e-16
9094.480000 4.311500e-16
9097.480000 3.976334e-16


==> anc/spec_2023ufx_2023-10-29T12_59_43.008_SNIFS.dat <==
# spectrum of 2023ufx
# MJD = 60246.541470
# UT = 2023-10-29T12:59:43.008
# PHASE = 23 days
# INSTRUMENT = UH2.2m/SNIFS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3400.480000 9.143003e-16
3403.480000 9.240934e-16
3406.480000 8.907246e-16
3409.480000 8.207851e-16
3412.480000 7.704924e-16
3415.480000 8.217194e-16
3418.480000 9.396718e-16
3421.480000 8.369696e-16
3424.480000 8.037724e-16
3427.480000 7.927022e-16
3430.480000 8.387084e-16
3433.480000 8.750129e-16
3436.480000 9.118717e-16
3439.480000 9.690767e-16
3442.480000 9.469551e-16
3445.480000 9.029069e-16
3448.480000 8.300610e-16
3451.480000 9.242124e-16
3454.480000 9.111321e-16
3457.480000 9.912296e-16
3460.480000 9.225674e-16
3463.480000 9.470593e-16
3466.480000 9.137441e-16
3469.480000 8.932664e-16
3472.480000 9.514513e-16
3475.480000 9.844840e-16
3478.480000 9.050611e-16
3481.480000 8.799305e-16
3484.480000 8.921038e-16
3487.480000 8.879960e-16
3490.480000 8.449287e-16
3493.480000 8.968188e-16
3496.480000 8.411759e-16
3499.480000 8.786731e-16
3502.480000 8.307581e-16
3505.480000 9.014312e-16
3508.480000 7.608174e-16
3511.480000 6.794543e-16
3514.480000 6.465395e-16
3517.480000 6.949166e-16
3520.480000 8.395453e-16
3523.480000 9.305646e-16
3526.480000 8.059959e-16
3529.480000 9.457652e-16
3532.480000 7.390239e-16
3535.480000 6.910050e-16
3538.480000 7.607765e-16
3541.480000 8.936977e-16
3544.480000 9.388786e-16
3547.480000 9.370299e-16
3550.480000 9.846507e-16
3553.480000 9.858878e-16
3556.480000 8.938660e-16
3559.480000 9.254635e-16
3562.480000 9.434646e-16
3565.480000 1.047814e-15
3568.480000 1.049623e-15
3571.480000 1.013469e-15
3574.480000 9.889783e-16
3577.480000 1.046831e-15
3580.480000 9.948359e-16
3583.480000 1.108554e-15
3586.480000 1.018480e-15
3589.480000 9.137943e-16
3592.480000 9.793497e-16
3595.480000 8.843295e-16
3598.480000 8.469446e-16
3601.480000 8.741623e-16
3604.480000 8.588131e-16
3607.480000 9.385381e-16
3610.480000 9.516495e-16
3613.480000 9.251222e-16
3616.480000 1.004630e-15
3619.480000 1.055370e-15
3622.480000 1.009662e-15
3625.480000 1.033320e-15
3628.480000 1.059343e-15
3631.480000 1.102591e-15
3634.480000 1.004012e-15
3637.480000 9.537491e-16
3640.480000 1.006688e-15
3643.480000 1.119665e-15
3646.480000 1.178469e-15
3649.480000 1.085698e-15
3652.480000 1.154762e-15
3655.480000 1.108088e-15
3658.480000 1.074438e-15
3661.480000 1.217479e-15
3664.480000 1.205055e-15
3667.480000 1.106383e-15
3670.480000 1.021553e-15
3673.480000 9.940729e-16
3676.480000 1.034755e-15
3679.480000 1.048497e-15
3682.480000 1.058822e-15
3685.480000 1.051098e-15
3688.480000 1.110077e-15
3691.480000 1.213130e-15
3694.480000 1.059388e-15
3697.480000 1.044255e-15
3700.480000 1.037343e-15
3703.480000 1.186893e-15
3706.480000 1.228591e-15
3709.480000 1.179585e-15
3712.480000 1.171076e-15
3715.480000 1.148284e-15
3718.480000 1.163494e-15
3721.480000 1.210278e-15
3724.480000 1.246027e-15
3727.480000 1.187282e-15
3730.480000 1.197727e-15
3733.480000 1.222855e-15
3736.480000 1.184781e-15
3739.480000 1.158445e-15
3742.480000 1.143962e-15
3745.480000 1.106135e-15
3748.480000 1.176942e-15
3751.480000 1.371671e-15
3754.480000 1.240460e-15
3757.480000 1.272402e-15
3760.480000 1.314170e-15
3763.480000 1.288269e-15
3766.480000 1.305321e-15
3769.480000 1.371744e-15
3772.480000 1.457268e-15
3775.480000 1.421556e-15
3778.480000 1.447188e-15
3781.480000 1.485566e-15
3784.480000 1.382724e-15
3787.480000 1.347295e-15
3790.480000 1.279686e-15
3793.480000 1.479305e-15
3796.480000 1.358262e-15
3799.480000 1.368953e-15
3802.480000 1.350482e-15
3805.480000 1.349814e-15
3808.480000 1.251034e-15
3811.480000 1.372561e-15
3814.480000 1.467058e-15
3817.480000 1.397467e-15
3820.480000 1.341512e-15
3823.480000 1.338921e-15
3826.480000 1.305020e-15
3829.480000 1.249115e-15
3832.480000 1.309688e-15
3835.480000 1.304039e-15
3838.480000 1.324800e-15
3841.480000 1.376143e-15
3844.480000 1.348509e-15
3847.480000 1.418083e-15
3850.480000 1.291039e-15
3853.480000 1.323867e-15
3856.480000 1.283667e-15
3859.480000 1.311770e-15
3862.480000 1.293561e-15
3865.480000 1.267496e-15
3868.480000 1.294985e-15
3871.480000 1.290661e-15
3874.480000 1.234484e-15
3877.480000 1.218715e-15
3880.480000 1.190654e-15
3883.480000 1.141782e-15
3886.480000 1.141033e-15
3889.480000 1.140271e-15
3892.480000 1.116717e-15
3895.480000 1.126331e-15
3898.480000 1.114633e-15
3901.480000 1.156375e-15
3904.480000 1.144081e-15
3907.480000 1.061589e-15
3910.480000 1.159354e-15
3913.480000 1.187927e-15
3916.480000 1.320479e-15
3919.480000 1.472069e-15
3922.480000 1.457172e-15
3925.480000 1.484187e-15
3928.480000 1.484294e-15
3931.480000 1.429950e-15
3934.480000 1.445282e-15
3937.480000 1.437823e-15
3940.480000 1.460216e-15
3943.480000 1.448082e-15
3946.480000 1.569398e-15
3949.480000 1.613039e-15
3952.480000 1.632695e-15
3955.480000 1.622463e-15
3958.480000 1.570702e-15
3961.480000 1.674601e-15
3964.480000 1.663459e-15
3967.480000 1.661743e-15
3970.480000 1.628936e-15
3973.480000 1.505207e-15
3976.480000 1.625143e-15
3979.480000 1.644909e-15
3982.480000 1.707936e-15
3985.480000 1.665597e-15
3988.480000 1.658145e-15
3991.480000 1.673679e-15
3994.480000 1.595612e-15
3997.480000 1.500018e-15
4000.480000 1.486340e-15
4003.480000 1.570789e-15
4006.480000 1.473430e-15
4009.480000 1.358225e-15
4012.480000 1.283508e-15
4015.480000 1.256989e-15
4018.480000 1.264705e-15
4021.480000 1.182414e-15
4024.480000 1.204670e-15
4027.480000 1.130347e-15
4030.480000 1.184272e-15
4033.480000 1.193237e-15
4036.480000 1.286039e-15
4039.480000 1.334579e-15
4042.480000 1.371804e-15
4045.480000 1.624539e-15
4048.480000 1.573411e-15
4051.480000 1.567751e-15
4054.480000 1.638840e-15
4057.480000 1.701353e-15
4060.480000 1.610893e-15
4063.480000 1.619104e-15
4066.480000 1.681224e-15
4069.480000 1.681563e-15
4072.480000 1.662172e-15
4075.480000 1.607324e-15
4078.480000 1.616113e-15
4081.480000 1.657968e-15
4084.480000 1.664307e-15
4087.480000 1.627141e-15
4090.480000 1.610150e-15
4093.480000 1.616945e-15
4096.480000 1.714857e-15
4099.480000 1.803833e-15
4102.480000 1.738085e-15
4105.480000 1.644694e-15
4108.480000 1.658440e-15
4111.480000 1.692918e-15
4114.480000 1.694675e-15
4117.480000 1.709456e-15
4120.480000 1.696368e-15
4123.480000 1.690704e-15
4126.480000 1.712856e-15
4129.480000 1.734293e-15
4132.480000 1.692467e-15
4135.480000 1.760058e-15
4138.480000 1.659187e-15
4141.480000 1.640266e-15
4144.480000 1.554763e-15
4147.480000 1.503584e-15
4150.480000 1.571536e-15
4153.480000 1.572953e-15
4156.480000 1.539584e-15
4159.480000 1.507921e-15
4162.480000 1.586421e-15
4165.480000 1.579013e-15
4168.480000 1.647819e-15
4171.480000 1.613048e-15
4174.480000 1.545810e-15
4177.480000 1.564190e-15
4180.480000 1.550451e-15
4183.480000 1.622572e-15
4186.480000 1.613828e-15
4189.480000 1.544048e-15
4192.480000 1.513550e-15
4195.480000 1.548932e-15
4198.480000 1.529338e-15
4201.480000 1.526411e-15
4204.480000 1.505625e-15
4207.480000 1.536075e-15
4210.480000 1.578245e-15
4213.480000 1.543463e-15
4216.480000 1.619327e-15
4219.480000 1.491885e-15
4222.480000 1.396212e-15
4225.480000 1.453689e-15
4228.480000 1.427740e-15
4231.480000 1.340185e-15
4234.480000 1.307258e-15
4237.480000 1.339622e-15
4240.480000 1.304976e-15
4243.480000 1.275411e-15
4246.480000 1.248513e-15
4249.480000 1.230875e-15
4252.480000 1.232237e-15
4255.480000 1.196636e-15
4258.480000 1.191203e-15
4261.480000 1.186205e-15
4264.480000 1.170194e-15
4267.480000 1.257252e-15
4270.480000 1.259242e-15
4273.480000 1.215776e-15
4276.480000 1.164865e-15
4279.480000 1.210628e-15
4282.480000 1.283449e-15
4285.480000 1.283106e-15
4288.480000 1.314046e-15
4291.480000 1.308590e-15
4294.480000 1.365338e-15
4297.480000 1.378452e-15
4300.480000 1.412264e-15
4303.480000 1.436694e-15
4306.480000 1.426563e-15
4309.480000 1.461780e-15
4312.480000 1.478435e-15
4315.480000 1.467988e-15
4318.480000 1.506572e-15
4321.480000 1.628616e-15
4324.480000 1.741836e-15
4327.480000 1.669934e-15
4330.480000 1.558738e-15
4333.480000 1.566258e-15
4336.480000 1.644573e-15
4339.480000 1.666431e-15
4342.480000 1.639778e-15
4345.480000 1.561233e-15
4348.480000 1.595031e-15
4351.480000 1.690619e-15
4354.480000 1.693354e-15
4357.480000 1.563474e-15
4360.480000 1.598177e-15
4363.480000 1.596410e-15
4366.480000 1.631356e-15
4369.480000 1.618977e-15
4372.480000 1.549253e-15
4375.480000 1.511654e-15
4378.480000 1.479622e-15
4381.480000 1.485136e-15
4384.480000 1.525313e-15
4387.480000 1.552306e-15
4390.480000 1.491040e-15
4393.480000 1.428948e-15
4396.480000 1.469118e-15
4399.480000 1.497536e-15
4402.480000 1.513433e-15
4405.480000 1.529797e-15
4408.480000 1.467812e-15
4411.480000 1.446739e-15
4414.480000 1.435482e-15
4417.480000 1.500292e-15
4420.480000 1.494944e-15
4423.480000 1.517142e-15
4426.480000 1.510518e-15
4429.480000 1.468659e-15
4432.480000 1.446846e-15
4435.480000 1.415867e-15
4438.480000 1.419724e-15
4441.480000 1.462856e-15
4444.480000 1.470655e-15
4447.480000 1.410724e-15
4450.480000 1.400269e-15
4453.480000 1.498156e-15
4456.480000 1.467241e-15
4459.480000 1.442836e-15
4462.480000 1.445489e-15
4465.480000 1.414019e-15
4468.480000 1.431610e-15
4471.480000 1.475649e-15
4474.480000 1.483413e-15
4477.480000 1.442111e-15
4480.480000 1.412461e-15
4483.480000 1.373367e-15
4486.480000 1.474546e-15
4489.480000 1.622788e-15
4492.480000 1.551074e-15
4495.480000 1.387863e-15
4498.480000 1.389780e-15
4501.480000 1.411818e-15
4504.480000 1.396714e-15
4507.480000 1.391744e-15
4510.480000 1.329982e-15
4513.480000 1.352557e-15
4516.480000 1.426417e-15
4519.480000 1.453159e-15
4522.480000 1.389501e-15
4525.480000 1.389984e-15
4528.480000 1.440789e-15
4531.480000 1.425887e-15
4534.480000 1.369243e-15
4537.480000 1.302682e-15
4540.480000 1.315130e-15
4543.480000 1.366581e-15
4546.480000 1.378075e-15
4549.480000 1.386865e-15
4552.480000 1.446816e-15
4555.480000 1.492977e-15
4558.480000 1.445807e-15
4561.480000 1.406266e-15
4564.480000 1.381003e-15
4567.480000 1.403246e-15
4570.480000 1.361383e-15
4573.480000 1.374916e-15
4576.480000 1.408795e-15
4579.480000 1.407636e-15
4582.480000 1.362399e-15
4585.480000 1.362713e-15
4588.480000 1.346698e-15
4591.480000 1.343316e-15
4594.480000 1.328601e-15
4597.480000 1.369108e-15
4600.480000 1.338511e-15
4603.480000 1.371179e-15
4606.480000 1.349077e-15
4609.480000 1.342179e-15
4612.480000 1.366546e-15
4615.480000 1.357294e-15
4618.480000 1.340975e-15
4621.480000 1.372862e-15
4624.480000 1.303692e-15
4627.480000 1.330439e-15
4630.480000 1.357188e-15
4633.480000 1.339965e-15
4636.480000 1.359998e-15
4639.480000 1.434832e-15
4642.480000 1.374433e-15
4645.480000 1.289830e-15
4648.480000 1.341979e-15
4651.480000 1.283490e-15
4654.480000 1.266413e-15
4657.480000 1.308729e-15
4660.480000 1.357539e-15
4663.480000 1.452490e-15
4666.480000 1.435828e-15
4669.480000 1.361591e-15
4672.480000 1.307372e-15
4675.480000 1.364976e-15
4678.480000 1.371296e-15
4681.480000 1.333859e-15
4684.480000 1.371473e-15
4687.480000 1.402991e-15
4690.480000 1.352040e-15
4693.480000 1.322183e-15
4696.480000 1.385540e-15
4699.480000 1.359273e-15
4702.480000 1.334690e-15
4705.480000 1.302271e-15
4708.480000 1.272520e-15
4711.480000 1.281510e-15
4714.480000 1.272221e-15
4717.480000 1.221198e-15
4720.480000 1.207743e-15
4723.480000 1.262794e-15
4726.480000 1.323975e-15
4729.480000 1.266267e-15
4732.480000 1.199448e-15
4735.480000 1.242995e-15
4738.480000 1.160248e-15
4741.480000 1.147619e-15
4744.480000 1.174446e-15
4747.480000 1.149055e-15
4750.480000 1.105980e-15
4753.480000 1.138337e-15
4756.480000 1.209781e-15
4759.480000 1.158630e-15
4762.480000 1.098281e-15
4765.480000 1.113264e-15
4768.480000 1.127207e-15
4771.480000 1.102091e-15
4774.480000 1.160126e-15
4777.480000 1.141978e-15
4780.480000 1.124534e-15
4783.480000 1.152552e-15
4786.480000 1.157802e-15
4789.480000 1.209384e-15
4792.480000 1.254248e-15
4795.480000 1.275394e-15
4798.480000 1.315691e-15
4801.480000 1.336581e-15
4804.480000 1.318664e-15
4807.480000 1.393907e-15
4810.480000 1.400897e-15
4813.480000 1.383365e-15
4816.480000 1.402662e-15
4819.480000 1.390415e-15
4822.480000 1.443555e-15
4825.480000 1.433277e-15
4828.480000 1.413335e-15
4831.480000 1.453297e-15
4834.480000 1.503695e-15
4837.480000 1.493597e-15
4840.480000 1.513262e-15
4843.480000 1.521185e-15
4846.480000 1.561887e-15
4849.480000 1.581630e-15
4852.480000 1.646839e-15
4855.480000 1.556973e-15
4858.480000 1.583919e-15
4861.480000 1.623511e-15
4864.480000 1.565367e-15
4867.480000 1.509232e-15
4870.480000 1.525277e-15
4873.480000 1.522642e-15
4876.480000 1.530877e-15
4879.480000 1.528945e-15
4882.480000 1.572067e-15
4885.480000 1.591483e-15
4888.480000 1.648409e-15
4891.480000 1.595749e-15
4894.480000 1.550303e-15
4897.480000 1.563510e-15
4900.480000 1.593648e-15
4903.480000 1.579567e-15
4906.480000 1.539405e-15
4909.480000 1.504805e-15
4912.480000 1.448950e-15
4915.480000 1.524031e-15
4918.480000 1.559710e-15
4921.480000 1.505122e-15
4924.480000 1.444861e-15
4927.480000 1.551267e-15
4930.480000 1.593779e-15
4933.480000 1.501599e-15
4936.480000 1.491897e-15
4939.480000 1.506315e-15
4942.480000 1.433429e-15
4945.480000 1.422141e-15
4948.480000 1.488064e-15
4951.480000 1.542170e-15
4954.480000 1.543155e-15
4957.480000 1.515510e-15
4960.480000 1.524311e-15
4963.480000 1.457184e-15
4966.480000 1.453122e-15
4969.480000 1.484527e-15
4972.480000 1.489899e-15
4975.480000 1.451960e-15
4978.480000 1.466526e-15
4981.480000 1.491442e-15
4984.480000 1.494134e-15
4987.480000 1.457111e-15
4990.480000 1.482896e-15
4993.480000 1.473082e-15
4996.480000 1.430790e-15
4999.480000 1.411678e-15
5002.480000 1.394386e-15
5005.480000 1.444425e-15
5008.480000 1.446519e-15
5011.480000 1.434982e-15
5014.480000 1.489701e-15
5017.480000 1.411794e-15
5020.480000 1.398923e-15
5023.480000 1.361065e-15
5026.480000 1.409727e-15
5029.480000 1.377230e-15
5032.480000 1.407048e-15
5035.480000 1.459124e-15
5038.480000 1.410785e-15
5041.480000 1.443449e-15
5044.480000 1.496294e-15
5047.480000 1.352268e-15
5050.480000 1.366426e-15
5053.480000 1.417655e-15
5056.480000 1.390201e-15
5059.480000 1.397365e-15
5062.480000 1.390849e-15
5065.480000 1.392483e-15
5068.480000 1.382093e-15
5071.480000 nan
5074.480000 nan
5077.480000 nan
5080.480000 nan
5083.480000 nan
5086.480000 nan
5089.480000 nan
5092.480000 nan
5095.480000 nan
5098.480000 nan
5101.480000 nan
5104.480000 nan
5107.480000 nan
5110.480000 nan
5113.480000 nan
5116.480000 nan
5119.480000 nan
5122.480000 nan
5125.480000 nan
5128.480000 nan
5131.480000 nan
5134.480000 nan
5137.480000 nan
5140.480000 nan
5143.480000 nan
5146.480000 nan
5149.480000 nan
5152.480000 nan
5155.480000 nan
5158.480000 nan
5161.480000 nan
5164.480000 nan
5167.480000 nan
5170.480000 1.555435e-15
5173.480000 1.607172e-15
5176.480000 1.577256e-15
5179.480000 1.666392e-15
5182.480000 1.617632e-15
5185.480000 1.598864e-15
5188.480000 1.633498e-15
5191.480000 1.574265e-15
5194.480000 1.519635e-15
5197.480000 1.741073e-15
5200.480000 1.721813e-15
5203.480000 1.670221e-15
5206.480000 1.545287e-15
5209.480000 1.542870e-15
5212.480000 1.544317e-15
5215.480000 1.504251e-15
5218.480000 1.451166e-15
5221.480000 1.437455e-15
5224.480000 1.443824e-15
5227.480000 1.468900e-15
5230.480000 1.476753e-15
5233.480000 1.543958e-15
5236.480000 1.539867e-15
5239.480000 1.436046e-15
5242.480000 1.356131e-15
5245.480000 1.357887e-15
5248.480000 1.412726e-15
5251.480000 1.351047e-15
5254.480000 1.355592e-15
5257.480000 1.445818e-15
5260.480000 1.364863e-15
5263.480000 1.307013e-15
5266.480000 1.332921e-15
5269.480000 1.374203e-15
5272.480000 1.433699e-15
5275.480000 1.453393e-15
5278.480000 1.428032e-15
5281.480000 1.338200e-15
5284.480000 1.322429e-15
5287.480000 1.389757e-15
5290.480000 1.379678e-15
5293.480000 1.338998e-15
5296.480000 1.364122e-15
5299.480000 1.406459e-15
5302.480000 1.419505e-15
5305.480000 1.402547e-15
5308.480000 1.370905e-15
5311.480000 1.375513e-15
5314.480000 1.409146e-15
5317.480000 1.465048e-15
5320.480000 1.356096e-15
5323.480000 1.327293e-15
5326.480000 1.335813e-15
5329.480000 1.313468e-15
5332.480000 1.391806e-15
5335.480000 1.495203e-15
5338.480000 1.460536e-15
5341.480000 1.369100e-15
5344.480000 1.367973e-15
5347.480000 1.385503e-15
5350.480000 1.312856e-15
5353.480000 1.279343e-15
5356.480000 1.366740e-15
5359.480000 1.364390e-15
5362.480000 1.323875e-15
5365.480000 1.327157e-15
5368.480000 1.289586e-15
5371.480000 1.311932e-15
5374.480000 1.321877e-15
5377.480000 1.307715e-15
5380.480000 1.308170e-15
5383.480000 1.289348e-15
5386.480000 1.306807e-15
5389.480000 1.275440e-15
5392.480000 1.253949e-15
5395.480000 1.284246e-15
5398.480000 1.302453e-15
5401.480000 1.320027e-15
5404.480000 1.289116e-15
5407.480000 1.278136e-15
5410.480000 1.284981e-15
5413.480000 1.275555e-15
5416.480000 1.257356e-15
5419.480000 1.264076e-15
5422.480000 1.301207e-15
5425.480000 1.326783e-15
5428.480000 1.236919e-15
5431.480000 1.229575e-15
5434.480000 1.251539e-15
5437.480000 1.315419e-15
5440.480000 1.343066e-15
5443.480000 1.327420e-15
5446.480000 1.264810e-15
5449.480000 1.311643e-15
5452.480000 1.273210e-15
5455.480000 1.252192e-15
5458.480000 1.219435e-15
5461.480000 1.301179e-15
5464.480000 1.287583e-15
5467.480000 1.253731e-15
5470.480000 1.241788e-15
5473.480000 1.224562e-15
5476.480000 1.271097e-15
5479.480000 1.262617e-15
5482.480000 1.247750e-15
5485.480000 1.256422e-15
5488.480000 1.273356e-15
5491.480000 1.285927e-15
5494.480000 1.269731e-15
5497.480000 1.298054e-15
5500.480000 1.307664e-15
5503.480000 1.266306e-15
5506.480000 1.286368e-15
5509.480000 1.310919e-15
5512.480000 1.236752e-15
5515.480000 1.199128e-15
5518.480000 1.223148e-15
5521.480000 1.219944e-15
5524.480000 1.245487e-15
5527.480000 1.254103e-15
5530.480000 1.233247e-15
5533.480000 1.258822e-15
5536.480000 1.265019e-15
5539.480000 1.252664e-15
5542.480000 1.226492e-15
5545.480000 1.225853e-15
5548.480000 1.228603e-15
5551.480000 1.195940e-15
5554.480000 1.220600e-15
5557.480000 1.238284e-15
5560.480000 1.223242e-15
5563.480000 1.194606e-15
5566.480000 1.201122e-15
5569.480000 1.204778e-15
5572.480000 1.289059e-15
5575.480000 1.417461e-15
5578.480000 1.411423e-15
5581.480000 1.442230e-15
5584.480000 1.208614e-15
5587.480000 1.253883e-15
5590.480000 1.257887e-15
5593.480000 1.200498e-15
5596.480000 1.207096e-15
5599.480000 1.199179e-15
5602.480000 1.244892e-15
5605.480000 1.230616e-15
5608.480000 1.192471e-15
5611.480000 1.215084e-15
5614.480000 1.227316e-15
5617.480000 1.211742e-15
5620.480000 1.205807e-15
5623.480000 1.224943e-15
5626.480000 1.204382e-15
5629.480000 1.176267e-15
5632.480000 1.166933e-15
5635.480000 1.198367e-15
5638.480000 1.210500e-15
5641.480000 1.191706e-15
5644.480000 1.184573e-15
5647.480000 1.150583e-15
5650.480000 1.103108e-15
5653.480000 1.102656e-15
5656.480000 1.146162e-15
5659.480000 1.179591e-15
5662.480000 1.153882e-15
5665.480000 1.115536e-15
5668.480000 1.124772e-15
5671.480000 1.158924e-15
5674.480000 1.153069e-15
5677.480000 1.115914e-15
5680.480000 1.117143e-15
5683.480000 1.128748e-15
5686.480000 1.090688e-15
5689.480000 1.092651e-15
5692.480000 1.120901e-15
5695.480000 1.121552e-15
5698.480000 1.146107e-15
5701.480000 1.120890e-15
5704.480000 1.157011e-15
5707.480000 1.107950e-15
5710.480000 1.135342e-15
5713.480000 1.106041e-15
5716.480000 1.073073e-15
5719.480000 1.043001e-15
5722.480000 1.045614e-15
5725.480000 1.018781e-15
5728.480000 1.002999e-15
5731.480000 1.007309e-15
5734.480000 1.004720e-15
5737.480000 9.885365e-16
5740.480000 9.827108e-16
5743.480000 9.575050e-16
5746.480000 9.753994e-16
5749.480000 9.411244e-16
5752.480000 9.256931e-16
5755.480000 9.570574e-16
5758.480000 9.752831e-16
5761.480000 9.609637e-16
5764.480000 9.778111e-16
5767.480000 9.966081e-16
5770.480000 9.777395e-16
5773.480000 9.660960e-16
5776.480000 9.587147e-16
5779.480000 9.840655e-16
5782.480000 9.958837e-16
5785.480000 9.824376e-16
5788.480000 9.770704e-16
5791.480000 9.832854e-16
5794.480000 1.000615e-15
5797.480000 1.022948e-15
5800.480000 1.026265e-15
5803.480000 1.026063e-15
5806.480000 1.068951e-15
5809.480000 1.077685e-15
5812.480000 1.049242e-15
5815.480000 1.039089e-15
5818.480000 1.030577e-15
5821.480000 1.016220e-15
5824.480000 1.064367e-15
5827.480000 1.083803e-15
5830.480000 1.073180e-15
5833.480000 1.070070e-15
5836.480000 1.102304e-15
5839.480000 1.096509e-15
5842.480000 1.094046e-15
5845.480000 1.046580e-15
5848.480000 1.098347e-15
5851.480000 1.114961e-15
5854.480000 1.118291e-15
5857.480000 1.144816e-15
5860.480000 1.165714e-15
5863.480000 1.173972e-15
5866.480000 1.125234e-15
5869.480000 1.140688e-15
5872.480000 1.131865e-15
5875.480000 1.127792e-15
5878.480000 1.141283e-15
5881.480000 1.141165e-15
5884.480000 1.115329e-15
5887.480000 1.105350e-15
5890.480000 1.094211e-15
5893.480000 1.087683e-15
5896.480000 1.090539e-15
5899.480000 1.114072e-15
5902.480000 1.141191e-15
5905.480000 1.154007e-15
5908.480000 1.162489e-15
5911.480000 1.156464e-15
5914.480000 1.125219e-15
5917.480000 1.117385e-15
5920.480000 1.126943e-15
5923.480000 1.124702e-15
5926.480000 1.129632e-15
5929.480000 1.148036e-15
5932.480000 1.133672e-15
5935.480000 1.121042e-15
5938.480000 1.130094e-15
5941.480000 1.133809e-15
5944.480000 1.146215e-15
5947.480000 1.134407e-15
5950.480000 1.141877e-15
5953.480000 1.151828e-15
5956.480000 1.155121e-15
5959.480000 1.128646e-15
5962.480000 1.157549e-15
5965.480000 1.126681e-15
5968.480000 1.096223e-15
5971.480000 1.121576e-15
5974.480000 1.119603e-15
5977.480000 1.085477e-15
5980.480000 1.103557e-15
5983.480000 1.111038e-15
5986.480000 1.150191e-15
5989.480000 1.133703e-15
5992.480000 1.129745e-15
5995.480000 1.115421e-15
5998.480000 1.109573e-15
6001.480000 1.116527e-15
6004.480000 1.084816e-15
6007.480000 1.074536e-15
6010.480000 1.093017e-15
6013.480000 1.102666e-15
6016.480000 1.089426e-15
6019.480000 1.083589e-15
6022.480000 1.080561e-15
6025.480000 1.066577e-15
6028.480000 1.068963e-15
6031.480000 1.086974e-15
6034.480000 1.089459e-15
6037.480000 1.072314e-15
6040.480000 1.062017e-15
6043.480000 1.059848e-15
6046.480000 1.058049e-15
6049.480000 1.066722e-15
6052.480000 1.088147e-15
6055.480000 1.089602e-15
6058.480000 1.074990e-15
6061.480000 1.071684e-15
6064.480000 1.065861e-15
6067.480000 1.067753e-15
6070.480000 1.082899e-15
6073.480000 1.088653e-15
6076.480000 1.056017e-15
6079.480000 1.061480e-15
6082.480000 1.069369e-15
6085.480000 1.054570e-15
6088.480000 1.024238e-15
6091.480000 1.054007e-15
6094.480000 1.027780e-15
6097.480000 1.019872e-15
6100.480000 1.046776e-15
6103.480000 1.035148e-15
6106.480000 1.033735e-15
6109.480000 1.005976e-15
6112.480000 1.021898e-15
6115.480000 1.009250e-15
6118.480000 1.014796e-15
6121.480000 1.013305e-15
6124.480000 1.008373e-15
6127.480000 1.004149e-15
6130.480000 1.012272e-15
6133.480000 1.004191e-15
6136.480000 1.019753e-15
6139.480000 1.023825e-15
6142.480000 1.016653e-15
6145.480000 1.009852e-15
6148.480000 1.014851e-15
6151.480000 1.009322e-15
6154.480000 9.988632e-16
6157.480000 1.001463e-15
6160.480000 1.008310e-15
6163.480000 1.011514e-15
6166.480000 9.841245e-16
6169.480000 1.011597e-15
6172.480000 1.016488e-15
6175.480000 1.018229e-15
6178.480000 1.016729e-15
6181.480000 1.001082e-15
6184.480000 9.973357e-16
6187.480000 9.992138e-16
6190.480000 9.931302e-16
6193.480000 1.017383e-15
6196.480000 1.002140e-15
6199.480000 9.898353e-16
6202.480000 9.884562e-16
6205.480000 9.879459e-16
6208.480000 9.723600e-16
6211.480000 9.842220e-16
6214.480000 9.554979e-16
6217.480000 9.607658e-16
6220.480000 9.910756e-16
6223.480000 9.926894e-16
6226.480000 9.622598e-16
6229.480000 9.489129e-16
6232.480000 9.715213e-16
6235.480000 9.799667e-16
6238.480000 9.962711e-16
6241.480000 9.945487e-16
6244.480000 9.779838e-16
6247.480000 9.387614e-16
6250.480000 9.554140e-16
6253.480000 1.012135e-15
6256.480000 1.063766e-15
6259.480000 1.019870e-15
6262.480000 9.912076e-16
6265.480000 1.011259e-15
6268.480000 9.887539e-16
6271.480000 9.396825e-16
6274.480000 9.145814e-16
6277.480000 9.210731e-16
6280.480000 9.299015e-16
6283.480000 9.372648e-16
6286.480000 9.453451e-16
6289.480000 9.331642e-16
6292.480000 9.037621e-16
6295.480000 9.279555e-16
6298.480000 9.987150e-16
6301.480000 1.029299e-15
6304.480000 9.666995e-16
6307.480000 9.312646e-16
6310.480000 9.390251e-16
6313.480000 9.453061e-16
6316.480000 9.483819e-16
6319.480000 9.525486e-16
6322.480000 9.614813e-16
6325.480000 9.490155e-16
6328.480000 9.439004e-16
6331.480000 9.386426e-16
6334.480000 9.352148e-16
6337.480000 9.378478e-16
6340.480000 9.421160e-16
6343.480000 9.353994e-16
6346.480000 9.271017e-16
6349.480000 9.242291e-16
6352.480000 8.999424e-16
6355.480000 9.047862e-16
6358.480000 9.058908e-16
6361.480000 9.409243e-16
6364.480000 9.617887e-16
6367.480000 9.295290e-16
6370.480000 9.030465e-16
6373.480000 9.035579e-16
6376.480000 9.190044e-16
6379.480000 9.211811e-16
6382.480000 9.179024e-16
6385.480000 9.396501e-16
6388.480000 9.491851e-16
6391.480000 9.407816e-16
6394.480000 9.390538e-16
6397.480000 9.256961e-16
6400.480000 9.257782e-16
6403.480000 9.510457e-16
6406.480000 9.603605e-16
6409.480000 9.741440e-16
6412.480000 9.879222e-16
6415.480000 1.004038e-15
6418.480000 1.005323e-15
6421.480000 9.860915e-16
6424.480000 9.978318e-16
6427.480000 1.014885e-15
6430.480000 1.035278e-15
6433.480000 1.036856e-15
6436.480000 1.053023e-15
6439.480000 1.087651e-15
6442.480000 1.109863e-15
6445.480000 1.103013e-15
6448.480000 1.134514e-15
6451.480000 1.142221e-15
6454.480000 1.150467e-15
6457.480000 1.182462e-15
6460.480000 1.187706e-15
6463.480000 1.213069e-15
6466.480000 1.221925e-15
6469.480000 1.206313e-15
6472.480000 1.232459e-15
6475.480000 1.286411e-15
6478.480000 1.287091e-15
6481.480000 1.330540e-15
6484.480000 1.321773e-15
6487.480000 1.340034e-15
6490.480000 1.363562e-15
6493.480000 1.385264e-15
6496.480000 1.387570e-15
6499.480000 1.398005e-15
6502.480000 1.385860e-15
6505.480000 1.384424e-15
6508.480000 1.388718e-15
6511.480000 1.399086e-15
6514.480000 1.412968e-15
6517.480000 1.418725e-15
6520.480000 1.438264e-15
6523.480000 1.434974e-15
6526.480000 1.414596e-15
6529.480000 1.414361e-15
6532.480000 1.441616e-15
6535.480000 1.473966e-15
6538.480000 1.494369e-15
6541.480000 1.478948e-15
6544.480000 1.451888e-15
6547.480000 1.433797e-15
6550.480000 1.442044e-15
6553.480000 1.453293e-15
6556.480000 1.442525e-15
6559.480000 1.435133e-15
6562.480000 1.437111e-15
6565.480000 1.461273e-15
6568.480000 1.467124e-15
6571.480000 1.480410e-15
6574.480000 1.479271e-15
6577.480000 1.473305e-15
6580.480000 1.448782e-15
6583.480000 1.438040e-15
6586.480000 1.437854e-15
6589.480000 1.447319e-15
6592.480000 1.485167e-15
6595.480000 1.457719e-15
6598.480000 1.452241e-15
6601.480000 1.459048e-15
6604.480000 1.398105e-15
6607.480000 1.423367e-15
6610.480000 1.556965e-15
6613.480000 1.478014e-15
6616.480000 1.451707e-15
6619.480000 1.416506e-15
6622.480000 1.416996e-15
6625.480000 1.421419e-15
6628.480000 1.427632e-15
6631.480000 1.416190e-15
6634.480000 1.410832e-15
6637.480000 1.403669e-15
6640.480000 1.386899e-15
6643.480000 1.377860e-15
6646.480000 1.376221e-15
6649.480000 1.369686e-15
6652.480000 1.354988e-15
6655.480000 1.346358e-15
6658.480000 1.357955e-15
6661.480000 1.385877e-15
6664.480000 1.389887e-15
6667.480000 1.375064e-15
6670.480000 1.342565e-15
6673.480000 1.312436e-15
6676.480000 1.322319e-15
6679.480000 1.334931e-15
6682.480000 1.324472e-15
6685.480000 1.321798e-15
6688.480000 1.311401e-15
6691.480000 1.290300e-15
6694.480000 1.300595e-15
6697.480000 1.308300e-15
6700.480000 1.319726e-15
6703.480000 1.298847e-15
6706.480000 1.341726e-15
6709.480000 1.284827e-15
6712.480000 1.252974e-15
6715.480000 1.259912e-15
6718.480000 1.311831e-15
6721.480000 1.239793e-15
6724.480000 1.226940e-15
6727.480000 1.220927e-15
6730.480000 1.224792e-15
6733.480000 1.203490e-15
6736.480000 1.197286e-15
6739.480000 1.173558e-15
6742.480000 1.157179e-15
6745.480000 1.155420e-15
6748.480000 1.148444e-15
6751.480000 1.142396e-15
6754.480000 1.141206e-15
6757.480000 1.134138e-15
6760.480000 1.127441e-15
6763.480000 1.125500e-15
6766.480000 1.116036e-15
6769.480000 1.099752e-15
6772.480000 1.095043e-15
6775.480000 1.102974e-15
6778.480000 1.106747e-15
6781.480000 1.093073e-15
6784.480000 1.063966e-15
6787.480000 1.052230e-15
6790.480000 1.060906e-15
6793.480000 1.066045e-15
6796.480000 1.056496e-15
6799.480000 1.049240e-15
6802.480000 1.050077e-15
6805.480000 1.033938e-15
6808.480000 1.005019e-15
6811.480000 9.961984e-16
6814.480000 9.986001e-16
6817.480000 1.009575e-15
6820.480000 1.015280e-15
6823.480000 1.010589e-15
6826.480000 1.012205e-15
6829.480000 9.842283e-16
6832.480000 9.403563e-16
6835.480000 9.537873e-16
6838.480000 9.585791e-16
6841.480000 9.674300e-16
6844.480000 9.549375e-16
6847.480000 9.513545e-16
6850.480000 9.714281e-16
6853.480000 9.670280e-16
6856.480000 9.612745e-16
6859.480000 9.495114e-16
6862.480000 9.551809e-16
6865.480000 9.455896e-16
6868.480000 9.185455e-16
6871.480000 9.000448e-16
6874.480000 9.059184e-16
6877.480000 9.081628e-16
6880.480000 9.104722e-16
6883.480000 9.086212e-16
6886.480000 9.319511e-16
6889.480000 9.034294e-16
6892.480000 8.864199e-16
6895.480000 8.738028e-16
6898.480000 8.440593e-16
6901.480000 8.103276e-16
6904.480000 8.179879e-16
6907.480000 8.861041e-16
6910.480000 8.972574e-16
6913.480000 8.441476e-16
6916.480000 8.387238e-16
6919.480000 8.427066e-16
6922.480000 8.539407e-16
6925.480000 8.400323e-16
6928.480000 8.291246e-16
6931.480000 8.313372e-16
6934.480000 8.301020e-16
6937.480000 8.257240e-16
6940.480000 8.248403e-16
6943.480000 8.210942e-16
6946.480000 8.216704e-16
6949.480000 8.292543e-16
6952.480000 8.200613e-16
6955.480000 8.154313e-16
6958.480000 8.145680e-16
6961.480000 8.141275e-16
6964.480000 8.281327e-16
6967.480000 8.413126e-16
6970.480000 8.278674e-16
6973.480000 8.051616e-16
6976.480000 8.138034e-16
6979.480000 8.149186e-16
6982.480000 8.033533e-16
6985.480000 7.902139e-16
6988.480000 8.076773e-16
6991.480000 8.040003e-16
6994.480000 7.976880e-16
6997.480000 8.004035e-16
7000.480000 7.908465e-16
7003.480000 7.963331e-16
7006.480000 8.159390e-16
7009.480000 8.136233e-16
7012.480000 8.084026e-16
7015.480000 7.989430e-16
7018.480000 8.035452e-16
7021.480000 8.040851e-16
7024.480000 7.896249e-16
7027.480000 7.800073e-16
7030.480000 7.868644e-16
7033.480000 7.905785e-16
7036.480000 7.881101e-16
7039.480000 7.848976e-16
7042.480000 7.908191e-16
7045.480000 8.049057e-16
7048.480000 8.024967e-16
7051.480000 7.961473e-16
7054.480000 7.948194e-16
7057.480000 8.113518e-16
7060.480000 8.244880e-16
7063.480000 8.179496e-16
7066.480000 7.945124e-16
7069.480000 7.932296e-16
7072.480000 7.826738e-16
7075.480000 7.975877e-16
7078.480000 8.032552e-16
7081.480000 8.043246e-16
7084.480000 7.998212e-16
7087.480000 7.877068e-16
7090.480000 7.848008e-16
7093.480000 7.890621e-16
7096.480000 7.902427e-16
7099.480000 7.729835e-16
7102.480000 7.844130e-16
7105.480000 8.020148e-16
7108.480000 8.131411e-16
7111.480000 8.134132e-16
7114.480000 8.185343e-16
7117.480000 8.098780e-16
7120.480000 7.968409e-16
7123.480000 7.773637e-16
7126.480000 7.669366e-16
7129.480000 7.901692e-16
7132.480000 7.908576e-16
7135.480000 7.715810e-16
7138.480000 7.651635e-16
7141.480000 7.779548e-16
7144.480000 7.821182e-16
7147.480000 7.817165e-16
7150.480000 7.694117e-16
7153.480000 7.532998e-16
7156.480000 7.396739e-16
7159.480000 7.397616e-16
7162.480000 7.477806e-16
7165.480000 7.516955e-16
7168.480000 7.375388e-16
7171.480000 7.213624e-16
7174.480000 7.244745e-16
7177.480000 7.191357e-16
7180.480000 7.101712e-16
7183.480000 7.137719e-16
7186.480000 7.266555e-16
7189.480000 7.223479e-16
7192.480000 7.191268e-16
7195.480000 7.252749e-16
7198.480000 7.196959e-16
7201.480000 7.129802e-16
7204.480000 7.062255e-16
7207.480000 7.070079e-16
7210.480000 7.212779e-16
7213.480000 7.250244e-16
7216.480000 7.163425e-16
7219.480000 7.217656e-16
7222.480000 7.252813e-16
7225.480000 7.263242e-16
7228.480000 7.253687e-16
7231.480000 7.128306e-16
7234.480000 7.043157e-16
7237.480000 7.164000e-16
7240.480000 7.421560e-16
7243.480000 7.461224e-16
7246.480000 7.004912e-16
7249.480000 6.974983e-16
7252.480000 6.961819e-16
7255.480000 7.006540e-16
7258.480000 7.095194e-16
7261.480000 7.148080e-16
7264.480000 7.194628e-16
7267.480000 7.133583e-16
7270.480000 7.215787e-16
7273.480000 7.274769e-16
7276.480000 7.231049e-16
7279.480000 7.136127e-16
7282.480000 7.082920e-16
7285.480000 6.968313e-16
7288.480000 6.861888e-16
7291.480000 6.891653e-16
7294.480000 6.971381e-16
7297.480000 6.993568e-16
7300.480000 6.960607e-16
7303.480000 6.859560e-16
7306.480000 6.818767e-16
7309.480000 6.893539e-16
7312.480000 7.073115e-16
7315.480000 7.224671e-16
7318.480000 7.016125e-16
7321.480000 6.937737e-16
7324.480000 6.988567e-16
7327.480000 7.646487e-16
7330.480000 7.283473e-16
7333.480000 6.910178e-16
7336.480000 6.923450e-16
7339.480000 7.022689e-16
7342.480000 6.977936e-16
7345.480000 7.021305e-16
7348.480000 7.049578e-16
7351.480000 7.027721e-16
7354.480000 7.385179e-16
7357.480000 7.416423e-16
7360.480000 7.350341e-16
7363.480000 7.293980e-16
7366.480000 7.192729e-16
7369.480000 7.087730e-16
7372.480000 7.118847e-16
7375.480000 6.936738e-16
7378.480000 6.852947e-16
7381.480000 6.863509e-16
7384.480000 6.943562e-16
7387.480000 6.946838e-16
7390.480000 6.871166e-16
7393.480000 6.939288e-16
7396.480000 6.975810e-16
7399.480000 6.936725e-16
7402.480000 6.931903e-16
7405.480000 6.855132e-16
7408.480000 6.808494e-16
7411.480000 6.881141e-16
7414.480000 6.890135e-16
7417.480000 6.907818e-16
7420.480000 6.931218e-16
7423.480000 6.856055e-16
7426.480000 6.751383e-16
7429.480000 6.774319e-16
7432.480000 6.815835e-16
7435.480000 6.793656e-16
7438.480000 6.846654e-16
7441.480000 6.826813e-16
7444.480000 6.736877e-16
7447.480000 6.784330e-16
7450.480000 6.787461e-16
7453.480000 6.582035e-16
7456.480000 6.526838e-16
7459.480000 6.552490e-16
7462.480000 6.558313e-16
7465.480000 6.740209e-16
7468.480000 6.894788e-16
7471.480000 6.807616e-16
7474.480000 6.683427e-16
7477.480000 6.709487e-16
7480.480000 6.680237e-16
7483.480000 6.611769e-16
7486.480000 6.790901e-16
7489.480000 6.956699e-16
7492.480000 6.855449e-16
7495.480000 6.777476e-16
7498.480000 6.777321e-16
7501.480000 6.931257e-16
7504.480000 6.739721e-16
7507.480000 6.698493e-16
7510.480000 6.634197e-16
7513.480000 6.505697e-16
7516.480000 6.456956e-16
7519.480000 6.623078e-16
7522.480000 6.735443e-16
7525.480000 6.611176e-16
7528.480000 6.455199e-16
7531.480000 6.435429e-16
7534.480000 6.428049e-16
7537.480000 6.434489e-16
7540.480000 6.492527e-16
7543.480000 6.581866e-16
7546.480000 6.540576e-16
7549.480000 6.450424e-16
7552.480000 6.398992e-16
7555.480000 6.372695e-16
7558.480000 6.429748e-16
7561.480000 6.531797e-16
7564.480000 6.579283e-16
7567.480000 6.429819e-16
7570.480000 6.447686e-16
7573.480000 6.350688e-16
7576.480000 6.306614e-16
7579.480000 6.311817e-16
7582.480000 6.528430e-16
7585.480000 6.628707e-16
7588.480000 6.708659e-16
7591.480000 6.832044e-16
7594.480000 7.148040e-16
7597.480000 6.828962e-16
7600.480000 6.818001e-16
7603.480000 6.041454e-16
7606.480000 5.863236e-16
7609.480000 5.422030e-16
7612.480000 5.739920e-16
7615.480000 5.958080e-16
7618.480000 6.311864e-16
7621.480000 6.565112e-16
7624.480000 6.687330e-16
7627.480000 6.404821e-16
7630.480000 6.152590e-16
7633.480000 6.175209e-16
7636.480000 6.159374e-16
7639.480000 6.033790e-16
7642.480000 6.121968e-16
7645.480000 6.356329e-16
7648.480000 6.544681e-16
7651.480000 6.386561e-16
7654.480000 6.249556e-16
7657.480000 6.159074e-16
7660.480000 6.143540e-16
7663.480000 6.193514e-16
7666.480000 6.097046e-16
7669.480000 6.013341e-16
7672.480000 6.039857e-16
7675.480000 6.153468e-16
7678.480000 6.143653e-16
7681.480000 5.968812e-16
7684.480000 5.984500e-16
7687.480000 6.003177e-16
7690.480000 5.907293e-16
7693.480000 5.789366e-16
7696.480000 5.906916e-16
7699.480000 6.167509e-16
7702.480000 6.052949e-16
7705.480000 5.986007e-16
7708.480000 5.831434e-16
7711.480000 5.858624e-16
7714.480000 5.978440e-16
7717.480000 6.052932e-16
7720.480000 5.760142e-16
7723.480000 5.505592e-16
7726.480000 5.769798e-16
7729.480000 5.912500e-16
7732.480000 5.906254e-16
7735.480000 5.867997e-16
7738.480000 5.839753e-16
7741.480000 5.866393e-16
7744.480000 5.828322e-16
7747.480000 5.994869e-16
7750.480000 6.408693e-16
7753.480000 6.443363e-16
7756.480000 5.923704e-16
7759.480000 5.831467e-16
7762.480000 5.942353e-16
7765.480000 5.961468e-16
7768.480000 5.960972e-16
7771.480000 6.107238e-16
7774.480000 6.221574e-16
7777.480000 6.206920e-16
7780.480000 6.125677e-16
7783.480000 5.970319e-16
7786.480000 5.883200e-16
7789.480000 5.953717e-16
7792.480000 6.148480e-16
7795.480000 6.239650e-16
7798.480000 5.981744e-16
7801.480000 5.869624e-16
7804.480000 6.042139e-16
7807.480000 6.174571e-16
7810.480000 6.061890e-16
7813.480000 5.908157e-16
7816.480000 6.010989e-16
7819.480000 6.375543e-16
7822.480000 6.420464e-16
7825.480000 6.290189e-16
7828.480000 5.896039e-16
7831.480000 5.839991e-16
7834.480000 5.765241e-16
7837.480000 6.356441e-16
7840.480000 5.898964e-16
7843.480000 6.028853e-16
7846.480000 5.953687e-16
7849.480000 5.873781e-16
7852.480000 6.213363e-16
7855.480000 6.176822e-16
7858.480000 6.145608e-16
7861.480000 6.087053e-16
7864.480000 6.058891e-16
7867.480000 5.929987e-16
7870.480000 5.894852e-16
7873.480000 6.053509e-16
7876.480000 6.210535e-16
7879.480000 6.382627e-16
7882.480000 6.504955e-16
7885.480000 6.332250e-16
7888.480000 6.223275e-16
7891.480000 6.215350e-16
7894.480000 5.941803e-16
7897.480000 5.800991e-16
7900.480000 5.880397e-16
7903.480000 5.903578e-16
7906.480000 5.891321e-16
7909.480000 6.055437e-16
7912.480000 6.316535e-16
7915.480000 6.289126e-16
7918.480000 6.112966e-16
7921.480000 6.236907e-16
7924.480000 6.151952e-16
7927.480000 5.823588e-16
7930.480000 5.901296e-16
7933.480000 5.997365e-16
7936.480000 5.985189e-16
7939.480000 5.944248e-16
7942.480000 5.857165e-16
7945.480000 5.903608e-16
7948.480000 5.979763e-16
7951.480000 5.819460e-16
7954.480000 5.630551e-16
7957.480000 5.752463e-16
7960.480000 5.710888e-16
7963.480000 6.087202e-16
7966.480000 6.397560e-16
7969.480000 6.010136e-16
7972.480000 5.727268e-16
7975.480000 5.587471e-16
7978.480000 5.704661e-16
7981.480000 5.842599e-16
7984.480000 5.596561e-16
7987.480000 5.542000e-16
7990.480000 5.860991e-16
7993.480000 6.123576e-16
7996.480000 6.018531e-16
7999.480000 5.543469e-16
8002.480000 5.548795e-16
8005.480000 5.512360e-16
8008.480000 5.595545e-16
8011.480000 5.687407e-16
8014.480000 5.654116e-16
8017.480000 5.640550e-16
8020.480000 5.573195e-16
8023.480000 5.712228e-16
8026.480000 5.795559e-16
8029.480000 5.683514e-16
8032.480000 5.564908e-16
8035.480000 5.550747e-16
8038.480000 5.633531e-16
8041.480000 5.661701e-16
8044.480000 5.564132e-16
8047.480000 5.598075e-16
8050.480000 5.783445e-16
8053.480000 5.769889e-16
8056.480000 5.602534e-16
8059.480000 5.624609e-16
8062.480000 5.851275e-16
8065.480000 5.750522e-16
8068.480000 5.585882e-16
8071.480000 5.745669e-16
8074.480000 5.889944e-16
8077.480000 5.777560e-16
8080.480000 5.699089e-16
8083.480000 5.762325e-16
8086.480000 5.549933e-16
8089.480000 5.292923e-16
8092.480000 5.430993e-16
8095.480000 5.518227e-16
8098.480000 5.578439e-16
8101.480000 5.642749e-16
8104.480000 5.480361e-16
8107.480000 5.499453e-16
8110.480000 5.465407e-16
8113.480000 5.277964e-16
8116.480000 5.282454e-16
8119.480000 5.401391e-16
8122.480000 5.501104e-16
8125.480000 5.457495e-16
8128.480000 5.289825e-16
8131.480000 5.268363e-16
8134.480000 5.290315e-16
8137.480000 5.364993e-16
8140.480000 5.486732e-16
8143.480000 5.362536e-16
8146.480000 5.312915e-16
8149.480000 5.301858e-16
8152.480000 5.232757e-16
8155.480000 5.125029e-16
8158.480000 5.200014e-16
8161.480000 5.199211e-16
8164.480000 5.187014e-16
8167.480000 5.128612e-16
8170.480000 5.049588e-16
8173.480000 5.119797e-16
8176.480000 5.142735e-16
8179.480000 5.123773e-16
8182.480000 5.143699e-16
8185.480000 5.166574e-16
8188.480000 5.126619e-16
8191.480000 5.216114e-16
8194.480000 5.302421e-16
8197.480000 5.302847e-16
8200.480000 5.199422e-16
8203.480000 5.423057e-16
8206.480000 5.448447e-16
8209.480000 5.313147e-16
8212.480000 5.222504e-16
8215.480000 5.250258e-16
8218.480000 5.188115e-16
8221.480000 5.077012e-16
8224.480000 4.885024e-16
8227.480000 4.896033e-16
8230.480000 4.831837e-16
8233.480000 5.079904e-16
8236.480000 5.075327e-16
8239.480000 5.138061e-16
8242.480000 5.113760e-16
8245.480000 5.254107e-16
8248.480000 5.452975e-16
8251.480000 5.268797e-16
8254.480000 5.253925e-16
8257.480000 5.251395e-16
8260.480000 5.190947e-16
8263.480000 5.246775e-16
8266.480000 5.244104e-16
8269.480000 5.071398e-16
8272.480000 4.981408e-16
8275.480000 4.922858e-16
8278.480000 4.929358e-16
8281.480000 5.102651e-16
8284.480000 5.192617e-16
8287.480000 5.132859e-16
8290.480000 5.118015e-16
8293.480000 4.843448e-16
8296.480000 5.046645e-16
8299.480000 5.437693e-16
8302.480000 5.248808e-16
8305.480000 5.031435e-16
8308.480000 5.097894e-16
8311.480000 5.222539e-16
8314.480000 5.185665e-16
8317.480000 5.015865e-16
8320.480000 4.808685e-16
8323.480000 4.924411e-16
8326.480000 4.987607e-16
8329.480000 4.984988e-16
8332.480000 4.880515e-16
8335.480000 4.821751e-16
8338.480000 4.710281e-16
8341.480000 4.906492e-16
8344.480000 5.352445e-16
8347.480000 5.149074e-16
8350.480000 4.650422e-16
8353.480000 5.101932e-16
8356.480000 5.105577e-16
8359.480000 4.836078e-16
8362.480000 4.869476e-16
8365.480000 4.983721e-16
8368.480000 4.882910e-16
8371.480000 4.765329e-16
8374.480000 4.912312e-16
8377.480000 4.894977e-16
8380.480000 4.943732e-16
8383.480000 4.977961e-16
8386.480000 4.797808e-16
8389.480000 4.599013e-16
8392.480000 4.528634e-16
8395.480000 4.684150e-16
8398.480000 5.136911e-16
8401.480000 5.123267e-16
8404.480000 4.678183e-16
8407.480000 4.534752e-16
8410.480000 4.666829e-16
8413.480000 4.771638e-16
8416.480000 4.751469e-16
8419.480000 4.540573e-16
8422.480000 4.488459e-16
8425.480000 4.742418e-16
8428.480000 5.228687e-16
8431.480000 5.328313e-16
8434.480000 4.864800e-16
8437.480000 4.737480e-16
8440.480000 4.814276e-16
8443.480000 4.795975e-16
8446.480000 4.766561e-16
8449.480000 5.014428e-16
8452.480000 5.239107e-16
8455.480000 4.935320e-16
8458.480000 4.822504e-16
8461.480000 5.046690e-16
8464.480000 5.438303e-16
8467.480000 5.336108e-16
8470.480000 5.013412e-16
8473.480000 4.862064e-16
8476.480000 4.958286e-16
8479.480000 4.918331e-16
8482.480000 4.845406e-16
8485.480000 4.651132e-16
8488.480000 4.677158e-16
8491.480000 4.999082e-16
8494.480000 5.015538e-16
8497.480000 4.882423e-16
8500.480000 4.839764e-16
8503.480000 5.210004e-16
8506.480000 5.259557e-16
8509.480000 5.055711e-16
8512.480000 4.946899e-16
8515.480000 5.040266e-16
8518.480000 5.082388e-16
8521.480000 5.013042e-16
8524.480000 4.942940e-16
8527.480000 5.144354e-16
8530.480000 5.120671e-16
8533.480000 4.989682e-16
8536.480000 4.961108e-16
8539.480000 4.886889e-16
8542.480000 4.816148e-16
8545.480000 4.919929e-16
8548.480000 5.069473e-16
8551.480000 5.129552e-16
8554.480000 5.141917e-16
8557.480000 5.195599e-16
8560.480000 5.131102e-16
8563.480000 5.184577e-16
8566.480000 5.211968e-16
8569.480000 5.209206e-16
8572.480000 5.180741e-16
8575.480000 4.949747e-16
8578.480000 4.871762e-16
8581.480000 4.917784e-16
8584.480000 4.985827e-16
8587.480000 5.019000e-16
8590.480000 5.036369e-16
8593.480000 5.173362e-16
8596.480000 5.203808e-16
8599.480000 5.076275e-16
8602.480000 5.057113e-16
8605.480000 4.886613e-16
8608.480000 4.888587e-16
8611.480000 4.905322e-16
8614.480000 5.142188e-16
8617.480000 5.299854e-16
8620.480000 5.211190e-16
8623.480000 5.230171e-16
8626.480000 5.470822e-16
8629.480000 5.251310e-16
8632.480000 5.500519e-16
8635.480000 5.539257e-16
8638.480000 5.375042e-16
8641.480000 5.110011e-16
8644.480000 5.007130e-16
8647.480000 4.965489e-16
8650.480000 5.268402e-16
8653.480000 5.574192e-16
8656.480000 5.668097e-16
8659.480000 5.492601e-16
8662.480000 5.195355e-16
8665.480000 5.039351e-16
8668.480000 5.048339e-16
8671.480000 5.098351e-16
8674.480000 5.071889e-16
8677.480000 5.265664e-16
8680.480000 5.202956e-16
8683.480000 5.020963e-16
8686.480000 5.039203e-16
8689.480000 5.040738e-16
8692.480000 4.982927e-16
8695.480000 5.096265e-16
8698.480000 5.044566e-16
8701.480000 5.049927e-16
8704.480000 5.040896e-16
8707.480000 5.033271e-16
8710.480000 4.939013e-16
8713.480000 4.924111e-16
8716.480000 4.928803e-16
8719.480000 4.817108e-16
8722.480000 4.886449e-16
8725.480000 4.914716e-16
8728.480000 4.942525e-16
8731.480000 4.898631e-16
8734.480000 4.992386e-16
8737.480000 5.035732e-16
8740.480000 4.974693e-16
8743.480000 4.869597e-16
8746.480000 4.715315e-16
8749.480000 4.769597e-16
8752.480000 4.788214e-16
8755.480000 4.612107e-16
8758.480000 4.684449e-16
8761.480000 4.986630e-16
8764.480000 5.196604e-16
8767.480000 5.238211e-16
8770.480000 4.890554e-16
8773.480000 4.789358e-16
8776.480000 5.105853e-16
8779.480000 5.104177e-16
8782.480000 4.854508e-16
8785.480000 4.729900e-16
8788.480000 4.787467e-16
8791.480000 4.875893e-16
8794.480000 4.715066e-16
8797.480000 4.580900e-16
8800.480000 4.752500e-16
8803.480000 4.796885e-16
8806.480000 4.705103e-16
8809.480000 4.721181e-16
8812.480000 4.732053e-16
8815.480000 4.630758e-16
8818.480000 4.433655e-16
8821.480000 4.406384e-16
8824.480000 4.886113e-16
8827.480000 5.385881e-16
8830.480000 4.820933e-16
8833.480000 4.624307e-16
8836.480000 4.736216e-16
8839.480000 4.586721e-16
8842.480000 4.467138e-16
8845.480000 4.379615e-16
8848.480000 4.488007e-16
8851.480000 4.462733e-16
8854.480000 4.323231e-16
8857.480000 4.311552e-16
8860.480000 4.369584e-16
8863.480000 4.466646e-16
8866.480000 4.564847e-16
8869.480000 4.499937e-16
8872.480000 4.223416e-16
8875.480000 4.057319e-16
8878.480000 4.159370e-16
8881.480000 4.389871e-16
8884.480000 4.764691e-16
8887.480000 4.627069e-16
8890.480000 4.155928e-16
8893.480000 4.109821e-16
8896.480000 4.248586e-16
8899.480000 4.289466e-16
8902.480000 4.456626e-16
8905.480000 4.463834e-16
8908.480000 4.174123e-16
8911.480000 4.066381e-16
8914.480000 4.378082e-16
8917.480000 5.216861e-16
8920.480000 5.594276e-16
8923.480000 4.776632e-16
8926.480000 4.217963e-16
8929.480000 4.179169e-16
8932.480000 4.125865e-16
8935.480000 4.140203e-16
8938.480000 4.297878e-16
8941.480000 4.336499e-16
8944.480000 4.147069e-16
8947.480000 3.982993e-16
8950.480000 4.125254e-16
8953.480000 4.318187e-16
8956.480000 4.794034e-16
8959.480000 4.681020e-16
8962.480000 4.159848e-16
8965.480000 4.107486e-16
8968.480000 4.141793e-16
8971.480000 4.054381e-16
8974.480000 3.986892e-16
8977.480000 3.974727e-16
8980.480000 4.045968e-16
8983.480000 4.065941e-16
8986.480000 3.907210e-16
8989.480000 3.872377e-16
8992.480000 3.648538e-16
8995.480000 3.631620e-16
8998.480000 3.941550e-16
9001.480000 4.259521e-16
9004.480000 3.964226e-16
9007.480000 3.716327e-16
9010.480000 3.873353e-16
9013.480000 3.919386e-16
9016.480000 3.810862e-16
9019.480000 3.674607e-16
9022.480000 3.691313e-16
9025.480000 3.676869e-16
9028.480000 3.719312e-16
9031.480000 3.802253e-16
9034.480000 4.065495e-16
9037.480000 4.178943e-16
9040.480000 4.003019e-16
9043.480000 3.868942e-16
9046.480000 3.903350e-16
9049.480000 4.007149e-16
9052.480000 3.975067e-16
9055.480000 3.999760e-16
9058.480000 4.025243e-16
9061.480000 3.933020e-16
9064.480000 3.798757e-16
9067.480000 3.778100e-16
9070.480000 3.733387e-16
9073.480000 3.606101e-16
9076.480000 3.575941e-16
9079.480000 3.549507e-16
9082.480000 3.500561e-16
9085.480000 3.488818e-16
9088.480000 3.508641e-16
9091.480000 3.517940e-16
9094.480000 3.650064e-16
9097.480000 3.575992e-16


==> anc/spec_2023ufx_2023-10-31T14_43_12.490_SNIFS.dat <==
# spectrum of 2023ufx
# MJD = 60248.613339
# UT = 2023-10-31T14:43:12.490
# PHASE = 25 days
# INSTRUMENT = UH2.2m/SNIFS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3400.480000 1.040536e-15
3403.480000 9.899834e-16
3406.480000 1.042083e-15
3409.480000 1.002597e-15
3412.480000 9.775154e-16
3415.480000 9.665324e-16
3418.480000 1.008068e-15
3421.480000 1.012264e-15
3424.480000 1.018698e-15
3427.480000 9.371627e-16
3430.480000 9.052689e-16
3433.480000 9.349836e-16
3436.480000 9.368255e-16
3439.480000 9.594591e-16
3442.480000 1.002405e-15
3445.480000 9.310429e-16
3448.480000 9.436076e-16
3451.480000 9.691824e-16
3454.480000 9.729547e-16
3457.480000 1.015775e-15
3460.480000 9.664037e-16
3463.480000 9.309197e-16
3466.480000 9.049847e-16
3469.480000 9.922772e-16
3472.480000 9.469006e-16
3475.480000 1.074803e-15
3478.480000 1.063763e-15
3481.480000 9.710470e-16
3484.480000 1.012336e-15
3487.480000 9.702612e-16
3490.480000 1.022434e-15
3493.480000 1.006549e-15
3496.480000 1.023428e-15
3499.480000 9.829495e-16
3502.480000 9.815679e-16
3505.480000 1.003253e-15
3508.480000 9.595459e-16
3511.480000 9.316958e-16
3514.480000 9.152204e-16
3517.480000 8.987213e-16
3520.480000 9.525780e-16
3523.480000 1.020362e-15
3526.480000 9.404370e-16
3529.480000 9.455859e-16
3532.480000 9.549177e-16
3535.480000 9.744232e-16
3538.480000 9.601691e-16
3541.480000 8.791897e-16
3544.480000 8.825538e-16
3547.480000 9.858076e-16
3550.480000 9.732176e-16
3553.480000 9.237288e-16
3556.480000 9.121279e-16
3559.480000 9.415846e-16
3562.480000 9.805156e-16
3565.480000 9.548247e-16
3568.480000 9.400775e-16
3571.480000 8.794933e-16
3574.480000 8.513402e-16
3577.480000 9.233649e-16
3580.480000 9.234273e-16
3583.480000 9.336438e-16
3586.480000 9.536164e-16
3589.480000 9.247172e-16
3592.480000 8.764603e-16
3595.480000 8.895901e-16
3598.480000 9.288119e-16
3601.480000 1.040601e-15
3604.480000 1.070665e-15
3607.480000 1.027032e-15
3610.480000 9.790827e-16
3613.480000 9.422096e-16
3616.480000 9.567620e-16
3619.480000 9.318840e-16
3622.480000 9.462366e-16
3625.480000 9.474529e-16
3628.480000 9.684304e-16
3631.480000 1.015024e-15
3634.480000 1.049353e-15
3637.480000 9.804898e-16
3640.480000 1.015571e-15
3643.480000 1.062015e-15
3646.480000 1.093494e-15
3649.480000 1.082521e-15
3652.480000 1.007124e-15
3655.480000 1.004153e-15
3658.480000 1.035892e-15
3661.480000 1.039660e-15
3664.480000 1.097683e-15
3667.480000 1.142618e-15
3670.480000 1.104435e-15
3673.480000 1.020674e-15
3676.480000 1.067620e-15
3679.480000 1.073253e-15
3682.480000 1.046821e-15
3685.480000 1.040452e-15
3688.480000 1.088281e-15
3691.480000 1.065024e-15
3694.480000 1.076942e-15
3697.480000 1.092569e-15
3700.480000 1.044729e-15
3703.480000 1.105545e-15
3706.480000 1.129304e-15
3709.480000 1.127907e-15
3712.480000 1.092516e-15
3715.480000 1.078443e-15
3718.480000 1.140315e-15
3721.480000 1.181234e-15
3724.480000 1.197499e-15
3727.480000 1.279253e-15
3730.480000 1.154669e-15
3733.480000 1.185560e-15
3736.480000 1.340053e-15
3739.480000 1.239243e-15
3742.480000 1.181600e-15
3745.480000 1.267383e-15
3748.480000 1.239386e-15
3751.480000 1.227340e-15
3754.480000 1.293887e-15
3757.480000 1.315422e-15
3760.480000 1.287521e-15
3763.480000 1.295747e-15
3766.480000 1.307867e-15
3769.480000 1.297834e-15
3772.480000 1.325110e-15
3775.480000 1.400323e-15
3778.480000 1.391182e-15
3781.480000 1.371634e-15
3784.480000 1.401886e-15
3787.480000 1.449430e-15
3790.480000 1.418764e-15
3793.480000 1.385768e-15
3796.480000 1.352782e-15
3799.480000 1.347043e-15
3802.480000 1.313341e-15
3805.480000 1.267107e-15
3808.480000 1.328762e-15
3811.480000 1.374769e-15
3814.480000 1.398988e-15
3817.480000 1.345448e-15
3820.480000 1.372256e-15
3823.480000 1.351952e-15
3826.480000 1.300827e-15
3829.480000 1.248008e-15
3832.480000 1.284930e-15
3835.480000 1.304655e-15
3838.480000 1.397176e-15
3841.480000 1.382073e-15
3844.480000 1.377258e-15
3847.480000 1.316066e-15
3850.480000 1.309118e-15
3853.480000 1.311749e-15
3856.480000 1.263295e-15
3859.480000 1.261170e-15
3862.480000 1.216899e-15
3865.480000 1.205623e-15
3868.480000 1.221794e-15
3871.480000 1.210176e-15
3874.480000 1.244051e-15
3877.480000 1.252752e-15
3880.480000 1.213732e-15
3883.480000 1.184069e-15
3886.480000 1.143909e-15
3889.480000 1.134500e-15
3892.480000 1.206405e-15
3895.480000 1.196454e-15
3898.480000 1.140582e-15
3901.480000 1.170059e-15
3904.480000 1.178195e-15
3907.480000 1.181585e-15
3910.480000 1.137994e-15
3913.480000 1.202336e-15
3916.480000 1.278754e-15
3919.480000 1.343689e-15
3922.480000 1.411805e-15
3925.480000 1.416682e-15
3928.480000 1.387174e-15
3931.480000 1.390848e-15
3934.480000 1.429289e-15
3937.480000 1.410532e-15
3940.480000 1.451377e-15
3943.480000 1.556378e-15
3946.480000 1.534394e-15
3949.480000 1.468023e-15
3952.480000 1.516558e-15
3955.480000 1.638925e-15
3958.480000 1.690119e-15
3961.480000 1.715001e-15
3964.480000 1.695552e-15
3967.480000 1.659173e-15
3970.480000 1.683683e-15
3973.480000 1.654564e-15
3976.480000 1.636272e-15
3979.480000 1.674833e-15
3982.480000 1.713352e-15
3985.480000 1.760660e-15
3988.480000 1.701171e-15
3991.480000 1.678170e-15
3994.480000 1.651186e-15
3997.480000 1.561276e-15
4000.480000 1.536615e-15
4003.480000 1.496426e-15
4006.480000 1.471977e-15
4009.480000 1.384204e-15
4012.480000 1.421477e-15
4015.480000 1.483276e-15
4018.480000 1.363098e-15
4021.480000 1.342522e-15
4024.480000 1.355763e-15
4027.480000 1.406439e-15
4030.480000 1.369893e-15
4033.480000 1.317555e-15
4036.480000 1.331077e-15
4039.480000 1.322372e-15
4042.480000 1.363546e-15
4045.480000 1.427472e-15
4048.480000 1.381917e-15
4051.480000 1.361445e-15
4054.480000 1.375296e-15
4057.480000 1.398626e-15
4060.480000 1.449645e-15
4063.480000 1.516984e-15
4066.480000 1.570770e-15
4069.480000 1.548306e-15
4072.480000 1.575284e-15
4075.480000 1.618179e-15
4078.480000 1.616652e-15
4081.480000 1.637847e-15
4084.480000 1.615356e-15
4087.480000 1.632202e-15
4090.480000 1.622735e-15
4093.480000 1.665749e-15
4096.480000 1.720375e-15
4099.480000 1.733338e-15
4102.480000 1.693598e-15
4105.480000 1.726844e-15
4108.480000 1.769635e-15
4111.480000 1.780901e-15
4114.480000 1.722139e-15
4117.480000 1.708010e-15
4120.480000 1.752778e-15
4123.480000 1.725813e-15
4126.480000 1.731429e-15
4129.480000 1.703910e-15
4132.480000 1.683719e-15
4135.480000 1.639458e-15
4138.480000 1.600867e-15
4141.480000 1.616097e-15
4144.480000 1.661625e-15
4147.480000 1.640284e-15
4150.480000 1.630466e-15
4153.480000 1.646413e-15
4156.480000 1.594699e-15
4159.480000 1.565068e-15
4162.480000 1.603299e-15
4165.480000 1.664095e-15
4168.480000 1.662963e-15
4171.480000 1.648247e-15
4174.480000 1.631378e-15
4177.480000 1.603503e-15
4180.480000 1.595125e-15
4183.480000 1.604946e-15
4186.480000 1.599242e-15
4189.480000 1.611011e-15
4192.480000 1.585737e-15
4195.480000 1.545376e-15
4198.480000 1.536462e-15
4201.480000 1.562747e-15
4204.480000 1.556601e-15
4207.480000 1.542586e-15
4210.480000 1.557370e-15
4213.480000 1.545867e-15
4216.480000 1.458266e-15
4219.480000 1.420367e-15
4222.480000 1.466398e-15
4225.480000 1.470832e-15
4228.480000 1.409597e-15
4231.480000 1.362598e-15
4234.480000 1.337860e-15
4237.480000 1.332375e-15
4240.480000 1.283483e-15
4243.480000 1.262055e-15
4246.480000 1.198982e-15
4249.480000 1.183369e-15
4252.480000 1.182496e-15
4255.480000 1.190592e-15
4258.480000 1.158912e-15
4261.480000 1.152652e-15
4264.480000 1.140260e-15
4267.480000 1.195449e-15
4270.480000 1.200740e-15
4273.480000 1.167763e-15
4276.480000 1.140666e-15
4279.480000 1.217483e-15
4282.480000 1.266163e-15
4285.480000 1.252343e-15
4288.480000 1.209679e-15
4291.480000 1.322164e-15
4294.480000 1.360599e-15
4297.480000 1.373863e-15
4300.480000 1.420948e-15
4303.480000 1.399205e-15
4306.480000 1.438009e-15
4309.480000 1.465425e-15
4312.480000 1.477119e-15
4315.480000 1.455521e-15
4318.480000 1.472777e-15
4321.480000 1.508065e-15
4324.480000 1.638005e-15
4327.480000 1.574835e-15
4330.480000 1.534637e-15
4333.480000 1.570030e-15
4336.480000 1.644320e-15
4339.480000 1.626820e-15
4342.480000 1.591931e-15
4345.480000 1.572501e-15
4348.480000 1.591578e-15
4351.480000 1.603536e-15
4354.480000 1.608581e-15
4357.480000 1.582069e-15
4360.480000 1.584923e-15
4363.480000 1.578696e-15
4366.480000 1.574069e-15
4369.480000 1.560611e-15
4372.480000 1.563816e-15
4375.480000 1.557548e-15
4378.480000 1.582235e-15
4381.480000 1.583805e-15
4384.480000 1.548144e-15
4387.480000 1.523764e-15
4390.480000 1.551728e-15
4393.480000 1.518257e-15
4396.480000 1.494457e-15
4399.480000 1.519595e-15
4402.480000 1.528209e-15
4405.480000 1.487994e-15
4408.480000 1.490213e-15
4411.480000 1.495283e-15
4414.480000 1.466579e-15
4417.480000 1.496398e-15
4420.480000 1.523298e-15
4423.480000 1.471493e-15
4426.480000 1.457176e-15
4429.480000 1.468469e-15
4432.480000 1.497488e-15
4435.480000 1.470602e-15
4438.480000 1.455386e-15
4441.480000 1.467755e-15
4444.480000 1.481035e-15
4447.480000 1.470560e-15
4450.480000 1.473535e-15
4453.480000 1.505268e-15
4456.480000 1.511463e-15
4459.480000 1.482296e-15
4462.480000 1.446404e-15
4465.480000 1.463235e-15
4468.480000 1.455687e-15
4471.480000 1.472978e-15
4474.480000 1.412831e-15
4477.480000 1.401296e-15
4480.480000 1.418028e-15
4483.480000 1.394006e-15
4486.480000 1.368830e-15
4489.480000 1.420624e-15
4492.480000 1.433496e-15
4495.480000 1.430314e-15
4498.480000 1.408760e-15
4501.480000 1.360174e-15
4504.480000 1.350576e-15
4507.480000 1.359254e-15
4510.480000 1.364104e-15
4513.480000 1.342572e-15
4516.480000 1.377478e-15
4519.480000 1.382065e-15
4522.480000 1.362972e-15
4525.480000 1.360029e-15
4528.480000 1.372619e-15
4531.480000 1.364059e-15
4534.480000 1.370812e-15
4537.480000 1.395821e-15
4540.480000 1.392319e-15
4543.480000 1.366413e-15
4546.480000 1.360666e-15
4549.480000 1.362193e-15
4552.480000 1.361028e-15
4555.480000 1.367812e-15
4558.480000 1.369974e-15
4561.480000 1.372601e-15
4564.480000 1.393471e-15
4567.480000 1.387024e-15
4570.480000 1.398877e-15
4573.480000 1.392552e-15
4576.480000 1.386905e-15
4579.480000 1.402476e-15
4582.480000 1.411512e-15
4585.480000 1.394891e-15
4588.480000 1.388065e-15
4591.480000 1.375395e-15
4594.480000 1.390757e-15
4597.480000 1.385879e-15
4600.480000 1.394201e-15
4603.480000 1.351621e-15
4606.480000 1.341572e-15
4609.480000 1.357645e-15
4612.480000 1.297697e-15
4615.480000 1.328941e-15
4618.480000 1.345046e-15
4621.480000 1.332724e-15
4624.480000 1.320256e-15
4627.480000 1.325747e-15
4630.480000 1.349457e-15
4633.480000 1.322691e-15
4636.480000 1.317486e-15
4639.480000 1.371435e-15
4642.480000 1.354371e-15
4645.480000 1.305642e-15
4648.480000 1.338982e-15
4651.480000 1.398841e-15
4654.480000 1.355321e-15
4657.480000 1.332475e-15
4660.480000 1.338228e-15
4663.480000 1.353247e-15
4666.480000 1.322060e-15
4669.480000 1.321439e-15
4672.480000 1.341929e-15
4675.480000 1.381885e-15
4678.480000 1.389754e-15
4681.480000 1.384998e-15
4684.480000 1.352234e-15
4687.480000 1.343840e-15
4690.480000 1.396743e-15
4693.480000 1.346359e-15
4696.480000 1.289195e-15
4699.480000 1.319145e-15
4702.480000 1.326986e-15
4705.480000 1.309722e-15
4708.480000 1.266159e-15
4711.480000 1.304605e-15
4714.480000 1.273917e-15
4717.480000 1.267228e-15
4720.480000 1.259303e-15
4723.480000 1.253071e-15
4726.480000 1.266120e-15
4729.480000 1.231244e-15
4732.480000 1.205170e-15
4735.480000 1.199522e-15
4738.480000 1.187527e-15
4741.480000 1.189267e-15
4744.480000 1.154602e-15
4747.480000 1.151423e-15
4750.480000 1.127880e-15
4753.480000 1.157950e-15
4756.480000 1.136583e-15
4759.480000 1.110040e-15
4762.480000 1.073122e-15
4765.480000 1.076067e-15
4768.480000 1.069406e-15
4771.480000 1.080969e-15
4774.480000 1.085280e-15
4777.480000 1.063664e-15
4780.480000 1.051698e-15
4783.480000 1.121470e-15
4786.480000 1.140939e-15
4789.480000 1.143313e-15
4792.480000 1.153257e-15
4795.480000 1.186728e-15
4798.480000 1.209567e-15
4801.480000 1.257231e-15
4804.480000 1.295567e-15
4807.480000 1.341797e-15
4810.480000 1.354160e-15
4813.480000 1.328625e-15
4816.480000 1.354124e-15
4819.480000 1.376923e-15
4822.480000 1.409714e-15
4825.480000 1.456963e-15
4828.480000 1.509458e-15
4831.480000 1.520914e-15
4834.480000 1.516367e-15
4837.480000 1.524151e-15
4840.480000 1.544199e-15
4843.480000 1.571137e-15
4846.480000 1.595613e-15
4849.480000 1.578846e-15
4852.480000 1.576927e-15
4855.480000 1.607188e-15
4858.480000 1.601589e-15
4861.480000 1.595832e-15
4864.480000 1.605634e-15
4867.480000 1.600420e-15
4870.480000 1.633398e-15
4873.480000 1.644133e-15
4876.480000 1.622452e-15
4879.480000 1.646941e-15
4882.480000 1.601153e-15
4885.480000 1.644563e-15
4888.480000 1.649974e-15
4891.480000 1.577462e-15
4894.480000 1.591508e-15
4897.480000 1.569846e-15
4900.480000 1.557563e-15
4903.480000 1.597243e-15
4906.480000 1.584101e-15
4909.480000 1.554576e-15
4912.480000 1.568766e-15
4915.480000 1.573118e-15
4918.480000 1.567079e-15
4921.480000 1.501368e-15
4924.480000 1.503182e-15
4927.480000 1.507686e-15
4930.480000 1.512128e-15
4933.480000 1.540089e-15
4936.480000 1.488551e-15
4939.480000 1.478128e-15
4942.480000 1.490999e-15
4945.480000 1.524104e-15
4948.480000 1.487003e-15
4951.480000 1.499240e-15
4954.480000 1.513267e-15
4957.480000 1.498097e-15
4960.480000 1.469063e-15
4963.480000 1.471965e-15
4966.480000 1.447146e-15
4969.480000 1.431269e-15
4972.480000 1.421934e-15
4975.480000 1.454663e-15
4978.480000 1.490194e-15
4981.480000 1.460786e-15
4984.480000 1.430084e-15
4987.480000 1.411635e-15
4990.480000 1.404124e-15
4993.480000 1.415204e-15
4996.480000 1.411158e-15
4999.480000 1.384469e-15
5002.480000 1.377852e-15
5005.480000 1.424252e-15
5008.480000 1.383502e-15
5011.480000 1.390956e-15
5014.480000 1.384395e-15
5017.480000 1.404805e-15
5020.480000 1.354511e-15
5023.480000 1.340538e-15
5026.480000 1.342071e-15
5029.480000 1.364407e-15
5032.480000 1.389426e-15
5035.480000 1.384859e-15
5038.480000 1.357888e-15
5041.480000 1.331489e-15
5044.480000 1.324912e-15
5047.480000 1.333129e-15
5050.480000 1.360853e-15
5053.480000 1.338533e-15
5056.480000 1.284044e-15
5059.480000 1.261174e-15
5062.480000 1.300820e-15
5065.480000 1.240712e-15
5068.480000 1.278467e-15
5071.480000 nan
5074.480000 nan
5077.480000 nan
5080.480000 nan
5083.480000 nan
5086.480000 nan
5089.480000 nan
5092.480000 nan
5095.480000 nan
5098.480000 nan
5101.480000 nan
5104.480000 nan
5107.480000 nan
5110.480000 nan
5113.480000 nan
5116.480000 nan
5119.480000 nan
5122.480000 nan
5125.480000 nan
5128.480000 nan
5131.480000 nan
5134.480000 nan
5137.480000 nan
5140.480000 nan
5143.480000 nan
5146.480000 nan
5149.480000 nan
5152.480000 nan
5155.480000 nan
5158.480000 nan
5161.480000 nan
5164.480000 nan
5167.480000 nan
5170.480000 1.223227e-15
5173.480000 1.257525e-15
5176.480000 1.242947e-15
5179.480000 1.296366e-15
5182.480000 1.296655e-15
5185.480000 1.333921e-15
5188.480000 1.341391e-15
5191.480000 1.277921e-15
5194.480000 1.289332e-15
5197.480000 1.327985e-15
5200.480000 1.288355e-15
5203.480000 1.265267e-15
5206.480000 1.294436e-15
5209.480000 1.253935e-15
5212.480000 1.228940e-15
5215.480000 1.251116e-15
5218.480000 1.217055e-15
5221.480000 1.219330e-15
5224.480000 1.223677e-15
5227.480000 1.219852e-15
5230.480000 1.280216e-15
5233.480000 1.233342e-15
5236.480000 1.218835e-15
5239.480000 1.261388e-15
5242.480000 1.256062e-15
5245.480000 1.252165e-15
5248.480000 1.228918e-15
5251.480000 1.201388e-15
5254.480000 1.170049e-15
5257.480000 1.184018e-15
5260.480000 1.204078e-15
5263.480000 1.221490e-15
5266.480000 1.224346e-15
5269.480000 1.261313e-15
5272.480000 1.235728e-15
5275.480000 1.183746e-15
5278.480000 1.200017e-15
5281.480000 1.209508e-15
5284.480000 1.211174e-15
5287.480000 1.213219e-15
5290.480000 1.195007e-15
5293.480000 1.201094e-15
5296.480000 1.217290e-15
5299.480000 1.227905e-15
5302.480000 1.189751e-15
5305.480000 1.151940e-15
5308.480000 1.168355e-15
5311.480000 1.226867e-15
5314.480000 1.237489e-15
5317.480000 1.222701e-15
5320.480000 1.250284e-15
5323.480000 1.241391e-15
5326.480000 1.199338e-15
5329.480000 1.239489e-15
5332.480000 1.180649e-15
5335.480000 1.226879e-15
5338.480000 1.228598e-15
5341.480000 1.194444e-15
5344.480000 1.190759e-15
5347.480000 1.194576e-15
5350.480000 1.215997e-15
5353.480000 1.191861e-15
5356.480000 1.226544e-15
5359.480000 1.184417e-15
5362.480000 1.176762e-15
5365.480000 1.217699e-15
5368.480000 1.223365e-15
5371.480000 1.222780e-15
5374.480000 1.190697e-15
5377.480000 1.177051e-15
5380.480000 1.164181e-15
5383.480000 1.156014e-15
5386.480000 1.158263e-15
5389.480000 1.155484e-15
5392.480000 1.179792e-15
5395.480000 1.178410e-15
5398.480000 1.145204e-15
5401.480000 1.139729e-15
5404.480000 1.157328e-15
5407.480000 1.166364e-15
5410.480000 1.163352e-15
5413.480000 1.159633e-15
5416.480000 1.161598e-15
5419.480000 1.150059e-15
5422.480000 1.156392e-15
5425.480000 1.120620e-15
5428.480000 1.095561e-15
5431.480000 1.118807e-15
5434.480000 1.153883e-15
5437.480000 1.139765e-15
5440.480000 1.122309e-15
5443.480000 1.134989e-15
5446.480000 1.159374e-15
5449.480000 1.160932e-15
5452.480000 1.156854e-15
5455.480000 1.157197e-15
5458.480000 1.161799e-15
5461.480000 1.155426e-15
5464.480000 1.139501e-15
5467.480000 1.160033e-15
5470.480000 1.140464e-15
5473.480000 1.134762e-15
5476.480000 1.151014e-15
5479.480000 1.153284e-15
5482.480000 1.138674e-15
5485.480000 1.158009e-15
5488.480000 1.150228e-15
5491.480000 1.123637e-15
5494.480000 1.077523e-15
5497.480000 1.083484e-15
5500.480000 1.100573e-15
5503.480000 1.105658e-15
5506.480000 1.101234e-15
5509.480000 1.121928e-15
5512.480000 1.128261e-15
5515.480000 1.087919e-15
5518.480000 1.080471e-15
5521.480000 1.095178e-15
5524.480000 1.091652e-15
5527.480000 1.089374e-15
5530.480000 1.096752e-15
5533.480000 1.127292e-15
5536.480000 1.132390e-15
5539.480000 1.124448e-15
5542.480000 1.098399e-15
5545.480000 1.087808e-15
5548.480000 1.094717e-15
5551.480000 1.085245e-15
5554.480000 1.108286e-15
5557.480000 1.108243e-15
5560.480000 1.108718e-15
5563.480000 1.118187e-15
5566.480000 1.095215e-15
5569.480000 1.108083e-15
5572.480000 1.144199e-15
5575.480000 1.218997e-15
5578.480000 1.193093e-15
5581.480000 1.116233e-15
5584.480000 1.092553e-15
5587.480000 1.098839e-15
5590.480000 1.091692e-15
5593.480000 1.081784e-15
5596.480000 1.081235e-15
5599.480000 1.080341e-15
5602.480000 1.086383e-15
5605.480000 1.086444e-15
5608.480000 1.093685e-15
5611.480000 1.097000e-15
5614.480000 1.092717e-15
5617.480000 1.071277e-15
5620.480000 1.072469e-15
5623.480000 1.077329e-15
5626.480000 1.081041e-15
5629.480000 1.074366e-15
5632.480000 1.064114e-15
5635.480000 1.067727e-15
5638.480000 1.045553e-15
5641.480000 1.029995e-15
5644.480000 1.013745e-15
5647.480000 1.023968e-15
5650.480000 1.045398e-15
5653.480000 1.037404e-15
5656.480000 1.019534e-15
5659.480000 1.024319e-15
5662.480000 1.033283e-15
5665.480000 1.031401e-15
5668.480000 1.047729e-15
5671.480000 1.067742e-15
5674.480000 1.055236e-15
5677.480000 1.058271e-15
5680.480000 1.043427e-15
5683.480000 1.023639e-15
5686.480000 1.026774e-15
5689.480000 1.029532e-15
5692.480000 1.016186e-15
5695.480000 9.889195e-16
5698.480000 9.928410e-16
5701.480000 9.769172e-16
5704.480000 9.561967e-16
5707.480000 9.290682e-16
5710.480000 9.420240e-16
5713.480000 9.597785e-16
5716.480000 9.649615e-16
5719.480000 9.789301e-16
5722.480000 9.344480e-16
5725.480000 9.234602e-16
5728.480000 9.336157e-16
5731.480000 9.307234e-16
5734.480000 9.114231e-16
5737.480000 8.781254e-16
5740.480000 8.759163e-16
5743.480000 8.902783e-16
5746.480000 8.950200e-16
5749.480000 8.961083e-16
5752.480000 8.758338e-16
5755.480000 8.554514e-16
5758.480000 8.532532e-16
5761.480000 8.604521e-16
5764.480000 8.690577e-16
5767.480000 8.735069e-16
5770.480000 8.808610e-16
5773.480000 8.865494e-16
5776.480000 8.793033e-16
5779.480000 8.814031e-16
5782.480000 8.944584e-16
5785.480000 8.942133e-16
5788.480000 8.952197e-16
5791.480000 9.021646e-16
5794.480000 9.000378e-16
5797.480000 9.090005e-16
5800.480000 9.245671e-16
5803.480000 9.178069e-16
5806.480000 9.166819e-16
5809.480000 9.157640e-16
5812.480000 9.240393e-16
5815.480000 9.217488e-16
5818.480000 9.231410e-16
5821.480000 9.451140e-16
5824.480000 9.625187e-16
5827.480000 9.575150e-16
5830.480000 9.578829e-16
5833.480000 9.744509e-16
5836.480000 9.861728e-16
5839.480000 9.572374e-16
5842.480000 9.715670e-16
5845.480000 9.718275e-16
5848.480000 9.932066e-16
5851.480000 9.514233e-16
5854.480000 9.699432e-16
5857.480000 1.000697e-15
5860.480000 9.793055e-16
5863.480000 1.012659e-15
5866.480000 1.037550e-15
5869.480000 1.023195e-15
5872.480000 1.013841e-15
5875.480000 1.023852e-15
5878.480000 1.006495e-15
5881.480000 9.850930e-16
5884.480000 9.974011e-16
5887.480000 1.019205e-15
5890.480000 1.012929e-15
5893.480000 9.999425e-16
5896.480000 9.906260e-16
5899.480000 1.001462e-15
5902.480000 1.016243e-15
5905.480000 1.027587e-15
5908.480000 1.021271e-15
5911.480000 1.021666e-15
5914.480000 1.007035e-15
5917.480000 9.990922e-16
5920.480000 1.035865e-15
5923.480000 1.059532e-15
5926.480000 1.053957e-15
5929.480000 1.035253e-15
5932.480000 1.045409e-15
5935.480000 1.048013e-15
5938.480000 1.056599e-15
5941.480000 1.039444e-15
5944.480000 1.036465e-15
5947.480000 1.031639e-15
5950.480000 1.016810e-15
5953.480000 1.024944e-15
5956.480000 1.045605e-15
5959.480000 1.035982e-15
5962.480000 1.024059e-15
5965.480000 1.015992e-15
5968.480000 1.026772e-15
5971.480000 1.040159e-15
5974.480000 1.042533e-15
5977.480000 1.021085e-15
5980.480000 1.004750e-15
5983.480000 1.009679e-15
5986.480000 1.009374e-15
5989.480000 1.025387e-15
5992.480000 1.019027e-15
5995.480000 1.016599e-15
5998.480000 1.005244e-15
6001.480000 9.926940e-16
6004.480000 1.009720e-15
6007.480000 1.006961e-15
6010.480000 1.011819e-15
6013.480000 1.035218e-15
6016.480000 1.015079e-15
6019.480000 1.004194e-15
6022.480000 9.942548e-16
6025.480000 9.934301e-16
6028.480000 9.971403e-16
6031.480000 9.870945e-16
6034.480000 9.754970e-16
6037.480000 9.844406e-16
6040.480000 9.784497e-16
6043.480000 9.678836e-16
6046.480000 9.958335e-16
6049.480000 1.006931e-15
6052.480000 9.800880e-16
6055.480000 9.701311e-16
6058.480000 9.608810e-16
6061.480000 9.674629e-16
6064.480000 9.844084e-16
6067.480000 9.906110e-16
6070.480000 1.005651e-15
6073.480000 9.840346e-16
6076.480000 9.849853e-16
6079.480000 9.603261e-16
6082.480000 9.434532e-16
6085.480000 9.599372e-16
6088.480000 9.434984e-16
6091.480000 9.351900e-16
6094.480000 9.730697e-16
6097.480000 9.341842e-16
6100.480000 9.487620e-16
6103.480000 9.427627e-16
6106.480000 9.463057e-16
6109.480000 9.563897e-16
6112.480000 9.283671e-16
6115.480000 9.302515e-16
6118.480000 9.324970e-16
6121.480000 9.484720e-16
6124.480000 9.549453e-16
6127.480000 9.457554e-16
6130.480000 9.410177e-16
6133.480000 9.376890e-16
6136.480000 9.050851e-16
6139.480000 9.097494e-16
6142.480000 9.349687e-16
6145.480000 9.370592e-16
6148.480000 9.191443e-16
6151.480000 9.125010e-16
6154.480000 9.135152e-16
6157.480000 9.217266e-16
6160.480000 9.183107e-16
6163.480000 9.102639e-16
6166.480000 9.150380e-16
6169.480000 9.101271e-16
6172.480000 9.050727e-16
6175.480000 8.979196e-16
6178.480000 9.170638e-16
6181.480000 9.179117e-16
6184.480000 9.088770e-16
6187.480000 8.969767e-16
6190.480000 8.870109e-16
6193.480000 9.050546e-16
6196.480000 9.205706e-16
6199.480000 9.196664e-16
6202.480000 9.080713e-16
6205.480000 9.264783e-16
6208.480000 9.226294e-16
6211.480000 9.175890e-16
6214.480000 9.279119e-16
6217.480000 9.142315e-16
6220.480000 9.138548e-16
6223.480000 9.045058e-16
6226.480000 9.054737e-16
6229.480000 9.032485e-16
6232.480000 9.045320e-16
6235.480000 9.014537e-16
6238.480000 9.010086e-16
6241.480000 9.032150e-16
6244.480000 8.776957e-16
6247.480000 8.868804e-16
6250.480000 8.888926e-16
6253.480000 8.904705e-16
6256.480000 8.835641e-16
6259.480000 8.814674e-16
6262.480000 8.940473e-16
6265.480000 8.914854e-16
6268.480000 8.851268e-16
6271.480000 8.725916e-16
6274.480000 8.524381e-16
6277.480000 8.504606e-16
6280.480000 8.606246e-16
6283.480000 8.662272e-16
6286.480000 8.683189e-16
6289.480000 8.659962e-16
6292.480000 8.611902e-16
6295.480000 8.686729e-16
6298.480000 8.915026e-16
6301.480000 8.808151e-16
6304.480000 8.745566e-16
6307.480000 8.759448e-16
6310.480000 8.611092e-16
6313.480000 8.721396e-16
6316.480000 8.634802e-16
6319.480000 8.549131e-16
6322.480000 8.619290e-16
6325.480000 8.501419e-16
6328.480000 8.520833e-16
6331.480000 8.497490e-16
6334.480000 8.596420e-16
6337.480000 8.489845e-16
6340.480000 8.549890e-16
6343.480000 8.502273e-16
6346.480000 8.413157e-16
6349.480000 8.563291e-16
6352.480000 8.566438e-16
6355.480000 8.511838e-16
6358.480000 8.487355e-16
6361.480000 8.575490e-16
6364.480000 8.615820e-16
6367.480000 8.581670e-16
6370.480000 8.473957e-16
6373.480000 8.399903e-16
6376.480000 8.465544e-16
6379.480000 8.412722e-16
6382.480000 8.543500e-16
6385.480000 8.714588e-16
6388.480000 8.755093e-16
6391.480000 8.722554e-16
6394.480000 8.769202e-16
6397.480000 8.793275e-16
6400.480000 8.785010e-16
6403.480000 8.814227e-16
6406.480000 8.746716e-16
6409.480000 8.815035e-16
6412.480000 8.957108e-16
6415.480000 9.242614e-16
6418.480000 9.362337e-16
6421.480000 9.347374e-16
6424.480000 9.290311e-16
6427.480000 9.399263e-16
6430.480000 9.447775e-16
6433.480000 9.470157e-16
6436.480000 9.695379e-16
6439.480000 9.813909e-16
6442.480000 1.001036e-15
6445.480000 1.016460e-15
6448.480000 1.036910e-15
6451.480000 1.077137e-15
6454.480000 1.076848e-15
6457.480000 1.101909e-15
6460.480000 1.122834e-15
6463.480000 1.106154e-15
6466.480000 1.166248e-15
6469.480000 1.173281e-15
6472.480000 1.192006e-15
6475.480000 1.197655e-15
6478.480000 1.218528e-15
6481.480000 1.244332e-15
6484.480000 1.251400e-15
6487.480000 1.272106e-15
6490.480000 1.307254e-15
6493.480000 1.300896e-15
6496.480000 1.304923e-15
6499.480000 1.315552e-15
6502.480000 1.327263e-15
6505.480000 1.326696e-15
6508.480000 1.349464e-15
6511.480000 1.348671e-15
6514.480000 1.341619e-15
6517.480000 1.349365e-15
6520.480000 1.353148e-15
6523.480000 1.355059e-15
6526.480000 1.360932e-15
6529.480000 1.371283e-15
6532.480000 1.377018e-15
6535.480000 1.381917e-15
6538.480000 1.392389e-15
6541.480000 1.403177e-15
6544.480000 1.393914e-15
6547.480000 1.377914e-15
6550.480000 1.381670e-15
6553.480000 1.397849e-15
6556.480000 1.399210e-15
6559.480000 1.396830e-15
6562.480000 1.419767e-15
6565.480000 1.432080e-15
6568.480000 1.447455e-15
6571.480000 1.430391e-15
6574.480000 1.423526e-15
6577.480000 1.444869e-15
6580.480000 1.434886e-15
6583.480000 1.450396e-15
6586.480000 1.445899e-15
6589.480000 1.446013e-15
6592.480000 1.438434e-15
6595.480000 1.439762e-15
6598.480000 1.436923e-15
6601.480000 1.418142e-15
6604.480000 1.414166e-15
6607.480000 1.406796e-15
6610.480000 1.407312e-15
6613.480000 1.413243e-15
6616.480000 1.408477e-15
6619.480000 1.401830e-15
6622.480000 1.398257e-15
6625.480000 1.392829e-15
6628.480000 1.386002e-15
6631.480000 1.394152e-15
6634.480000 1.389357e-15
6637.480000 1.377150e-15
6640.480000 1.365639e-15
6643.480000 1.357946e-15
6646.480000 1.344506e-15
6649.480000 1.340790e-15
6652.480000 1.345258e-15
6655.480000 1.350179e-15
6658.480000 1.358460e-15
6661.480000 1.354984e-15
6664.480000 1.329624e-15
6667.480000 1.313248e-15
6670.480000 1.304738e-15
6673.480000 1.302783e-15
6676.480000 1.305938e-15
6679.480000 1.308088e-15
6682.480000 1.300947e-15
6685.480000 1.286441e-15
6688.480000 1.278594e-15
6691.480000 1.277522e-15
6694.480000 1.267498e-15
6697.480000 1.255072e-15
6700.480000 1.243207e-15
6703.480000 1.246388e-15
6706.480000 1.232799e-15
6709.480000 1.216661e-15
6712.480000 1.214827e-15
6715.480000 1.205056e-15
6718.480000 1.200344e-15
6721.480000 1.187237e-15
6724.480000 1.171570e-15
6727.480000 1.151480e-15
6730.480000 1.160272e-15
6733.480000 1.162462e-15
6736.480000 1.147955e-15
6739.480000 1.146116e-15
6742.480000 1.151767e-15
6745.480000 1.125199e-15
6748.480000 1.110115e-15
6751.480000 1.107581e-15
6754.480000 1.102097e-15
6757.480000 1.088401e-15
6760.480000 1.078227e-15
6763.480000 1.076744e-15
6766.480000 1.064039e-15
6769.480000 1.060445e-15
6772.480000 1.064041e-15
6775.480000 1.040758e-15
6778.480000 1.025098e-15
6781.480000 1.017037e-15
6784.480000 1.010947e-15
6787.480000 1.011064e-15
6790.480000 1.017992e-15
6793.480000 1.016483e-15
6796.480000 1.008541e-15
6799.480000 1.009035e-15
6802.480000 9.992651e-16
6805.480000 9.882921e-16
6808.480000 9.797086e-16
6811.480000 9.793909e-16
6814.480000 9.636378e-16
6817.480000 9.406188e-16
6820.480000 9.286294e-16
6823.480000 9.279497e-16
6826.480000 9.467026e-16
6829.480000 9.275857e-16
6832.480000 9.241599e-16
6835.480000 9.305966e-16
6838.480000 9.104610e-16
6841.480000 8.958507e-16
6844.480000 9.023117e-16
6847.480000 8.862343e-16
6850.480000 8.814462e-16
6853.480000 8.823293e-16
6856.480000 8.809317e-16
6859.480000 8.849338e-16
6862.480000 8.764207e-16
6865.480000 8.676075e-16
6868.480000 8.515092e-16
6871.480000 8.503112e-16
6874.480000 8.486357e-16
6877.480000 8.448636e-16
6880.480000 8.493388e-16
6883.480000 8.384621e-16
6886.480000 8.236066e-16
6889.480000 8.216558e-16
6892.480000 8.254899e-16
6895.480000 8.163105e-16
6898.480000 8.034508e-16
6901.480000 7.994863e-16
6904.480000 7.954616e-16
6907.480000 7.898583e-16
6910.480000 7.908414e-16
6913.480000 7.905073e-16
6916.480000 7.895207e-16
6919.480000 7.986527e-16
6922.480000 7.990063e-16
6925.480000 7.829961e-16
6928.480000 7.734365e-16
6931.480000 7.650997e-16
6934.480000 7.614035e-16
6937.480000 7.557817e-16
6940.480000 7.540857e-16
6943.480000 7.588754e-16
6946.480000 7.665762e-16
6949.480000 7.758562e-16
6952.480000 7.619534e-16
6955.480000 7.571462e-16
6958.480000 7.640190e-16
6961.480000 7.557296e-16
6964.480000 7.559258e-16
6967.480000 7.601436e-16
6970.480000 7.453326e-16
6973.480000 7.401129e-16
6976.480000 7.554119e-16
6979.480000 7.574513e-16
6982.480000 7.643558e-16
6985.480000 7.399632e-16
6988.480000 7.378026e-16
6991.480000 7.497398e-16
6994.480000 7.524200e-16
6997.480000 7.567192e-16
7000.480000 7.450090e-16
7003.480000 7.342573e-16
7006.480000 7.304651e-16
7009.480000 7.295426e-16
7012.480000 7.366721e-16
7015.480000 7.404254e-16
7018.480000 7.381679e-16
7021.480000 7.366208e-16
7024.480000 7.344457e-16
7027.480000 7.326918e-16
7030.480000 7.347041e-16
7033.480000 7.334388e-16
7036.480000 7.293696e-16
7039.480000 7.339543e-16
7042.480000 7.350704e-16
7045.480000 7.383692e-16
7048.480000 7.398559e-16
7051.480000 7.398444e-16
7054.480000 7.456796e-16
7057.480000 7.507981e-16
7060.480000 7.343776e-16
7063.480000 7.234596e-16
7066.480000 7.262146e-16
7069.480000 7.221948e-16
7072.480000 7.154280e-16
7075.480000 7.375437e-16
7078.480000 7.272004e-16
7081.480000 7.263761e-16
7084.480000 7.346376e-16
7087.480000 7.323062e-16
7090.480000 7.260846e-16
7093.480000 7.370247e-16
7096.480000 7.359755e-16
7099.480000 7.252841e-16
7102.480000 7.264947e-16
7105.480000 7.243602e-16
7108.480000 7.255538e-16
7111.480000 7.231193e-16
7114.480000 7.200535e-16
7117.480000 7.199750e-16
7120.480000 7.160498e-16
7123.480000 7.110706e-16
7126.480000 7.059595e-16
7129.480000 7.080650e-16
7132.480000 7.089114e-16
7135.480000 7.079623e-16
7138.480000 7.096558e-16
7141.480000 7.129719e-16
7144.480000 7.177328e-16
7147.480000 7.194198e-16
7150.480000 7.154251e-16
7153.480000 7.046865e-16
7156.480000 7.011160e-16
7159.480000 7.032354e-16
7162.480000 6.915904e-16
7165.480000 6.808164e-16
7168.480000 6.766322e-16
7171.480000 6.717829e-16
7174.480000 6.683993e-16
7177.480000 6.655447e-16
7180.480000 6.602401e-16
7183.480000 6.511406e-16
7186.480000 6.429760e-16
7189.480000 6.477961e-16
7192.480000 6.463149e-16
7195.480000 6.516686e-16
7198.480000 6.518532e-16
7201.480000 6.442520e-16
7204.480000 6.483783e-16
7207.480000 6.599278e-16
7210.480000 6.654703e-16
7213.480000 6.672907e-16
7216.480000 6.613053e-16
7219.480000 6.596666e-16
7222.480000 6.631579e-16
7225.480000 6.692454e-16
7228.480000 6.623198e-16
7231.480000 6.535255e-16
7234.480000 6.476968e-16
7237.480000 6.415933e-16
7240.480000 6.400194e-16
7243.480000 6.363687e-16
7246.480000 6.782548e-16
7249.480000 6.853297e-16
7252.480000 6.664109e-16
7255.480000 6.590514e-16
7258.480000 6.484998e-16
7261.480000 6.402173e-16
7264.480000 6.354511e-16
7267.480000 6.382663e-16
7270.480000 6.431761e-16
7273.480000 6.466248e-16
7276.480000 6.435761e-16
7279.480000 6.424102e-16
7282.480000 6.398247e-16
7285.480000 6.361397e-16
7288.480000 6.336913e-16
7291.480000 6.367949e-16
7294.480000 6.417913e-16
7297.480000 6.419723e-16
7300.480000 6.375911e-16
7303.480000 6.259686e-16
7306.480000 6.145000e-16
7309.480000 6.227247e-16
7312.480000 6.322502e-16
7315.480000 6.411601e-16
7318.480000 6.442291e-16
7321.480000 6.368330e-16
7324.480000 6.384951e-16
7327.480000 6.422995e-16
7330.480000 6.463177e-16
7333.480000 6.476266e-16
7336.480000 6.588231e-16
7339.480000 6.561127e-16
7342.480000 6.438887e-16
7345.480000 6.341340e-16
7348.480000 6.397208e-16
7351.480000 6.475603e-16
7354.480000 6.484903e-16
7357.480000 6.368835e-16
7360.480000 6.412927e-16
7363.480000 6.469262e-16
7366.480000 6.474345e-16
7369.480000 6.332109e-16
7372.480000 6.275531e-16
7375.480000 6.248662e-16
7378.480000 6.350336e-16
7381.480000 6.371934e-16
7384.480000 6.432931e-16
7387.480000 6.412557e-16
7390.480000 6.398453e-16
7393.480000 6.340015e-16
7396.480000 6.316896e-16
7399.480000 6.364765e-16
7402.480000 6.400531e-16
7405.480000 6.374062e-16
7408.480000 6.317576e-16
7411.480000 6.322708e-16
7414.480000 6.289315e-16
7417.480000 6.218179e-16
7420.480000 6.271248e-16
7423.480000 6.292545e-16
7426.480000 6.341262e-16
7429.480000 6.456925e-16
7432.480000 6.436950e-16
7435.480000 6.428311e-16
7438.480000 6.335438e-16
7441.480000 6.238594e-16
7444.480000 6.216220e-16
7447.480000 6.233067e-16
7450.480000 6.349619e-16
7453.480000 6.265965e-16
7456.480000 6.193540e-16
7459.480000 6.270398e-16
7462.480000 6.281344e-16
7465.480000 6.311780e-16
7468.480000 6.355943e-16
7471.480000 6.268075e-16
7474.480000 6.256371e-16
7477.480000 6.260396e-16
7480.480000 6.293694e-16
7483.480000 6.207347e-16
7486.480000 6.114284e-16
7489.480000 6.179584e-16
7492.480000 6.176606e-16
7495.480000 6.171749e-16
7498.480000 6.128053e-16
7501.480000 6.153772e-16
7504.480000 6.110929e-16
7507.480000 6.092238e-16
7510.480000 6.086978e-16
7513.480000 6.118140e-16
7516.480000 6.134546e-16
7519.480000 6.115486e-16
7522.480000 6.099396e-16
7525.480000 6.150678e-16
7528.480000 6.119691e-16
7531.480000 6.121735e-16
7534.480000 6.080434e-16
7537.480000 6.038408e-16
7540.480000 6.082257e-16
7543.480000 6.168387e-16
7546.480000 6.156385e-16
7549.480000 6.004386e-16
7552.480000 5.962072e-16
7555.480000 5.997100e-16
7558.480000 6.049462e-16
7561.480000 6.090122e-16
7564.480000 6.179024e-16
7567.480000 6.223697e-16
7570.480000 6.216529e-16
7573.480000 6.191635e-16
7576.480000 6.070862e-16
7579.480000 5.970511e-16
7582.480000 6.042085e-16
7585.480000 6.126196e-16
7588.480000 6.334680e-16
7591.480000 6.147858e-16
7594.480000 5.862638e-16
7597.480000 5.746213e-16
7600.480000 5.829352e-16
7603.480000 5.790493e-16
7606.480000 5.937297e-16
7609.480000 5.799505e-16
7612.480000 5.934967e-16
7615.480000 6.123150e-16
7618.480000 6.225059e-16
7621.480000 5.917540e-16
7624.480000 5.716694e-16
7627.480000 5.736847e-16
7630.480000 5.878223e-16
7633.480000 5.899561e-16
7636.480000 5.813732e-16
7639.480000 5.834065e-16
7642.480000 5.801139e-16
7645.480000 5.808681e-16
7648.480000 5.818615e-16
7651.480000 5.812391e-16
7654.480000 5.786980e-16
7657.480000 5.866113e-16
7660.480000 5.884922e-16
7663.480000 5.813562e-16
7666.480000 5.721489e-16
7669.480000 5.693926e-16
7672.480000 5.756395e-16
7675.480000 5.784508e-16
7678.480000 5.757141e-16
7681.480000 5.707211e-16
7684.480000 5.740564e-16
7687.480000 5.757479e-16
7690.480000 5.808867e-16
7693.480000 5.774996e-16
7696.480000 5.692913e-16
7699.480000 5.637939e-16
7702.480000 5.717231e-16
7705.480000 5.743856e-16
7708.480000 5.710576e-16
7711.480000 5.867346e-16
7714.480000 5.898872e-16
7717.480000 5.770205e-16
7720.480000 5.822112e-16
7723.480000 5.730382e-16
7726.480000 5.708096e-16
7729.480000 5.646706e-16
7732.480000 5.650833e-16
7735.480000 5.696726e-16
7738.480000 5.606464e-16
7741.480000 5.552580e-16
7744.480000 5.654015e-16
7747.480000 5.906807e-16
7750.480000 5.911820e-16
7753.480000 5.762016e-16
7756.480000 5.674402e-16
7759.480000 5.709416e-16
7762.480000 5.676079e-16
7765.480000 5.496126e-16
7768.480000 5.677195e-16
7771.480000 6.018863e-16
7774.480000 5.872970e-16
7777.480000 5.801443e-16
7780.480000 5.828737e-16
7783.480000 5.709448e-16
7786.480000 5.606086e-16
7789.480000 5.689214e-16
7792.480000 5.900855e-16
7795.480000 5.949853e-16
7798.480000 5.873109e-16
7801.480000 5.839250e-16
7804.480000 5.798881e-16
7807.480000 5.888324e-16
7810.480000 5.816922e-16
7813.480000 5.678370e-16
7816.480000 5.814721e-16
7819.480000 6.058428e-16
7822.480000 6.082704e-16
7825.480000 5.829620e-16
7828.480000 5.806033e-16
7831.480000 5.883963e-16
7834.480000 5.765484e-16
7837.480000 5.801213e-16
7840.480000 5.973932e-16
7843.480000 6.030059e-16
7846.480000 5.927436e-16
7849.480000 6.060206e-16
7852.480000 6.182743e-16
7855.480000 6.029388e-16
7858.480000 5.753903e-16
7861.480000 5.893032e-16
7864.480000 5.839000e-16
7867.480000 5.944768e-16
7870.480000 5.989095e-16
7873.480000 5.784613e-16
7876.480000 5.678765e-16
7879.480000 5.920489e-16
7882.480000 6.049176e-16
7885.480000 6.035795e-16
7888.480000 6.007539e-16
7891.480000 5.875208e-16
7894.480000 5.708969e-16
7897.480000 5.679184e-16
7900.480000 5.704033e-16
7903.480000 5.749790e-16
7906.480000 5.758418e-16
7909.480000 5.920922e-16
7912.480000 6.160192e-16
7915.480000 6.031210e-16
7918.480000 5.828006e-16
7921.480000 5.859835e-16
7924.480000 5.832145e-16
7927.480000 5.904058e-16
7930.480000 6.081195e-16
7933.480000 5.867792e-16
7936.480000 5.744434e-16
7939.480000 5.744402e-16
7942.480000 5.680156e-16
7945.480000 5.771936e-16
7948.480000 5.884619e-16
7951.480000 5.831810e-16
7954.480000 5.706221e-16
7957.480000 5.529244e-16
7960.480000 5.545390e-16
7963.480000 5.873492e-16
7966.480000 6.003663e-16
7969.480000 5.547336e-16
7972.480000 5.704352e-16
7975.480000 5.990520e-16
7978.480000 5.774672e-16
7981.480000 5.523660e-16
7984.480000 5.496760e-16
7987.480000 5.665631e-16
7990.480000 5.966052e-16
7993.480000 6.174293e-16
7996.480000 5.895338e-16
7999.480000 5.518409e-16
8002.480000 5.595655e-16
8005.480000 5.755031e-16
8008.480000 5.618287e-16
8011.480000 5.605370e-16
8014.480000 5.595074e-16
8017.480000 5.500299e-16
8020.480000 5.463506e-16
8023.480000 5.626752e-16
8026.480000 5.813277e-16
8029.480000 5.537636e-16
8032.480000 5.357920e-16
8035.480000 5.454386e-16
8038.480000 5.500818e-16
8041.480000 5.506010e-16
8044.480000 5.506630e-16
8047.480000 5.530752e-16
8050.480000 5.569219e-16
8053.480000 5.607305e-16
8056.480000 5.585407e-16
8059.480000 5.638198e-16
8062.480000 5.635092e-16
8065.480000 5.530992e-16
8068.480000 5.480769e-16
8071.480000 5.519085e-16
8074.480000 5.654970e-16
8077.480000 5.382031e-16
8080.480000 5.320816e-16
8083.480000 5.822942e-16
8086.480000 5.549300e-16
8089.480000 5.406383e-16
8092.480000 5.402876e-16
8095.480000 5.488777e-16
8098.480000 5.440277e-16
8101.480000 5.519053e-16
8104.480000 5.295570e-16
8107.480000 5.448607e-16
8110.480000 5.527015e-16
8113.480000 5.394784e-16
8116.480000 5.371983e-16
8119.480000 5.371209e-16
8122.480000 5.348156e-16
8125.480000 5.373791e-16
8128.480000 5.276057e-16
8131.480000 5.195293e-16
8134.480000 5.190937e-16
8137.480000 5.185433e-16
8140.480000 5.200446e-16
8143.480000 5.149847e-16
8146.480000 5.135331e-16
8149.480000 5.088345e-16
8152.480000 5.112733e-16
8155.480000 5.089979e-16
8158.480000 4.983138e-16
8161.480000 4.964060e-16
8164.480000 4.942700e-16
8167.480000 4.925119e-16
8170.480000 5.033430e-16
8173.480000 5.072425e-16
8176.480000 4.991639e-16
8179.480000 5.034402e-16
8182.480000 5.002317e-16
8185.480000 4.968031e-16
8188.480000 5.009010e-16
8191.480000 5.057429e-16
8194.480000 4.982980e-16
8197.480000 4.983598e-16
8200.480000 5.086847e-16
8203.480000 5.165961e-16
8206.480000 5.144187e-16
8209.480000 5.162203e-16
8212.480000 5.140007e-16
8215.480000 5.057269e-16
8218.480000 5.159780e-16
8221.480000 5.154050e-16
8224.480000 4.781428e-16
8227.480000 4.650807e-16
8230.480000 4.601760e-16
8233.480000 4.875902e-16
8236.480000 4.903800e-16
8239.480000 5.065988e-16
8242.480000 5.125528e-16
8245.480000 5.172324e-16
8248.480000 5.132402e-16
8251.480000 5.080603e-16
8254.480000 4.944324e-16
8257.480000 4.934522e-16
8260.480000 5.053485e-16
8263.480000 5.035130e-16
8266.480000 4.974604e-16
8269.480000 5.009907e-16
8272.480000 4.858535e-16
8275.480000 4.873629e-16
8278.480000 5.105500e-16
8281.480000 5.083661e-16
8284.480000 5.040102e-16
8287.480000 5.058147e-16
8290.480000 4.907515e-16
8293.480000 4.981688e-16
8296.480000 5.289687e-16
8299.480000 5.241179e-16
8302.480000 4.915348e-16
8305.480000 4.839119e-16
8308.480000 4.874735e-16
8311.480000 4.897249e-16
8314.480000 4.840104e-16
8317.480000 5.006872e-16
8320.480000 4.948783e-16
8323.480000 4.879071e-16
8326.480000 4.936812e-16
8329.480000 4.993554e-16
8332.480000 4.901946e-16
8335.480000 4.893766e-16
8338.480000 4.831384e-16
8341.480000 5.394177e-16
8344.480000 5.574739e-16
8347.480000 4.998065e-16
8350.480000 4.912160e-16
8353.480000 4.990807e-16
8356.480000 4.708831e-16
8359.480000 4.875500e-16
8362.480000 5.050213e-16
8365.480000 4.960323e-16
8368.480000 4.609334e-16
8371.480000 4.483914e-16
8374.480000 4.481009e-16
8377.480000 4.563335e-16
8380.480000 4.770970e-16
8383.480000 4.798666e-16
8386.480000 4.645940e-16
8389.480000 4.484202e-16
8392.480000 4.592523e-16
8395.480000 4.882235e-16
8398.480000 5.108983e-16
8401.480000 4.731926e-16
8404.480000 4.334577e-16
8407.480000 4.458861e-16
8410.480000 4.731632e-16
8413.480000 4.904851e-16
8416.480000 4.793532e-16
8419.480000 4.492525e-16
8422.480000 4.501064e-16
8425.480000 4.980896e-16
8428.480000 5.356068e-16
8431.480000 4.971770e-16
8434.480000 4.534655e-16
8437.480000 4.602443e-16
8440.480000 4.635067e-16
8443.480000 4.598235e-16
8446.480000 4.744024e-16
8449.480000 4.827566e-16
8452.480000 4.780413e-16
8455.480000 4.570191e-16
8458.480000 4.544431e-16
8461.480000 4.869979e-16
8464.480000 4.916529e-16
8467.480000 4.625732e-16
8470.480000 4.605142e-16
8473.480000 4.639301e-16
8476.480000 4.694870e-16
8479.480000 4.664779e-16
8482.480000 4.633153e-16
8485.480000 4.706371e-16
8488.480000 4.751029e-16
8491.480000 4.825401e-16
8494.480000 4.777110e-16
8497.480000 4.612684e-16
8500.480000 4.891862e-16
8503.480000 5.125304e-16
8506.480000 5.004347e-16
8509.480000 4.826813e-16
8512.480000 4.847810e-16
8515.480000 4.905590e-16
8518.480000 4.877436e-16
8521.480000 4.911725e-16
8524.480000 4.928816e-16
8527.480000 4.909196e-16
8530.480000 4.972653e-16
8533.480000 5.044844e-16
8536.480000 5.111427e-16
8539.480000 5.153518e-16
8542.480000 5.118538e-16
8545.480000 5.102076e-16
8548.480000 5.110064e-16
8551.480000 5.059407e-16
8554.480000 5.086552e-16
8557.480000 5.090192e-16
8560.480000 5.075617e-16
8563.480000 5.030911e-16
8566.480000 5.093444e-16
8569.480000 5.015513e-16
8572.480000 4.979369e-16
8575.480000 4.933249e-16
8578.480000 4.957423e-16
8581.480000 5.066662e-16
8584.480000 5.162285e-16
8587.480000 5.028828e-16
8590.480000 5.068643e-16
8593.480000 5.017612e-16
8596.480000 5.163178e-16
8599.480000 5.201083e-16
8602.480000 5.195059e-16
8605.480000 5.041384e-16
8608.480000 4.997622e-16
8611.480000 5.084253e-16
8614.480000 5.223519e-16
8617.480000 5.082048e-16
8620.480000 5.114803e-16
8623.480000 5.192412e-16
8626.480000 5.241006e-16
8629.480000 5.273241e-16
8632.480000 5.149038e-16
8635.480000 5.106760e-16
8638.480000 5.143361e-16
8641.480000 5.196194e-16
8644.480000 5.001148e-16
8647.480000 4.895981e-16
8650.480000 4.928347e-16
8653.480000 5.032687e-16
8656.480000 5.275619e-16
8659.480000 5.536653e-16
8662.480000 5.483461e-16
8665.480000 5.250396e-16
8668.480000 5.179878e-16
8671.480000 5.193939e-16
8674.480000 5.096099e-16
8677.480000 5.056932e-16
8680.480000 5.080320e-16
8683.480000 5.079840e-16
8686.480000 5.022369e-16
8689.480000 5.037193e-16
8692.480000 5.108018e-16
8695.480000 5.148932e-16
8698.480000 5.069956e-16
8701.480000 5.028039e-16
8704.480000 5.077961e-16
8707.480000 4.977439e-16
8710.480000 4.955671e-16
8713.480000 4.957661e-16
8716.480000 4.956366e-16
8719.480000 4.927471e-16
8722.480000 4.988604e-16
8725.480000 5.050406e-16
8728.480000 5.087489e-16
8731.480000 5.083150e-16
8734.480000 5.028169e-16
8737.480000 4.965792e-16
8740.480000 4.913100e-16
8743.480000 4.963104e-16
8746.480000 5.056383e-16
8749.480000 4.942611e-16
8752.480000 4.889462e-16
8755.480000 4.864218e-16
8758.480000 5.042771e-16
8761.480000 5.197245e-16
8764.480000 5.356170e-16
8767.480000 5.399370e-16
8770.480000 5.186606e-16
8773.480000 5.264115e-16
8776.480000 5.430401e-16
8779.480000 5.067156e-16
8782.480000 4.723015e-16
8785.480000 4.810961e-16
8788.480000 5.019330e-16
8791.480000 4.991384e-16
8794.480000 4.748421e-16
8797.480000 4.779303e-16
8800.480000 4.847872e-16
8803.480000 4.786001e-16
8806.480000 4.737976e-16
8809.480000 4.682674e-16
8812.480000 4.606658e-16
8815.480000 4.563149e-16
8818.480000 4.569038e-16
8821.480000 4.819438e-16
8824.480000 5.208078e-16
8827.480000 4.982658e-16
8830.480000 4.556766e-16
8833.480000 4.736406e-16
8836.480000 4.834404e-16
8839.480000 4.601041e-16
8842.480000 4.490918e-16
8845.480000 4.571583e-16
8848.480000 4.724210e-16
8851.480000 4.497536e-16
8854.480000 4.534836e-16
8857.480000 4.586799e-16
8860.480000 4.548803e-16
8863.480000 4.590024e-16
8866.480000 4.648614e-16
8869.480000 4.545799e-16
8872.480000 4.470965e-16
8875.480000 4.408498e-16
8878.480000 4.638015e-16
8881.480000 5.004643e-16
8884.480000 5.218533e-16
8887.480000 4.783669e-16
8890.480000 4.352006e-16
8893.480000 4.402221e-16
8896.480000 4.382862e-16
8899.480000 4.495364e-16
8902.480000 4.553811e-16
8905.480000 4.316906e-16
8908.480000 4.174981e-16
8911.480000 4.291312e-16
8914.480000 4.651483e-16
8917.480000 4.933159e-16
8920.480000 4.562090e-16
8923.480000 4.313324e-16
8926.480000 4.329591e-16
8929.480000 4.292807e-16
8932.480000 4.293503e-16
8935.480000 4.391303e-16
8938.480000 4.522840e-16
8941.480000 4.620646e-16
8944.480000 4.470393e-16
8947.480000 4.253353e-16
8950.480000 4.175588e-16
8953.480000 4.536890e-16
8956.480000 4.667676e-16
8959.480000 4.278038e-16
8962.480000 3.896784e-16
8965.480000 3.905017e-16
8968.480000 4.124301e-16
8971.480000 4.117193e-16
8974.480000 4.044959e-16
8977.480000 4.102387e-16
8980.480000 4.027332e-16
8983.480000 4.113893e-16
8986.480000 4.022939e-16
8989.480000 3.760864e-16
8992.480000 3.708299e-16
8995.480000 3.989032e-16
8998.480000 4.239276e-16
9001.480000 4.085637e-16
9004.480000 3.828353e-16
9007.480000 3.925138e-16
9010.480000 3.952522e-16
9013.480000 3.888391e-16
9016.480000 3.837534e-16
9019.480000 3.820918e-16
9022.480000 3.917437e-16
9025.480000 3.912310e-16
9028.480000 3.852427e-16
9031.480000 3.947772e-16
9034.480000 4.063850e-16
9037.480000 4.037053e-16
9040.480000 4.058958e-16
9043.480000 4.243564e-16
9046.480000 4.432811e-16
9049.480000 4.487076e-16
9052.480000 4.374829e-16
9055.480000 4.138914e-16
9058.480000 3.939949e-16
9061.480000 3.955942e-16
9064.480000 4.034036e-16
9067.480000 4.050287e-16
9070.480000 3.970002e-16
9073.480000 3.918206e-16
9076.480000 3.846110e-16
9079.480000 3.831367e-16
9082.480000 3.861441e-16
9085.480000 3.871682e-16
9088.480000 3.938357e-16
9091.480000 4.011968e-16
9094.480000 4.015345e-16
9097.480000 4.090434e-16


==> anc/spec_2023ufx_2023-11-06T10_42_17.424_MODS.dat <==
# spectrum of 2023ufx
# MJD = 60254.446035
# UT = 2023-11-06T10:42:17.424
# PHASE = 30 days
# INSTRUMENT = LBT/MODS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3100.000000 2.711120e+01
3102.000000 2.410037e+01
3104.000000 2.247987e+01
3106.000000 2.156473e+01
3108.000000 2.159857e+01
3110.000000 1.673517e+01
3112.000000 2.313954e+01
3114.000000 2.007378e+01
3116.000000 1.697217e+01
3118.000000 1.998185e+01
3120.000000 2.112328e+01
3122.000000 1.852778e+01
3124.000000 2.027232e+01
3126.000000 1.994442e+01
3128.000000 1.726089e+01
3130.000000 1.998330e+01
3132.000000 1.967943e+01
3134.000000 2.122415e+01
3136.000000 1.871583e+01
3138.000000 2.304309e+01
3140.000000 2.461149e+01
3142.000000 2.062596e+01
3144.000000 2.510598e+01
3146.000000 2.368267e+01
3148.000000 2.403269e+01
3150.000000 2.299855e+01
3152.000000 2.497635e+01
3154.000000 2.781041e+01
3156.000000 2.427687e+01
3158.000000 2.444809e+01
3160.000000 2.442544e+01
3162.000000 2.569375e+01
3164.000000 2.524257e+01
3166.000000 2.620142e+01
3168.000000 2.491157e+01
3170.000000 2.467025e+01
3172.000000 2.518501e+01
3174.000000 2.190171e+01
3176.000000 2.307533e+01
3178.000000 2.240529e+01
3180.000000 2.228414e+01
3182.000000 2.010303e+01
3184.000000 2.336168e+01
3186.000000 2.240542e+01
3188.000000 2.145715e+01
3190.000000 2.281501e+01
3192.000000 2.442121e+01
3194.000000 2.274765e+01
3196.000000 2.388686e+01
3198.000000 2.542624e+01
3200.000000 2.246832e+01
3202.000000 2.316006e+01
3204.000000 2.452757e+01
3206.000000 2.466492e+01
3208.000000 2.738102e+01
3210.000000 2.863524e+01
3212.000000 2.765366e+01
3214.000000 2.713390e+01
3216.000000 2.620552e+01
3218.000000 2.873006e+01
3220.000000 2.924100e+01
3222.000000 2.715793e+01
3224.000000 2.672021e+01
3226.000000 2.777505e+01
3228.000000 2.776552e+01
3230.000000 2.794567e+01
3232.000000 2.797139e+01
3234.000000 2.971586e+01
3236.000000 2.948271e+01
3238.000000 2.960706e+01
3240.000000 3.094728e+01
3242.000000 3.226833e+01
3244.000000 3.001232e+01
3246.000000 2.859708e+01
3248.000000 3.130090e+01
3250.000000 2.868342e+01
3252.000000 2.878085e+01
3254.000000 3.072636e+01
3256.000000 2.915852e+01
3258.000000 3.076870e+01
3260.000000 3.075846e+01
3262.000000 3.029605e+01
3264.000000 3.092807e+01
3266.000000 2.939745e+01
3268.000000 3.125580e+01
3270.000000 3.072246e+01
3272.000000 2.997724e+01
3274.000000 2.962348e+01
3276.000000 3.041160e+01
3278.000000 2.997975e+01
3280.000000 2.804170e+01
3282.000000 2.656482e+01
3284.000000 2.910508e+01
3286.000000 2.766212e+01
3288.000000 2.947315e+01
3290.000000 2.893609e+01
3292.000000 2.809619e+01
3294.000000 2.890361e+01
3296.000000 2.907002e+01
3298.000000 2.667044e+01
3300.000000 2.637567e+01
3302.000000 2.662067e+01
3304.000000 2.561693e+01
3306.000000 2.514614e+01
3308.000000 2.683049e+01
3310.000000 2.716297e+01
3312.000000 2.617800e+01
3314.000000 2.607160e+01
3316.000000 2.616333e+01
3318.000000 2.571785e+01
3320.000000 2.646792e+01
3322.000000 2.813335e+01
3324.000000 2.700178e+01
3326.000000 2.688350e+01
3328.000000 2.765874e+01
3330.000000 2.818533e+01
3332.000000 2.761839e+01
3334.000000 2.894902e+01
3336.000000 2.989668e+01
3338.000000 2.807088e+01
3340.000000 2.989196e+01
3342.000000 2.941802e+01
3344.000000 2.876456e+01
3346.000000 3.031931e+01
3348.000000 3.064165e+01
3350.000000 3.103496e+01
3352.000000 2.991361e+01
3354.000000 3.121535e+01
3356.000000 3.198331e+01
3358.000000 3.164078e+01
3360.000000 3.178168e+01
3362.000000 3.201919e+01
3364.000000 3.144239e+01
3366.000000 3.234796e+01
3368.000000 3.186843e+01
3370.000000 3.195187e+01
3372.000000 3.362191e+01
3374.000000 3.186705e+01
3376.000000 3.106456e+01
3378.000000 3.192730e+01
3380.000000 3.208925e+01
3382.000000 3.301474e+01
3384.000000 3.291698e+01
3386.000000 3.280609e+01
3388.000000 3.330750e+01
3390.000000 3.325433e+01
3392.000000 3.347421e+01
3394.000000 3.275472e+01
3396.000000 3.327244e+01
3398.000000 3.387614e+01
3400.000000 3.382540e+01
3402.000000 3.429756e+01
3404.000000 3.469644e+01
3406.000000 3.489032e+01
3408.000000 3.488930e+01
3410.000000 3.529672e+01
3412.000000 3.475044e+01
3414.000000 3.423734e+01
3416.000000 3.434966e+01
3418.000000 3.527910e+01
3420.000000 3.469986e+01
3422.000000 3.441964e+01
3424.000000 3.503681e+01
3426.000000 3.511390e+01
3428.000000 3.495655e+01
3430.000000 3.429924e+01
3432.000000 3.421009e+01
3434.000000 3.487458e+01
3436.000000 3.440025e+01
3438.000000 3.496685e+01
3440.000000 3.526203e+01
3442.000000 3.473208e+01
3444.000000 3.525368e+01
3446.000000 3.527233e+01
3448.000000 3.488809e+01
3450.000000 3.539967e+01
3452.000000 3.560254e+01
3454.000000 3.449681e+01
3456.000000 3.460212e+01
3458.000000 3.532758e+01
3460.000000 3.521510e+01
3462.000000 3.650100e+01
3464.000000 3.614989e+01
3466.000000 3.589774e+01
3468.000000 3.571653e+01
3470.000000 3.639438e+01
3472.000000 3.665127e+01
3474.000000 3.609840e+01
3476.000000 3.641395e+01
3478.000000 3.712889e+01
3480.000000 3.721551e+01
3482.000000 3.759569e+01
3484.000000 3.654811e+01
3486.000000 3.667913e+01
3488.000000 3.618468e+01
3490.000000 3.751183e+01
3492.000000 3.565992e+01
3494.000000 3.681635e+01
3496.000000 3.604037e+01
3498.000000 3.704727e+01
3500.000000 3.661340e+01
3502.000000 3.697842e+01
3504.000000 3.699415e+01
3506.000000 3.740267e+01
3508.000000 3.601864e+01
3510.000000 3.672844e+01
3512.000000 3.614567e+01
3514.000000 3.720168e+01
3516.000000 3.712916e+01
3518.000000 3.696624e+01
3520.000000 3.640001e+01
3522.000000 3.664454e+01
3524.000000 3.680314e+01
3526.000000 3.768939e+01
3528.000000 3.765016e+01
3530.000000 3.723344e+01
3532.000000 3.728811e+01
3534.000000 3.742885e+01
3536.000000 3.774751e+01
3538.000000 3.774685e+01
3540.000000 3.844576e+01
3542.000000 3.753350e+01
3544.000000 3.745014e+01
3546.000000 3.875228e+01
3548.000000 3.803308e+01
3550.000000 3.776122e+01
3552.000000 3.700252e+01
3554.000000 3.883745e+01
3556.000000 3.773972e+01
3558.000000 3.826644e+01
3560.000000 3.675301e+01
3562.000000 3.758290e+01
3564.000000 3.769606e+01
3566.000000 3.762067e+01
3568.000000 3.829192e+01
3570.000000 3.779236e+01
3572.000000 3.744252e+01
3574.000000 3.718797e+01
3576.000000 3.761756e+01
3578.000000 3.719354e+01
3580.000000 3.754869e+01
3582.000000 3.740095e+01
3584.000000 3.728970e+01
3586.000000 3.702149e+01
3588.000000 3.706364e+01
3590.000000 3.807831e+01
3592.000000 3.855076e+01
3594.000000 3.860343e+01
3596.000000 3.857856e+01
3598.000000 3.859456e+01
3600.000000 3.938272e+01
3602.000000 3.947103e+01
3604.000000 3.929583e+01
3606.000000 3.861389e+01
3608.000000 4.021328e+01
3610.000000 4.002526e+01
3612.000000 3.973590e+01
3614.000000 3.978186e+01
3616.000000 3.978281e+01
3618.000000 3.964509e+01
3620.000000 3.969131e+01
3622.000000 4.035990e+01
3624.000000 4.034250e+01
3626.000000 3.986728e+01
3628.000000 3.967807e+01
3630.000000 3.910879e+01
3632.000000 4.075584e+01
3634.000000 4.079432e+01
3636.000000 4.018570e+01
3638.000000 4.011432e+01
3640.000000 4.076685e+01
3642.000000 4.053580e+01
3644.000000 4.127382e+01
3646.000000 4.131732e+01
3648.000000 4.178978e+01
3650.000000 4.232169e+01
3652.000000 4.281050e+01
3654.000000 4.230492e+01
3656.000000 4.320197e+01
3658.000000 4.417563e+01
3660.000000 4.448739e+01
3662.000000 4.425760e+01
3664.000000 4.448851e+01
3666.000000 4.499812e+01
3668.000000 4.495460e+01
3670.000000 4.434175e+01
3672.000000 4.454796e+01
3674.000000 4.439603e+01
3676.000000 4.405873e+01
3678.000000 4.437512e+01
3680.000000 4.438798e+01
3682.000000 4.524533e+01
3684.000000 4.544996e+01
3686.000000 4.381155e+01
3688.000000 4.441143e+01
3690.000000 4.481528e+01
3692.000000 4.408308e+01
3694.000000 4.442804e+01
3696.000000 4.425089e+01
3698.000000 4.539439e+01
3700.000000 4.525362e+01
3702.000000 4.410079e+01
3704.000000 4.481385e+01
3706.000000 4.532191e+01
3708.000000 4.470005e+01
3710.000000 4.480971e+01
3712.000000 4.516789e+01
3714.000000 4.541222e+01
3716.000000 4.608159e+01
3718.000000 4.636219e+01
3720.000000 4.585927e+01
3722.000000 4.650693e+01
3724.000000 4.754455e+01
3726.000000 4.824951e+01
3728.000000 4.834823e+01
3730.000000 4.766243e+01
3732.000000 4.844024e+01
3734.000000 4.898380e+01
3736.000000 4.883930e+01
3738.000000 4.945270e+01
3740.000000 5.018922e+01
3742.000000 5.025574e+01
3744.000000 5.058093e+01
3746.000000 5.065823e+01
3748.000000 5.122905e+01
3750.000000 5.098657e+01
3752.000000 5.118507e+01
3754.000000 5.115934e+01
3756.000000 5.130098e+01
3758.000000 5.116120e+01
3760.000000 5.136403e+01
3762.000000 5.086831e+01
3764.000000 5.178363e+01
3766.000000 5.262645e+01
3768.000000 5.261119e+01
3770.000000 5.350643e+01
3772.000000 5.383893e+01
3774.000000 5.434331e+01
3776.000000 5.431597e+01
3778.000000 5.529919e+01
3780.000000 5.579966e+01
3782.000000 5.643332e+01
3784.000000 5.639829e+01
3786.000000 5.733243e+01
3788.000000 5.662084e+01
3790.000000 5.653330e+01
3792.000000 5.696936e+01
3794.000000 5.590937e+01
3796.000000 5.563228e+01
3798.000000 5.485230e+01
3800.000000 5.428727e+01
3802.000000 5.418227e+01
3804.000000 5.379229e+01
3806.000000 5.358698e+01
3808.000000 5.345641e+01
3810.000000 5.342857e+01
3812.000000 5.395434e+01
3814.000000 5.356149e+01
3816.000000 5.282722e+01
3818.000000 5.305676e+01
3820.000000 5.316358e+01
3822.000000 5.365029e+01
3824.000000 5.294629e+01
3826.000000 5.298897e+01
3828.000000 5.391117e+01
3830.000000 5.455273e+01
3832.000000 5.436913e+01
3834.000000 5.451897e+01
3836.000000 5.400555e+01
3838.000000 5.479356e+01
3840.000000 5.466984e+01
3842.000000 5.460179e+01
3844.000000 5.408467e+01
3846.000000 5.413647e+01
3848.000000 5.422926e+01
3850.000000 5.444434e+01
3852.000000 5.450753e+01
3854.000000 5.468494e+01
3856.000000 5.452678e+01
3858.000000 5.326796e+01
3860.000000 5.409044e+01
3862.000000 5.322797e+01
3864.000000 5.350904e+01
3866.000000 5.303722e+01
3868.000000 5.227724e+01
3870.000000 5.140519e+01
3872.000000 5.095109e+01
3874.000000 5.061747e+01
3876.000000 4.985122e+01
3878.000000 5.026836e+01
3880.000000 4.890893e+01
3882.000000 4.848960e+01
3884.000000 4.859240e+01
3886.000000 4.829117e+01
3888.000000 4.765265e+01
3890.000000 4.784677e+01
3892.000000 4.820091e+01
3894.000000 4.801954e+01
3896.000000 4.768658e+01
3898.000000 4.836038e+01
3900.000000 4.765033e+01
3902.000000 4.773242e+01
3904.000000 4.744038e+01
3906.000000 4.761824e+01
3908.000000 4.841811e+01
3910.000000 4.908725e+01
3912.000000 4.865101e+01
3914.000000 5.001675e+01
3916.000000 5.064019e+01
3918.000000 5.124750e+01
3920.000000 5.217570e+01
3922.000000 5.303068e+01
3924.000000 5.430457e+01
3926.000000 5.510855e+01
3928.000000 5.568871e+01
3930.000000 5.757773e+01
3932.000000 5.763883e+01
3934.000000 5.535350e+01
3936.000000 5.795382e+01
3938.000000 6.230549e+01
3940.000000 6.436915e+01
3942.000000 6.616682e+01
3944.000000 6.704106e+01
3946.000000 6.815217e+01
3948.000000 6.906351e+01
3950.000000 7.113248e+01
3952.000000 7.216934e+01
3954.000000 7.302943e+01
3956.000000 7.358403e+01
3958.000000 7.530782e+01
3960.000000 7.590668e+01
3962.000000 7.686629e+01
3964.000000 7.680043e+01
3966.000000 7.840024e+01
3968.000000 7.689005e+01
3970.000000 7.503824e+01
3972.000000 7.889851e+01
3974.000000 8.011121e+01
3976.000000 8.042514e+01
3978.000000 8.012784e+01
3980.000000 7.964486e+01
3982.000000 8.028916e+01
3984.000000 7.987997e+01
3986.000000 8.010252e+01
3988.000000 8.005496e+01
3990.000000 8.004434e+01
3992.000000 7.814264e+01
3994.000000 7.770192e+01
3996.000000 7.702394e+01
3998.000000 7.770627e+01
4000.000000 7.656465e+01
4002.000000 7.503066e+01
4004.000000 7.369833e+01
4006.000000 7.269268e+01
4008.000000 7.127856e+01
4010.000000 6.963205e+01
4012.000000 6.831934e+01
4014.000000 6.744380e+01
4016.000000 6.667846e+01
4018.000000 6.596741e+01
4020.000000 6.393331e+01
4022.000000 6.322416e+01
4024.000000 6.230471e+01
4026.000000 6.132094e+01
4028.000000 6.013521e+01
4030.000000 5.937714e+01
4032.000000 5.899736e+01
4034.000000 5.873123e+01
4036.000000 5.881029e+01
4038.000000 5.891775e+01
4040.000000 5.817105e+01
4042.000000 5.862553e+01
4044.000000 5.844518e+01
4046.000000 5.914507e+01
4048.000000 5.959978e+01
4050.000000 5.993837e+01
4052.000000 6.068859e+01
4054.000000 6.078499e+01
4056.000000 6.151842e+01
4058.000000 6.231803e+01
4060.000000 6.374095e+01
4062.000000 6.527691e+01
4064.000000 6.572852e+01
4066.000000 6.679891e+01
4068.000000 6.804306e+01
4070.000000 6.941016e+01
4072.000000 7.046588e+01
4074.000000 7.078644e+01
4076.000000 7.284618e+01
4078.000000 7.350149e+01
4080.000000 7.464165e+01
4082.000000 7.540809e+01
4084.000000 7.603091e+01
4086.000000 7.658446e+01
4088.000000 7.794246e+01
4090.000000 7.828708e+01
4092.000000 7.869917e+01
4094.000000 7.980683e+01
4096.000000 8.049402e+01
4098.000000 8.085797e+01
4100.000000 8.124090e+01
4102.000000 8.129037e+01
4104.000000 8.244455e+01
4106.000000 8.154784e+01
4108.000000 8.205958e+01
4110.000000 8.213612e+01
4112.000000 8.253861e+01
4114.000000 8.310013e+01
4116.000000 8.298795e+01
4118.000000 8.298806e+01
4120.000000 8.357157e+01
4122.000000 8.324969e+01
4124.000000 8.367645e+01
4126.000000 8.338706e+01
4128.000000 8.302794e+01
4130.000000 8.304157e+01
4132.000000 8.318179e+01
4134.000000 8.322727e+01
4136.000000 8.347632e+01
4138.000000 8.315731e+01
4140.000000 8.298557e+01
4142.000000 8.262731e+01
4144.000000 8.241351e+01
4146.000000 8.269636e+01
4148.000000 8.247468e+01
4150.000000 8.222586e+01
4152.000000 8.221424e+01
4154.000000 8.152361e+01
4156.000000 8.177173e+01
4158.000000 8.189762e+01
4160.000000 8.157314e+01
4162.000000 8.129296e+01
4164.000000 8.093131e+01
4166.000000 8.127164e+01
4168.000000 8.091045e+01
4170.000000 8.109371e+01
4172.000000 8.115653e+01
4174.000000 8.081356e+01
4176.000000 8.112759e+01
4178.000000 8.114881e+01
4180.000000 8.102553e+01
4182.000000 8.033245e+01
4184.000000 8.054583e+01
4186.000000 8.042795e+01
4188.000000 7.998706e+01
4190.000000 8.005165e+01
4192.000000 7.954953e+01
4194.000000 7.910199e+01
4196.000000 7.953931e+01
4198.000000 7.881629e+01
4200.000000 7.922346e+01
4202.000000 7.904660e+01
4204.000000 7.824047e+01
4206.000000 7.793535e+01
4208.000000 7.783889e+01
4210.000000 7.748789e+01
4212.000000 7.667758e+01
4214.000000 7.679221e+01
4216.000000 7.611862e+01
4218.000000 7.551324e+01
4220.000000 7.491659e+01
4222.000000 7.395197e+01
4224.000000 7.341004e+01
4226.000000 7.304910e+01
4228.000000 7.206344e+01
4230.000000 7.150508e+01
4232.000000 7.003615e+01
4234.000000 6.951647e+01
4236.000000 6.786927e+01
4238.000000 6.680911e+01
4240.000000 6.613738e+01
4242.000000 6.482462e+01
4244.000000 6.321409e+01
4246.000000 6.204760e+01
4248.000000 6.116859e+01
4250.000000 6.033577e+01
4252.000000 5.950247e+01
4254.000000 5.910704e+01
4256.000000 5.770599e+01
4258.000000 5.707417e+01
4260.000000 5.585611e+01
4262.000000 5.492361e+01
4264.000000 5.477121e+01
4266.000000 5.448313e+01
4268.000000 5.372589e+01
4270.000000 5.351913e+01
4272.000000 5.346304e+01
4274.000000 5.313719e+01
4276.000000 5.359495e+01
4278.000000 5.348641e+01
4280.000000 5.415200e+01
4282.000000 5.455040e+01
4284.000000 5.486140e+01
4286.000000 5.574259e+01
4288.000000 5.638601e+01
4290.000000 5.850838e+01
4292.000000 5.904108e+01
4294.000000 6.026525e+01
4296.000000 6.110131e+01
4298.000000 6.204116e+01
4300.000000 6.328667e+01
4302.000000 6.471349e+01
4304.000000 6.610478e+01
4306.000000 6.768428e+01
4308.000000 6.893420e+01
4310.000000 7.083244e+01
4312.000000 7.132825e+01
4314.000000 7.319262e+01
4316.000000 7.397901e+01
4318.000000 7.489919e+01
4320.000000 7.575371e+01
4322.000000 7.620974e+01
4324.000000 7.775670e+01
4326.000000 7.839194e+01
4328.000000 7.872871e+01
4330.000000 7.945777e+01
4332.000000 7.988802e+01
4334.000000 8.098237e+01
4336.000000 8.166074e+01
4338.000000 8.159349e+01
4340.000000 8.163853e+01
4342.000000 8.233773e+01
4344.000000 8.324939e+01
4346.000000 8.329270e+01
4348.000000 8.333486e+01
4350.000000 8.319883e+01
4352.000000 8.311251e+01
4354.000000 8.338564e+01
4356.000000 8.280182e+01
4358.000000 8.293708e+01
4360.000000 8.290711e+01
4362.000000 8.244803e+01
4364.000000 8.202780e+01
4366.000000 8.108959e+01
4368.000000 8.164253e+01
4370.000000 8.030149e+01
4372.000000 8.016916e+01
4374.000000 7.973516e+01
4376.000000 7.928845e+01
4378.000000 7.957664e+01
4380.000000 7.915488e+01
4382.000000 7.896477e+01
4384.000000 7.876236e+01
4386.000000 7.877472e+01
4388.000000 7.864975e+01
4390.000000 7.877142e+01
4392.000000 7.893325e+01
4394.000000 7.878698e+01
4396.000000 7.881678e+01
4398.000000 7.930894e+01
4400.000000 7.987424e+01
4402.000000 7.979911e+01
4404.000000 7.952383e+01
4406.000000 7.971704e+01
4408.000000 8.112862e+01
4410.000000 7.993996e+01
4412.000000 8.041575e+01
4414.000000 8.064735e+01
4416.000000 8.058528e+01
4418.000000 8.024203e+01
4420.000000 8.076406e+01
4422.000000 7.992085e+01
4424.000000 7.974534e+01
4426.000000 8.019156e+01
4428.000000 7.968268e+01
4430.000000 7.954116e+01
4432.000000 7.955195e+01
4434.000000 7.962099e+01
4436.000000 7.913772e+01
4438.000000 7.878068e+01
4440.000000 7.860619e+01
4442.000000 7.804034e+01
4444.000000 7.814461e+01
4446.000000 7.782589e+01
4448.000000 7.763766e+01
4450.000000 7.735823e+01
4452.000000 7.738037e+01
4454.000000 7.687180e+01
4456.000000 7.723114e+01
4458.000000 7.754504e+01
4460.000000 7.713025e+01
4462.000000 7.687187e+01
4464.000000 7.690235e+01
4466.000000 7.676499e+01
4468.000000 7.655219e+01
4470.000000 7.586930e+01
4472.000000 7.594701e+01
4474.000000 7.586636e+01
4476.000000 7.563740e+01
4478.000000 7.500901e+01
4480.000000 7.528202e+01
4482.000000 7.533100e+01
4484.000000 7.492347e+01
4486.000000 7.470480e+01
4488.000000 7.484476e+01
4490.000000 7.477934e+01
4492.000000 7.478726e+01
4494.000000 7.458183e+01
4496.000000 7.424809e+01
4498.000000 7.397490e+01
4500.000000 7.384487e+01
4502.000000 7.390786e+01
4504.000000 7.360948e+01
4506.000000 7.365142e+01
4508.000000 7.369092e+01
4510.000000 7.382671e+01
4512.000000 7.347899e+01
4514.000000 7.367910e+01
4516.000000 7.367222e+01
4518.000000 7.386954e+01
4520.000000 7.406767e+01
4522.000000 7.380279e+01
4524.000000 7.338566e+01
4526.000000 7.319525e+01
4528.000000 7.333087e+01
4530.000000 7.308865e+01
4532.000000 7.348959e+01
4534.000000 7.321271e+01
4536.000000 7.369447e+01
4538.000000 7.329555e+01
4540.000000 7.358035e+01
4542.000000 7.312618e+01
4544.000000 7.353165e+01
4546.000000 7.387570e+01
4548.000000 7.385068e+01
4550.000000 7.403529e+01
4552.000000 7.405098e+01
4554.000000 7.440310e+01
4556.000000 7.423433e+01
4558.000000 7.393969e+01
4560.000000 7.439241e+01
4562.000000 7.455670e+01
4564.000000 7.463624e+01
4566.000000 7.476666e+01
4568.000000 7.475081e+01
4570.000000 7.459135e+01
4572.000000 7.539998e+01
4574.000000 7.499103e+01
4576.000000 7.545119e+01
4578.000000 7.536140e+01
4580.000000 7.534649e+01
4582.000000 7.573600e+01
4584.000000 7.548622e+01
4586.000000 7.605220e+01
4588.000000 7.626897e+01
4590.000000 7.640936e+01
4592.000000 7.588961e+01
4594.000000 7.607958e+01
4596.000000 7.574833e+01
4598.000000 7.606359e+01
4600.000000 7.605591e+01
4602.000000 7.611131e+01
4604.000000 7.592517e+01
4606.000000 7.610226e+01
4608.000000 7.598100e+01
4610.000000 7.604089e+01
4612.000000 7.616942e+01
4614.000000 7.600746e+01
4616.000000 7.604281e+01
4618.000000 7.567071e+01
4620.000000 7.580903e+01
4622.000000 7.579014e+01
4624.000000 7.617331e+01
4626.000000 7.659355e+01
4628.000000 7.635421e+01
4630.000000 7.606134e+01
4632.000000 7.624174e+01
4634.000000 7.627038e+01
4636.000000 7.609351e+01
4638.000000 7.610557e+01
4640.000000 7.554787e+01
4642.000000 7.570364e+01
4644.000000 7.607874e+01
4646.000000 7.554035e+01
4648.000000 7.572737e+01
4650.000000 7.578757e+01
4652.000000 7.553201e+01
4654.000000 7.539612e+01
4656.000000 7.574495e+01
4658.000000 7.586253e+01
4660.000000 7.610712e+01
4662.000000 7.610697e+01
4664.000000 7.600549e+01
4666.000000 7.585356e+01
4668.000000 7.567831e+01
4670.000000 7.588050e+01
4672.000000 7.574761e+01
4674.000000 7.548684e+01
4676.000000 7.615094e+01
4678.000000 7.602047e+01
4680.000000 7.583605e+01
4682.000000 7.570015e+01
4684.000000 7.540073e+01
4686.000000 7.570698e+01
4688.000000 7.571031e+01
4690.000000 7.562854e+01
4692.000000 7.535467e+01
4694.000000 7.515278e+01
4696.000000 7.471338e+01
4698.000000 7.467676e+01
4700.000000 7.497932e+01
4702.000000 7.454388e+01
4704.000000 7.461609e+01
4706.000000 7.423503e+01
4708.000000 7.385483e+01
4710.000000 7.340477e+01
4712.000000 7.344062e+01
4714.000000 7.305824e+01
4716.000000 7.283436e+01
4718.000000 7.234542e+01
4720.000000 7.183571e+01
4722.000000 7.166225e+01
4724.000000 7.176819e+01
4726.000000 7.105369e+01
4728.000000 7.045521e+01
4730.000000 7.003695e+01
4732.000000 6.942579e+01
4734.000000 6.902585e+01
4736.000000 6.835279e+01
4738.000000 6.773917e+01
4740.000000 6.712328e+01
4742.000000 6.615053e+01
4744.000000 6.546967e+01
4746.000000 6.497672e+01
4748.000000 6.385283e+01
4750.000000 6.331880e+01
4752.000000 6.279631e+01
4754.000000 6.187139e+01
4756.000000 6.167195e+01
4758.000000 6.097345e+01
4760.000000 6.004354e+01
4762.000000 5.925935e+01
4764.000000 5.842952e+01
4766.000000 5.857889e+01
4768.000000 5.776517e+01
4770.000000 5.719875e+01
4772.000000 5.719871e+01
4774.000000 5.683556e+01
4776.000000 5.629657e+01
4778.000000 5.630133e+01
4780.000000 5.645482e+01
4782.000000 5.664451e+01
4784.000000 5.691054e+01
4786.000000 5.656750e+01
4788.000000 5.712408e+01
4790.000000 5.744556e+01
4792.000000 5.830677e+01
4794.000000 5.877638e+01
4796.000000 5.975166e+01
4798.000000 6.119194e+01
4800.000000 6.234727e+01
4802.000000 6.335981e+01
4804.000000 6.460742e+01
4806.000000 6.609841e+01
4808.000000 6.673336e+01
4810.000000 6.780199e+01
4812.000000 6.944028e+01
4814.000000 7.035175e+01
4816.000000 7.220484e+01
4818.000000 7.318585e+01
4820.000000 7.532115e+01
4822.000000 7.663171e+01
4824.000000 7.820940e+01
4826.000000 7.967640e+01
4828.000000 8.061351e+01
4830.000000 8.202410e+01
4832.000000 8.342735e+01
4834.000000 8.414453e+01
4836.000000 8.551860e+01
4838.000000 8.588072e+01
4840.000000 8.660124e+01
4842.000000 8.769004e+01
4844.000000 8.838719e+01
4846.000000 8.887887e+01
4848.000000 8.939753e+01
4850.000000 8.981059e+01
4852.000000 9.075773e+01
4854.000000 9.057077e+01
4856.000000 9.112814e+01
4858.000000 9.123167e+01
4860.000000 9.210970e+01
4862.000000 9.210763e+01
4864.000000 9.227913e+01
4866.000000 9.286869e+01
4868.000000 9.310454e+01
4870.000000 9.362391e+01
4872.000000 9.400061e+01
4874.000000 9.340591e+01
4876.000000 9.380298e+01
4878.000000 9.390883e+01
4880.000000 9.370481e+01
4882.000000 9.451828e+01
4884.000000 9.382684e+01
4886.000000 9.354380e+01
4888.000000 9.352341e+01
4890.000000 9.306465e+01
4892.000000 9.333812e+01
4894.000000 9.315575e+01
4896.000000 9.245654e+01
4898.000000 9.230358e+01
4900.000000 9.216551e+01
4902.000000 9.150227e+01
4904.000000 9.134889e+01
4906.000000 9.107232e+01
4908.000000 9.118357e+01
4910.000000 9.120436e+01
4912.000000 9.081350e+01
4914.000000 9.053266e+01
4916.000000 8.996864e+01
4918.000000 8.944353e+01
4920.000000 8.993365e+01
4922.000000 8.968758e+01
4924.000000 8.945751e+01
4926.000000 8.945898e+01
4928.000000 8.930919e+01
4930.000000 8.917998e+01
4932.000000 8.926746e+01
4934.000000 8.907490e+01
4936.000000 8.901500e+01
4938.000000 8.906619e+01
4940.000000 8.897099e+01
4942.000000 8.852015e+01
4944.000000 8.927819e+01
4946.000000 8.845286e+01
4948.000000 8.823934e+01
4950.000000 8.789471e+01
4952.000000 8.809498e+01
4954.000000 8.750475e+01
4956.000000 8.777302e+01
4958.000000 8.728138e+01
4960.000000 8.671199e+01
4962.000000 8.647023e+01
4964.000000 8.601636e+01
4966.000000 8.517718e+01
4968.000000 8.560311e+01
4970.000000 8.514207e+01
4972.000000 8.494811e+01
4974.000000 8.482593e+01
4976.000000 8.438505e+01
4978.000000 8.456303e+01
4980.000000 8.386998e+01
4982.000000 8.432956e+01
4984.000000 8.340110e+01
4986.000000 8.334811e+01
4988.000000 8.353419e+01
4990.000000 8.267887e+01
4992.000000 8.243020e+01
4994.000000 8.239399e+01
4996.000000 8.241982e+01
4998.000000 8.218830e+01
5000.000000 8.178419e+01
5002.000000 8.156290e+01
5004.000000 8.149921e+01
5006.000000 8.100606e+01
5008.000000 8.063360e+01
5010.000000 8.039465e+01
5012.000000 8.036437e+01
5014.000000 8.014191e+01
5016.000000 8.021809e+01
5018.000000 7.986632e+01
5020.000000 7.974766e+01
5022.000000 8.019289e+01
5024.000000 7.970136e+01
5026.000000 7.959831e+01
5028.000000 7.939136e+01
5030.000000 7.932038e+01
5032.000000 7.905973e+01
5034.000000 7.896290e+01
5036.000000 7.874962e+01
5038.000000 7.885566e+01
5040.000000 7.861986e+01
5042.000000 7.815762e+01
5044.000000 7.838614e+01
5046.000000 7.759559e+01
5048.000000 7.740844e+01
5050.000000 7.730217e+01
5052.000000 7.671182e+01
5054.000000 7.730637e+01
5056.000000 7.680111e+01
5058.000000 7.628420e+01
5060.000000 7.599303e+01
5062.000000 7.597294e+01
5064.000000 7.565750e+01
5066.000000 7.543686e+01
5068.000000 7.502762e+01
5070.000000 7.476864e+01
5072.000000 7.449762e+01
5074.000000 7.446041e+01
5076.000000 7.440236e+01
5078.000000 7.370716e+01
5080.000000 7.327366e+01
5082.000000 7.279416e+01
5084.000000 7.331115e+01
5086.000000 7.271820e+01
5088.000000 7.260139e+01
5090.000000 7.185025e+01
5092.000000 7.149131e+01
5094.000000 7.171067e+01
5096.000000 7.121353e+01
5098.000000 7.058716e+01
5100.000000 7.043201e+01
5102.000000 7.016480e+01
5104.000000 6.959838e+01
5106.000000 6.972955e+01
5108.000000 6.915949e+01
5110.000000 6.903831e+01
5112.000000 6.869998e+01
5114.000000 6.861725e+01
5116.000000 6.847930e+01
5118.000000 6.825131e+01
5120.000000 6.842407e+01
5122.000000 6.804311e+01
5124.000000 6.825814e+01
5126.000000 6.799980e+01
5128.000000 6.833239e+01
5130.000000 6.794902e+01
5132.000000 6.718025e+01
5134.000000 6.726485e+01
5136.000000 6.741573e+01
5138.000000 6.752345e+01
5140.000000 6.710321e+01
5142.000000 6.724663e+01
5144.000000 6.714492e+01
5146.000000 6.708985e+01
5148.000000 6.625538e+01
5150.000000 6.671957e+01
5152.000000 6.711293e+01
5154.000000 6.683740e+01
5156.000000 6.681810e+01
5158.000000 6.698841e+01
5160.000000 6.680652e+01
5162.000000 6.716403e+01
5164.000000 6.693910e+01
5166.000000 6.688495e+01
5168.000000 6.710199e+01
5170.000000 6.705615e+01
5172.000000 6.707580e+01
5174.000000 6.710887e+01
5176.000000 6.677456e+01
5178.000000 6.707081e+01
5180.000000 6.720303e+01
5182.000000 6.694185e+01
5184.000000 6.734157e+01
5186.000000 6.731541e+01
5188.000000 6.693535e+01
5190.000000 6.696045e+01
5192.000000 6.683379e+01
5194.000000 6.748714e+01
5196.000000 6.691241e+01
5198.000000 6.700773e+01
5200.000000 6.689542e+01
5202.000000 6.722061e+01
5204.000000 6.714105e+01
5206.000000 6.745751e+01
5208.000000 6.721507e+01
5210.000000 6.717130e+01
5212.000000 6.691755e+01
5214.000000 6.717299e+01
5216.000000 6.695365e+01
5218.000000 6.726808e+01
5220.000000 6.710035e+01
5222.000000 6.754089e+01
5224.000000 6.711885e+01
5226.000000 6.755905e+01
5228.000000 6.679565e+01
5230.000000 6.675159e+01
5232.000000 6.675304e+01
5234.000000 6.677138e+01
5236.000000 6.695550e+01
5238.000000 6.664575e+01
5240.000000 6.667503e+01
5242.000000 6.682133e+01
5244.000000 6.667606e+01
5246.000000 6.673626e+01
5248.000000 6.667435e+01
5250.000000 6.670289e+01
5252.000000 6.661473e+01
5254.000000 6.676426e+01
5256.000000 6.647484e+01
5258.000000 6.674398e+01
5260.000000 6.662155e+01
5262.000000 6.697077e+01
5264.000000 6.647768e+01
5266.000000 6.662686e+01
5268.000000 6.698452e+01
5270.000000 6.726866e+01
5272.000000 6.704120e+01
5274.000000 6.675510e+01
5276.000000 6.671597e+01
5278.000000 6.657338e+01
5280.000000 6.666489e+01
5282.000000 6.693678e+01
5284.000000 6.614506e+01
5286.000000 6.709018e+01
5288.000000 6.700815e+01
5290.000000 6.704413e+01
5292.000000 6.647835e+01
5294.000000 6.644735e+01
5296.000000 6.653465e+01
5298.000000 6.644931e+01
5300.000000 6.667329e+01
5302.000000 6.630618e+01
5304.000000 6.595508e+01
5306.000000 6.598366e+01
5308.000000 6.593734e+01
5310.000000 6.599762e+01
5312.000000 6.582667e+01
5314.000000 6.629423e+01
5316.000000 6.591187e+01
5318.000000 6.571240e+01
5320.000000 6.553892e+01
5322.000000 6.564642e+01
5324.000000 6.596900e+01
5326.000000 6.551139e+01
5328.000000 6.576879e+01
5330.000000 6.584580e+01
5332.000000 6.584713e+01
5334.000000 6.606635e+01
5336.000000 6.568025e+01
5338.000000 6.576624e+01
5340.000000 6.592045e+01
5342.000000 6.577080e+01
5344.000000 6.560355e+01
5346.000000 6.563430e+01
5348.000000 6.551469e+01
5350.000000 6.576866e+01
5352.000000 6.575689e+01
5354.000000 6.542559e+01
5356.000000 6.589190e+01
5358.000000 6.557040e+01
5360.000000 6.557025e+01
5362.000000 6.564823e+01
5364.000000 6.568022e+01
5366.000000 6.551517e+01
5368.000000 6.574632e+01
5370.000000 6.572323e+01
5372.000000 6.537671e+01
5374.000000 6.578173e+01
5376.000000 6.557584e+01
5378.000000 6.554067e+01
5380.000000 6.529143e+01
5382.000000 6.558839e+01
5384.000000 6.564958e+01
5386.000000 6.520240e+01
5388.000000 nan
5390.000000 nan
5392.000000 nan
5394.000000 nan
5396.000000 nan
5398.000000 nan
5400.000000 nan
5402.000000 nan
5404.000000 nan
5406.000000 nan
5408.000000 nan
5410.000000 nan
5412.000000 nan
5414.000000 nan
5416.000000 nan
5418.000000 nan
5420.000000 nan
5422.000000 nan
5424.000000 6.454515e+01
5426.000000 6.491603e+01
5428.000000 6.430793e+01
5430.000000 6.457026e+01
5432.000000 6.419830e+01
5434.000000 6.423952e+01
5436.000000 6.418894e+01
5438.000000 6.444750e+01
5440.000000 6.480882e+01
5442.000000 6.422510e+01
5444.000000 6.422319e+01
5446.000000 6.475910e+01
5448.000000 6.406671e+01
5450.000000 6.420457e+01
5452.000000 6.420564e+01
5454.000000 6.461336e+01
5456.000000 6.417475e+01
5458.000000 6.377542e+01
5460.000000 6.402380e+01
5462.000000 6.393643e+01
5464.000000 6.366681e+01
5466.000000 6.302918e+01
5468.000000 6.357284e+01
5470.000000 6.374923e+01
5472.000000 6.359333e+01
5474.000000 6.322016e+01
5476.000000 6.326681e+01
5478.000000 6.287747e+01
5480.000000 6.303449e+01
5482.000000 6.294713e+01
5484.000000 6.324628e+01
5486.000000 6.302953e+01
5488.000000 6.274170e+01
5490.000000 6.251119e+01
5492.000000 6.295037e+01
5494.000000 6.282587e+01
5496.000000 6.194222e+01
5498.000000 6.321586e+01
5500.000000 6.259191e+01
5502.000000 6.258112e+01
5504.000000 6.299597e+01
5506.000000 6.211990e+01
5508.000000 6.261759e+01
5510.000000 6.211908e+01
5512.000000 6.162324e+01
5514.000000 6.254749e+01
5516.000000 6.263411e+01
5518.000000 6.261643e+01
5520.000000 6.249280e+01
5522.000000 6.208572e+01
5524.000000 6.261091e+01
5526.000000 6.239569e+01
5528.000000 6.210906e+01
5530.000000 6.224486e+01
5532.000000 6.240388e+01
5534.000000 6.289021e+01
5536.000000 6.255197e+01
5538.000000 6.258185e+01
5540.000000 6.316815e+01
5542.000000 6.297238e+01
5544.000000 6.260610e+01
5546.000000 6.322423e+01
5548.000000 6.307156e+01
5550.000000 6.232304e+01
5552.000000 6.302399e+01
5554.000000 6.299675e+01
5556.000000 6.235466e+01
5558.000000 6.299787e+01
5560.000000 6.319751e+01
5562.000000 6.292535e+01
5564.000000 6.299366e+01
5566.000000 6.306206e+01
5568.000000 6.341607e+01
5570.000000 6.320201e+01
5572.000000 6.285185e+01
5574.000000 6.282291e+01
5576.000000 6.299846e+01
5578.000000 6.368323e+01
5580.000000 6.332273e+01
5582.000000 6.368242e+01
5584.000000 6.297468e+01
5586.000000 6.287312e+01
5588.000000 6.291108e+01
5590.000000 6.300922e+01
5592.000000 6.280426e+01
5594.000000 6.297584e+01
5596.000000 6.299577e+01
5598.000000 6.261515e+01
5600.000000 6.434716e+01
5602.000000 6.400118e+01
5604.000000 6.335271e+01
5606.000000 6.391925e+01
5608.000000 6.312321e+01
5610.000000 6.322626e+01
5612.000000 6.217407e+01
5614.000000 6.236084e+01
5616.000000 6.301099e+01
5618.000000 6.270927e+01
5620.000000 6.277712e+01
5622.000000 6.283368e+01
5624.000000 6.267891e+01
5626.000000 6.220553e+01
5628.000000 6.219764e+01
5630.000000 6.163497e+01
5632.000000 6.235078e+01
5634.000000 6.137110e+01
5636.000000 6.092052e+01
5638.000000 6.191812e+01
5640.000000 6.117393e+01
5642.000000 6.143418e+01
5644.000000 6.110442e+01
5646.000000 6.084216e+01
5648.000000 6.108800e+01
5650.000000 6.119823e+01
5652.000000 6.075855e+01
5654.000000 6.103520e+01
5656.000000 6.055355e+01
5658.000000 6.080338e+01
5660.000000 6.113693e+01
5662.000000 6.069789e+01
5664.000000 6.057491e+01
5666.000000 6.076314e+01
5668.000000 6.087209e+01
5670.000000 6.083419e+01
5672.000000 6.089317e+01
5674.000000 6.070039e+01
5676.000000 6.048422e+01
5678.000000 6.081190e+01
5680.000000 6.057629e+01
5682.000000 6.086006e+01
5684.000000 6.060602e+01
5686.000000 6.021714e+01
5688.000000 6.018482e+01
5690.000000 6.016375e+01
5692.000000 5.982759e+01
5694.000000 6.013711e+01
5696.000000 5.973847e+01
5698.000000 5.976858e+01
5700.000000 5.974224e+01
5702.000000 5.935310e+01
5704.000000 5.911576e+01
5706.000000 5.852834e+01
5708.000000 5.882547e+01
5710.000000 5.861542e+01
5712.000000 5.865944e+01
5714.000000 5.778090e+01
5716.000000 5.744119e+01
5718.000000 5.749630e+01
5720.000000 5.715291e+01
5722.000000 5.690432e+01
5724.000000 5.640536e+01
5726.000000 5.603728e+01
5728.000000 5.595458e+01
5730.000000 5.541720e+01
5732.000000 5.484308e+01
5734.000000 5.449948e+01
5736.000000 5.384989e+01
5738.000000 5.330325e+01
5740.000000 5.260389e+01
5742.000000 5.194628e+01
5744.000000 5.156447e+01
5746.000000 5.103369e+01
5748.000000 5.064516e+01
5750.000000 5.070801e+01
5752.000000 5.007751e+01
5754.000000 5.024989e+01
5756.000000 4.979973e+01
5758.000000 4.941482e+01
5760.000000 4.950261e+01
5762.000000 4.939023e+01
5764.000000 4.923862e+01
5766.000000 4.946065e+01
5768.000000 4.953926e+01
5770.000000 4.954233e+01
5772.000000 4.972526e+01
5774.000000 5.029374e+01
5776.000000 5.050716e+01
5778.000000 5.049179e+01
5780.000000 5.079356e+01
5782.000000 5.080995e+01
5784.000000 5.126302e+01
5786.000000 5.153951e+01
5788.000000 5.205517e+01
5790.000000 5.233176e+01
5792.000000 5.252769e+01
5794.000000 5.304385e+01
5796.000000 5.331499e+01
5798.000000 5.349815e+01
5800.000000 5.368135e+01
5802.000000 5.410140e+01
5804.000000 5.411975e+01
5806.000000 5.481077e+01
5808.000000 5.469241e+01
5810.000000 5.486854e+01
5812.000000 5.487722e+01
5814.000000 5.513215e+01
5816.000000 5.522038e+01
5818.000000 5.531932e+01
5820.000000 5.528133e+01
5822.000000 5.535042e+01
5824.000000 5.579890e+01
5826.000000 5.584679e+01
5828.000000 5.605960e+01
5830.000000 5.622389e+01
5832.000000 5.611475e+01
5834.000000 5.650148e+01
5836.000000 5.638100e+01
5838.000000 5.604110e+01
5840.000000 5.644990e+01
5842.000000 5.665287e+01
5844.000000 5.679509e+01
5846.000000 5.696358e+01
5848.000000 5.702977e+01
5850.000000 5.710869e+01
5852.000000 5.715892e+01
5854.000000 5.729953e+01
5856.000000 5.774781e+01
5858.000000 5.759910e+01
5860.000000 5.795393e+01
5862.000000 5.765744e+01
5864.000000 5.803557e+01
5866.000000 5.831506e+01
5868.000000 5.818873e+01
5870.000000 5.831279e+01
5872.000000 5.853266e+01
5874.000000 5.886650e+01
5876.000000 5.879459e+01
5878.000000 5.927009e+01
5880.000000 5.925177e+01
5882.000000 5.950122e+01
5884.000000 5.955610e+01
5886.000000 5.932254e+01
5888.000000 5.861119e+01
5890.000000 5.622215e+01
5892.000000 5.635268e+01
5894.000000 5.726619e+01
5896.000000 5.740199e+01
5898.000000 5.736641e+01
5900.000000 5.908057e+01
5902.000000 6.002369e+01
5904.000000 6.056469e+01
5906.000000 6.049202e+01
5908.000000 6.095889e+01
5910.000000 6.093056e+01
5912.000000 6.081424e+01
5914.000000 6.091524e+01
5916.000000 6.101796e+01
5918.000000 6.118031e+01
5920.000000 6.113392e+01
5922.000000 6.112349e+01
5924.000000 6.093348e+01
5926.000000 6.131479e+01
5928.000000 6.149354e+01
5930.000000 6.154132e+01
5932.000000 6.143890e+01
5934.000000 6.150065e+01
5936.000000 6.131049e+01
5938.000000 6.139292e+01
5940.000000 6.173967e+01
5942.000000 6.145072e+01
5944.000000 6.129938e+01
5946.000000 6.153764e+01
5948.000000 6.114967e+01
5950.000000 6.122017e+01
5952.000000 6.146588e+01
5954.000000 6.183659e+01
5956.000000 6.127166e+01
5958.000000 6.140582e+01
5960.000000 6.119260e+01
5962.000000 6.117758e+01
5964.000000 6.147245e+01
5966.000000 6.095965e+01
5968.000000 6.062905e+01
5970.000000 6.077509e+01
5972.000000 6.100167e+01
5974.000000 6.078337e+01
5976.000000 6.099803e+01
5978.000000 6.061622e+01
5980.000000 6.061888e+01
5982.000000 6.102567e+01
5984.000000 6.046949e+01
5986.000000 6.103497e+01
5988.000000 6.065045e+01
5990.000000 6.058037e+01
5992.000000 6.075711e+01
5994.000000 6.071366e+01
5996.000000 6.051587e+01
5998.000000 6.005708e+01
6000.000000 6.010694e+01
6002.000000 6.041713e+01
6004.000000 6.006294e+01
6006.000000 5.988825e+01
6008.000000 5.987985e+01
6010.000000 5.965990e+01
6012.000000 5.993473e+01
6014.000000 5.960721e+01
6016.000000 5.981933e+01
6018.000000 5.987740e+01
6020.000000 5.961478e+01
6022.000000 5.940941e+01
6024.000000 5.978716e+01
6026.000000 5.950672e+01
6028.000000 5.914185e+01
6030.000000 5.908034e+01
6032.000000 5.886892e+01
6034.000000 5.900054e+01
6036.000000 5.922685e+01
6038.000000 5.902199e+01
6040.000000 5.916527e+01
6042.000000 5.883913e+01
6044.000000 5.864184e+01
6046.000000 5.838804e+01
6048.000000 5.840979e+01
6050.000000 5.877688e+01
6052.000000 5.855886e+01
6054.000000 5.867144e+01
6056.000000 5.825021e+01
6058.000000 5.812812e+01
6060.000000 5.792650e+01
6062.000000 5.798799e+01
6064.000000 5.795812e+01
6066.000000 5.777668e+01
6068.000000 5.785033e+01
6070.000000 5.775692e+01
6072.000000 5.757901e+01
6074.000000 5.738918e+01
6076.000000 5.743546e+01
6078.000000 5.742543e+01
6080.000000 5.733114e+01
6082.000000 5.747070e+01
6084.000000 5.719474e+01
6086.000000 5.709605e+01
6088.000000 5.731696e+01
6090.000000 5.707054e+01
6092.000000 5.673499e+01
6094.000000 5.686815e+01
6096.000000 5.673230e+01
6098.000000 5.695557e+01
6100.000000 5.648302e+01
6102.000000 5.674473e+01
6104.000000 5.676976e+01
6106.000000 5.650143e+01
6108.000000 5.643635e+01
6110.000000 5.607844e+01
6112.000000 5.624647e+01
6114.000000 5.587470e+01
6116.000000 5.626088e+01
6118.000000 5.599313e+01
6120.000000 5.604350e+01
6122.000000 5.564592e+01
6124.000000 5.545627e+01
6126.000000 5.582516e+01
6128.000000 5.561725e+01
6130.000000 5.563185e+01
6132.000000 5.533218e+01
6134.000000 5.541508e+01
6136.000000 5.538617e+01
6138.000000 5.542587e+01
6140.000000 5.535411e+01
6142.000000 5.550611e+01
6144.000000 5.525384e+01
6146.000000 5.548755e+01
6148.000000 5.518277e+01
6150.000000 5.513674e+01
6152.000000 5.538060e+01
6154.000000 5.509290e+01
6156.000000 5.487076e+01
6158.000000 5.495796e+01
6160.000000 5.505337e+01
6162.000000 5.472925e+01
6164.000000 5.478470e+01
6166.000000 5.487678e+01
6168.000000 5.460042e+01
6170.000000 5.466121e+01
6172.000000 5.491702e+01
6174.000000 5.451378e+01
6176.000000 5.480673e+01
6178.000000 5.461449e+01
6180.000000 5.459988e+01
6182.000000 5.436669e+01
6184.000000 5.466186e+01
6186.000000 5.443541e+01
6188.000000 5.438361e+01
6190.000000 5.444977e+01
6192.000000 5.479738e+01
6194.000000 5.431924e+01
6196.000000 5.443519e+01
6198.000000 5.462002e+01
6200.000000 5.430447e+01
6202.000000 5.425639e+01
6204.000000 5.412666e+01
6206.000000 5.393087e+01
6208.000000 5.413480e+01
6210.000000 5.395733e+01
6212.000000 5.416505e+01
6214.000000 5.405157e+01
6216.000000 5.378074e+01
6218.000000 5.370305e+01
6220.000000 5.385011e+01
6222.000000 5.364906e+01
6224.000000 5.393006e+01
6226.000000 5.363024e+01
6228.000000 5.394321e+01
6230.000000 5.346033e+01
6232.000000 5.330901e+01
6234.000000 5.375762e+01
6236.000000 5.360513e+01
6238.000000 5.341783e+01
6240.000000 5.358915e+01
6242.000000 5.379754e+01
6244.000000 5.372018e+01
6246.000000 5.343428e+01
6248.000000 5.395530e+01
6250.000000 5.373662e+01
6252.000000 5.371811e+01
6254.000000 5.391364e+01
6256.000000 5.381328e+01
6258.000000 5.411044e+01
6260.000000 5.387291e+01
6262.000000 5.382878e+01
6264.000000 5.397161e+01
6266.000000 5.408358e+01
6268.000000 5.406526e+01
6270.000000 5.391015e+01
6272.000000 5.363912e+01
6274.000000 5.383177e+01
6276.000000 5.363918e+01
6278.000000 5.256777e+01
6280.000000 5.111957e+01
6282.000000 5.145174e+01
6284.000000 5.182381e+01
6286.000000 5.266905e+01
6288.000000 5.322379e+01
6290.000000 5.333050e+01
6292.000000 5.324040e+01
6294.000000 5.277040e+01
6296.000000 5.288949e+01
6298.000000 5.271981e+01
6300.000000 5.296214e+01
6302.000000 5.295088e+01
6304.000000 5.284043e+01
6306.000000 5.255199e+01
6308.000000 5.271906e+01
6310.000000 5.272732e+01
6312.000000 5.263016e+01
6314.000000 5.280848e+01
6316.000000 5.254653e+01
6318.000000 5.272597e+01
6320.000000 5.262005e+01
6322.000000 5.243462e+01
6324.000000 5.238271e+01
6326.000000 5.223274e+01
6328.000000 5.200754e+01
6330.000000 5.216931e+01
6332.000000 5.178563e+01
6334.000000 5.213303e+01
6336.000000 5.169241e+01
6338.000000 5.174286e+01
6340.000000 5.178789e+01
6342.000000 5.132966e+01
6344.000000 5.125001e+01
6346.000000 5.117674e+01
6348.000000 5.114714e+01
6350.000000 5.095860e+01
6352.000000 5.109743e+01
6354.000000 5.099204e+01
6356.000000 5.086526e+01
6358.000000 5.100831e+01
6360.000000 5.105761e+01
6362.000000 5.066098e+01
6364.000000 5.057528e+01
6366.000000 5.083215e+01
6368.000000 5.066215e+01
6370.000000 5.070095e+01
6372.000000 5.060667e+01
6374.000000 5.082198e+01
6376.000000 5.084911e+01
6378.000000 5.081943e+01
6380.000000 5.076776e+01
6382.000000 5.108581e+01
6384.000000 5.093479e+01
6386.000000 5.097908e+01
6388.000000 5.122852e+01
6390.000000 5.138822e+01
6392.000000 5.150865e+01
6394.000000 5.168157e+01
6396.000000 5.171885e+01
6398.000000 5.199969e+01
6400.000000 5.205329e+01
6402.000000 5.228156e+01
6404.000000 5.228396e+01
6406.000000 5.267388e+01
6408.000000 5.272899e+01
6410.000000 5.319146e+01
6412.000000 5.335685e+01
6414.000000 5.367857e+01
6416.000000 5.405024e+01
6418.000000 5.436206e+01
6420.000000 5.446032e+01
6422.000000 5.481202e+01
6424.000000 5.506560e+01
6426.000000 5.491478e+01
6428.000000 5.539728e+01
6430.000000 5.572143e+01
6432.000000 5.623242e+01
6434.000000 5.654388e+01
6436.000000 5.701600e+01
6438.000000 5.701830e+01
6440.000000 5.769677e+01
6442.000000 5.804832e+01
6444.000000 5.870790e+01
6446.000000 5.918589e+01
6448.000000 5.968231e+01
6450.000000 6.009739e+01
6452.000000 6.032148e+01
6454.000000 6.071701e+01
6456.000000 6.150533e+01
6458.000000 6.209777e+01
6460.000000 6.242575e+01
6462.000000 6.326281e+01
6464.000000 6.385397e+01
6466.000000 6.437124e+01
6468.000000 6.530328e+01
6470.000000 6.584087e+01
6472.000000 6.702539e+01
6474.000000 6.764814e+01
6476.000000 6.922927e+01
6478.000000 6.979878e+01
6480.000000 7.106509e+01
6482.000000 7.191450e+01
6484.000000 7.313636e+01
6486.000000 7.405264e+01
6488.000000 7.550685e+01
6490.000000 7.655841e+01
6492.000000 7.720928e+01
6494.000000 7.805311e+01
6496.000000 7.886823e+01
6498.000000 7.963602e+01
6500.000000 8.045189e+01
6502.000000 8.170431e+01
6504.000000 8.184840e+01
6506.000000 8.251000e+01
6508.000000 8.362063e+01
6510.000000 8.384152e+01
6512.000000 8.491871e+01
6514.000000 8.550141e+01
6516.000000 8.584696e+01
6518.000000 8.620824e+01
6520.000000 8.693375e+01
6522.000000 8.776956e+01
6524.000000 8.837102e+01
6526.000000 8.913137e+01
6528.000000 8.940520e+01
6530.000000 9.006549e+01
6532.000000 9.024976e+01
6534.000000 9.009052e+01
6536.000000 9.074366e+01
6538.000000 9.117555e+01
6540.000000 9.200556e+01
6542.000000 9.218753e+01
6544.000000 9.248235e+01
6546.000000 9.278015e+01
6548.000000 9.308526e+01
6550.000000 9.328353e+01
6552.000000 9.354776e+01
6554.000000 9.436921e+01
6556.000000 9.605180e+01
6558.000000 9.659910e+01
6560.000000 9.707272e+01
6562.000000 9.728492e+01
6564.000000 9.760169e+01
6566.000000 9.748981e+01
6568.000000 9.830028e+01
6570.000000 9.823189e+01
6572.000000 9.801850e+01
6574.000000 9.825118e+01
6576.000000 9.799100e+01
6578.000000 9.844344e+01
6580.000000 9.879325e+01
6582.000000 9.889876e+01
6584.000000 9.923076e+01
6586.000000 9.974162e+01
6588.000000 9.974405e+01
6590.000000 9.952373e+01
6592.000000 9.929915e+01
6594.000000 9.954461e+01
6596.000000 9.958229e+01
6598.000000 9.929049e+01
6600.000000 9.888333e+01
6602.000000 9.879668e+01
6604.000000 9.881595e+01
6606.000000 9.851960e+01
6608.000000 9.866336e+01
6610.000000 9.859604e+01
6612.000000 9.829693e+01
6614.000000 9.787945e+01
6616.000000 9.751582e+01
6618.000000 9.736297e+01
6620.000000 9.729990e+01
6622.000000 9.674504e+01
6624.000000 9.635348e+01
6626.000000 9.679567e+01
6628.000000 9.652270e+01
6630.000000 9.550697e+01
6632.000000 9.538147e+01
6634.000000 9.487129e+01
6636.000000 9.481647e+01
6638.000000 9.416628e+01
6640.000000 9.358585e+01
6642.000000 9.367559e+01
6644.000000 9.328912e+01
6646.000000 9.301053e+01
6648.000000 9.249203e+01
6650.000000 9.241885e+01
6652.000000 9.236255e+01
6654.000000 9.206651e+01
6656.000000 9.177310e+01
6658.000000 9.168134e+01
6660.000000 9.176404e+01
6662.000000 9.123288e+01
6664.000000 9.089053e+01
6666.000000 9.031404e+01
6668.000000 9.023868e+01
6670.000000 9.000268e+01
6672.000000 8.910446e+01
6674.000000 8.899862e+01
6676.000000 8.885911e+01
6678.000000 8.821706e+01
6680.000000 8.804630e+01
6682.000000 8.825725e+01
6684.000000 8.766363e+01
6686.000000 8.759715e+01
6688.000000 8.720510e+01
6690.000000 8.671282e+01
6692.000000 8.707424e+01
6694.000000 8.633150e+01
6696.000000 8.567507e+01
6698.000000 8.524040e+01
6700.000000 8.462892e+01
6702.000000 8.482305e+01
6704.000000 8.353106e+01
6706.000000 8.295819e+01
6708.000000 8.293147e+01
6710.000000 8.257037e+01
6712.000000 8.250693e+01
6714.000000 8.195348e+01
6716.000000 8.138990e+01
6718.000000 8.125269e+01
6720.000000 8.101932e+01
6722.000000 8.076099e+01
6724.000000 8.034745e+01
6726.000000 7.941671e+01
6728.000000 7.903446e+01
6730.000000 7.919080e+01
6732.000000 7.849066e+01
6734.000000 7.813498e+01
6736.000000 7.760508e+01
6738.000000 7.738448e+01
6740.000000 7.698097e+01
6742.000000 7.668596e+01
6744.000000 7.598955e+01
6746.000000 7.556818e+01
6748.000000 7.556902e+01
6750.000000 7.492223e+01
6752.000000 7.425500e+01
6754.000000 7.379947e+01
6756.000000 7.326542e+01
6758.000000 7.321273e+01
6760.000000 7.255200e+01
6762.000000 7.230735e+01
6764.000000 7.166462e+01
6766.000000 7.144782e+01
6768.000000 7.089331e+01
6770.000000 7.057370e+01
6772.000000 7.035217e+01
6774.000000 6.994098e+01
6776.000000 6.959452e+01
6778.000000 6.876231e+01
6780.000000 6.880951e+01
6782.000000 6.858290e+01
6784.000000 6.809062e+01
6786.000000 6.764100e+01
6788.000000 6.745209e+01
6790.000000 6.722276e+01
6792.000000 6.691088e+01
6794.000000 6.679574e+01
6796.000000 6.630150e+01
6798.000000 6.586139e+01
6800.000000 6.562303e+01
6802.000000 6.516709e+01
6804.000000 6.490380e+01
6806.000000 6.480375e+01
6808.000000 6.446518e+01
6810.000000 6.388787e+01
6812.000000 6.378307e+01
6814.000000 6.352962e+01
6816.000000 6.324890e+01
6818.000000 6.284643e+01
6820.000000 6.265609e+01
6822.000000 6.238753e+01
6824.000000 6.192874e+01
6826.000000 6.181438e+01
6828.000000 6.137708e+01
6830.000000 6.118903e+01
6832.000000 6.101601e+01
6834.000000 6.061915e+01
6836.000000 6.040700e+01
6838.000000 5.974431e+01
6840.000000 5.967762e+01
6842.000000 5.960579e+01
6844.000000 5.894777e+01
6846.000000 5.883803e+01
6848.000000 5.866873e+01
6850.000000 5.842927e+01
6852.000000 5.829877e+01
6854.000000 5.806724e+01
6856.000000 5.782409e+01
6858.000000 5.747874e+01
6860.000000 5.710301e+01
6862.000000 5.715390e+01
6864.000000 5.692903e+01
6866.000000 nan
6868.000000 nan
6870.000000 nan
6872.000000 nan
6874.000000 nan
6876.000000 nan
6878.000000 nan
6880.000000 nan
6882.000000 nan
6884.000000 nan
6886.000000 nan
6888.000000 nan
6890.000000 nan
6892.000000 nan
6894.000000 nan
6896.000000 nan
6898.000000 nan
6900.000000 nan
6902.000000 nan
6904.000000 nan
6906.000000 nan
6908.000000 nan
6910.000000 nan
6912.000000 nan
6914.000000 nan
6916.000000 nan
6918.000000 nan
6920.000000 nan
6922.000000 nan
6924.000000 nan
6926.000000 nan
6928.000000 nan
6930.000000 nan
6932.000000 nan
6934.000000 nan
6936.000000 nan
6938.000000 nan
6940.000000 nan
6942.000000 nan
6944.000000 nan
6946.000000 nan
6948.000000 nan
6950.000000 nan
6952.000000 nan
6954.000000 nan
6956.000000 nan
6958.000000 nan
6960.000000 nan
6962.000000 nan
6964.000000 nan
6966.000000 nan
6968.000000 nan
6970.000000 4.789800e+01
6972.000000 4.780766e+01
6974.000000 4.768323e+01
6976.000000 4.768604e+01
6978.000000 4.773557e+01
6980.000000 4.742787e+01
6982.000000 4.731992e+01
6984.000000 4.743150e+01
6986.000000 4.712021e+01
6988.000000 4.714130e+01
6990.000000 4.666847e+01
6992.000000 4.646834e+01
6994.000000 4.666948e+01
6996.000000 4.695715e+01
6998.000000 4.700469e+01
7000.000000 4.668468e+01
7002.000000 4.664152e+01
7004.000000 4.674289e+01
7006.000000 4.665149e+01
7008.000000 4.643827e+01
7010.000000 4.641562e+01
7012.000000 4.664514e+01
7014.000000 4.676258e+01
7016.000000 4.639421e+01
7018.000000 4.643378e+01
7020.000000 4.654762e+01
7022.000000 4.644501e+01
7024.000000 4.664602e+01
7026.000000 4.641626e+01
7028.000000 4.649387e+01
7030.000000 4.624114e+01
7032.000000 4.654869e+01
7034.000000 4.684309e+01
7036.000000 4.669943e+01
7038.000000 4.661427e+01
7040.000000 4.659893e+01
7042.000000 4.652123e+01
7044.000000 4.636722e+01
7046.000000 4.657173e+01
7048.000000 4.651874e+01
7050.000000 4.640321e+01
7052.000000 4.659086e+01
7054.000000 4.633987e+01
7056.000000 4.629969e+01
7058.000000 4.645181e+01
7060.000000 4.629753e+01
7062.000000 4.637242e+01
7064.000000 4.644962e+01
7066.000000 4.618276e+01
7068.000000 4.621507e+01
7070.000000 4.629608e+01
7072.000000 4.647645e+01
7074.000000 4.637837e+01
7076.000000 4.654201e+01
7078.000000 4.630612e+01
7080.000000 4.622937e+01
7082.000000 4.626797e+01
7084.000000 4.628796e+01
7086.000000 4.633946e+01
7088.000000 4.643798e+01
7090.000000 4.612854e+01
7092.000000 4.583430e+01
7094.000000 4.608226e+01
7096.000000 4.605420e+01
7098.000000 4.597306e+01
7100.000000 4.580318e+01
7102.000000 4.568143e+01
7104.000000 4.592357e+01
7106.000000 4.598604e+01
7108.000000 4.584222e+01
7110.000000 4.575787e+01
7112.000000 4.554617e+01
7114.000000 4.563497e+01
7116.000000 4.549296e+01
7118.000000 4.554164e+01
7120.000000 4.544646e+01
7122.000000 4.545282e+01
7124.000000 4.540307e+01
7126.000000 4.542655e+01
7128.000000 4.530960e+01
7130.000000 4.527134e+01
7132.000000 4.534463e+01
7134.000000 4.517783e+01
7136.000000 4.513294e+01
7138.000000 4.491461e+01
7140.000000 4.481969e+01
7142.000000 4.479754e+01
7144.000000 4.521775e+01
7146.000000 4.468114e+01
7148.000000 4.484953e+01
7150.000000 4.463101e+01
7152.000000 4.457051e+01
7154.000000 4.457961e+01
7156.000000 4.475348e+01
7158.000000 4.481308e+01
7160.000000 4.469436e+01
7162.000000 nan
7164.000000 nan
7166.000000 nan
7168.000000 nan
7170.000000 nan
7172.000000 nan
7174.000000 nan
7176.000000 nan
7178.000000 nan
7180.000000 nan
7182.000000 nan
7184.000000 nan
7186.000000 nan
7188.000000 nan
7190.000000 nan
7192.000000 nan
7194.000000 nan
7196.000000 nan
7198.000000 nan
7200.000000 nan
7202.000000 nan
7204.000000 nan
7206.000000 nan
7208.000000 nan
7210.000000 nan
7212.000000 nan
7214.000000 nan
7216.000000 nan
7218.000000 nan
7220.000000 nan
7222.000000 nan
7224.000000 nan
7226.000000 nan
7228.000000 nan
7230.000000 nan
7232.000000 nan
7234.000000 nan
7236.000000 nan
7238.000000 nan
7240.000000 nan
7242.000000 nan
7244.000000 nan
7246.000000 nan
7248.000000 nan
7250.000000 nan
7252.000000 nan
7254.000000 nan
7256.000000 nan
7258.000000 nan
7260.000000 nan
7262.000000 nan
7264.000000 nan
7266.000000 nan
7268.000000 nan
7270.000000 nan
7272.000000 nan
7274.000000 nan
7276.000000 nan
7278.000000 nan
7280.000000 nan
7282.000000 nan
7284.000000 nan
7286.000000 nan
7288.000000 nan
7290.000000 nan
7292.000000 nan
7294.000000 nan
7296.000000 nan
7298.000000 nan
7300.000000 nan
7302.000000 nan
7304.000000 nan
7306.000000 nan
7308.000000 nan
7310.000000 nan
7312.000000 nan
7314.000000 nan
7316.000000 nan
7318.000000 nan
7320.000000 nan
7322.000000 nan
7324.000000 nan
7326.000000 nan
7328.000000 nan
7330.000000 nan
7332.000000 nan
7334.000000 nan
7336.000000 nan
7338.000000 nan
7340.000000 nan
7342.000000 4.196075e+01
7344.000000 4.175856e+01
7346.000000 4.149310e+01
7348.000000 4.145777e+01
7350.000000 4.141586e+01
7352.000000 4.144106e+01
7354.000000 4.132260e+01
7356.000000 4.153516e+01
7358.000000 4.165734e+01
7360.000000 4.135586e+01
7362.000000 4.138635e+01
7364.000000 4.147901e+01
7366.000000 4.127152e+01
7368.000000 4.130397e+01
7370.000000 4.145910e+01
7372.000000 4.124177e+01
7374.000000 4.135807e+01
7376.000000 4.145688e+01
7378.000000 4.144670e+01
7380.000000 4.140372e+01
7382.000000 4.146775e+01
7384.000000 4.121115e+01
7386.000000 4.120384e+01
7388.000000 4.127123e+01
7390.000000 4.106618e+01
7392.000000 4.103169e+01
7394.000000 4.103474e+01
7396.000000 4.089926e+01
7398.000000 4.105755e+01
7400.000000 4.095265e+01
7402.000000 4.097652e+01
7404.000000 4.116024e+01
7406.000000 4.093769e+01
7408.000000 4.079315e+01
7410.000000 4.087581e+01
7412.000000 4.089060e+01
7414.000000 4.057514e+01
7416.000000 4.085566e+01
7418.000000 4.083709e+01
7420.000000 4.047002e+01
7422.000000 4.066345e+01
7424.000000 4.065739e+01
7426.000000 4.044315e+01
7428.000000 4.060190e+01
7430.000000 4.036214e+01
7432.000000 4.043154e+01
7434.000000 4.053794e+01
7436.000000 4.065111e+01
7438.000000 4.030028e+01
7440.000000 4.027154e+01
7442.000000 4.038539e+01
7444.000000 4.019389e+01
7446.000000 4.017752e+01
7448.000000 4.039707e+01
7450.000000 4.000558e+01
7452.000000 4.030955e+01
7454.000000 4.008726e+01
7456.000000 4.023743e+01
7458.000000 4.017739e+01
7460.000000 4.004975e+01
7462.000000 4.011529e+01
7464.000000 4.008797e+01
7466.000000 4.000682e+01
7468.000000 3.986702e+01
7470.000000 4.010466e+01
7472.000000 3.973847e+01
7474.000000 3.994446e+01
7476.000000 3.991240e+01
7478.000000 3.999106e+01
7480.000000 3.958037e+01
7482.000000 3.977308e+01
7484.000000 3.978049e+01
7486.000000 3.986442e+01
7488.000000 3.979613e+01
7490.000000 3.994443e+01
7492.000000 3.943314e+01
7494.000000 3.953529e+01
7496.000000 3.963023e+01
7498.000000 3.953921e+01
7500.000000 3.969403e+01
7502.000000 3.923948e+01
7504.000000 3.951296e+01
7506.000000 3.955563e+01
7508.000000 3.970202e+01
7510.000000 3.941060e+01
7512.000000 3.934765e+01
7514.000000 3.912418e+01
7516.000000 3.937961e+01
7518.000000 3.915359e+01
7520.000000 3.944524e+01
7522.000000 3.917204e+01
7524.000000 3.886915e+01
7526.000000 3.908581e+01
7528.000000 3.909860e+01
7530.000000 3.904814e+01
7532.000000 3.896994e+01
7534.000000 3.902483e+01
7536.000000 3.896776e+01
7538.000000 3.890211e+01
7540.000000 3.891145e+01
7542.000000 3.874598e+01
7544.000000 3.892072e+01
7546.000000 3.874346e+01
7548.000000 3.885711e+01
7550.000000 3.884577e+01
7552.000000 3.864912e+01
7554.000000 3.858259e+01
7556.000000 3.890897e+01
7558.000000 3.874609e+01
7560.000000 3.888343e+01
7562.000000 3.865096e+01
7564.000000 3.858644e+01
7566.000000 3.846416e+01
7568.000000 3.883360e+01
7570.000000 3.867286e+01
7572.000000 3.877417e+01
7574.000000 3.877275e+01
7576.000000 3.868009e+01
7578.000000 3.841986e+01
7580.000000 3.843239e+01
7582.000000 3.859280e+01
7584.000000 3.844986e+01
7586.000000 3.806188e+01
7588.000000 nan
7590.000000 nan
7592.000000 nan
7594.000000 nan
7596.000000 nan
7598.000000 nan
7600.000000 nan
7602.000000 nan
7604.000000 nan
7606.000000 nan
7608.000000 nan
7610.000000 nan
7612.000000 nan
7614.000000 nan
7616.000000 nan
7618.000000 nan
7620.000000 nan
7622.000000 nan
7624.000000 nan
7626.000000 nan
7628.000000 nan
7630.000000 nan
7632.000000 nan
7634.000000 nan
7636.000000 nan
7638.000000 nan
7640.000000 nan
7642.000000 nan
7644.000000 nan
7646.000000 nan
7648.000000 nan
7650.000000 nan
7652.000000 nan
7654.000000 nan
7656.000000 nan
7658.000000 nan
7660.000000 nan
7662.000000 nan
7664.000000 nan
7666.000000 nan
7668.000000 nan
7670.000000 nan
7672.000000 nan
7674.000000 nan
7676.000000 nan
7678.000000 nan
7680.000000 nan
7682.000000 nan
7684.000000 nan
7686.000000 nan
7688.000000 nan
7690.000000 nan
7692.000000 nan
7694.000000 nan
7696.000000 nan
7698.000000 nan
7700.000000 nan
7702.000000 nan
7704.000000 nan
7706.000000 nan
7708.000000 nan
7710.000000 nan
7712.000000 nan
7714.000000 nan
7716.000000 nan
7718.000000 nan
7720.000000 nan
7722.000000 nan
7724.000000 nan
7726.000000 nan
7728.000000 nan
7730.000000 nan
7732.000000 nan
7734.000000 nan
7736.000000 nan
7738.000000 nan
7740.000000 nan
7742.000000 nan
7744.000000 nan
7746.000000 nan
7748.000000 nan
7750.000000 nan
7752.000000 3.468597e+01
7754.000000 3.448049e+01
7756.000000 3.477467e+01
7758.000000 3.479696e+01
7760.000000 3.498460e+01
7762.000000 3.478445e+01
7764.000000 3.493987e+01
7766.000000 3.513829e+01
7768.000000 3.499046e+01
7770.000000 3.530561e+01
7772.000000 3.500901e+01
7774.000000 3.500503e+01
7776.000000 3.514823e+01
7778.000000 3.518797e+01
7780.000000 3.509901e+01
7782.000000 3.526456e+01
7784.000000 3.540300e+01
7786.000000 3.546912e+01
7788.000000 3.527218e+01
7790.000000 3.556769e+01
7792.000000 3.537836e+01
7794.000000 3.565622e+01
7796.000000 3.570965e+01
7798.000000 3.557054e+01
7800.000000 3.569817e+01
7802.000000 3.584104e+01
7804.000000 3.592878e+01
7806.000000 3.591797e+01
7808.000000 3.604454e+01
7810.000000 3.606238e+01
7812.000000 3.598651e+01
7814.000000 3.587953e+01
7816.000000 3.608677e+01
7818.000000 3.617233e+01
7820.000000 3.616644e+01
7822.000000 3.623454e+01
7824.000000 3.627955e+01
7826.000000 3.652079e+01
7828.000000 3.619906e+01
7830.000000 3.640245e+01
7832.000000 3.625125e+01
7834.000000 3.626454e+01
7836.000000 3.628310e+01
7838.000000 3.633835e+01
7840.000000 3.643345e+01
7842.000000 3.630979e+01
7844.000000 3.652456e+01
7846.000000 3.633297e+01
7848.000000 3.640603e+01
7850.000000 3.645714e+01
7852.000000 3.661073e+01
7854.000000 3.626485e+01
7856.000000 3.626890e+01
7858.000000 3.635447e+01
7860.000000 3.646411e+01
7862.000000 3.661968e+01
7864.000000 3.649988e+01
7866.000000 3.660265e+01
7868.000000 3.640378e+01
7870.000000 3.640441e+01
7872.000000 3.644244e+01
7874.000000 3.656877e+01
7876.000000 3.647248e+01
7878.000000 3.634369e+01
7880.000000 3.621491e+01
7882.000000 3.624445e+01
7884.000000 3.645246e+01
7886.000000 3.636825e+01
7888.000000 3.620151e+01
7890.000000 3.610462e+01
7892.000000 3.623656e+01
7894.000000 3.618128e+01
7896.000000 3.603350e+01
7898.000000 3.610934e+01
7900.000000 3.618064e+01
7902.000000 3.631072e+01
7904.000000 3.605533e+01
7906.000000 3.597343e+01
7908.000000 3.619531e+01
7910.000000 3.586595e+01
7912.000000 3.597538e+01
7914.000000 3.601271e+01
7916.000000 3.595536e+01
7918.000000 3.565789e+01
7920.000000 3.552921e+01
7922.000000 3.582255e+01
7924.000000 3.564063e+01
7926.000000 3.569910e+01
7928.000000 3.567404e+01
7930.000000 3.571540e+01
7932.000000 3.571493e+01
7934.000000 3.560378e+01
7936.000000 3.563175e+01
7938.000000 3.577191e+01
7940.000000 3.575136e+01
7942.000000 3.566942e+01
7944.000000 3.564147e+01
7946.000000 3.565997e+01
7948.000000 3.555786e+01
7950.000000 3.551071e+01
7952.000000 3.541443e+01
7954.000000 3.547090e+01
7956.000000 3.558803e+01
7958.000000 3.561250e+01
7960.000000 3.530464e+01
7962.000000 3.515105e+01
7964.000000 3.499108e+01
7966.000000 3.501716e+01
7968.000000 3.520152e+01
7970.000000 3.495301e+01
7972.000000 3.499033e+01
7974.000000 3.510477e+01
7976.000000 3.497791e+01
7978.000000 3.511774e+01
7980.000000 3.509176e+01
7982.000000 3.506149e+01
7984.000000 3.490349e+01
7986.000000 3.496473e+01
7988.000000 3.486837e+01
7990.000000 3.496922e+01
7992.000000 3.486971e+01
7994.000000 3.468016e+01
7996.000000 3.509114e+01
7998.000000 3.470222e+01
8000.000000 3.469758e+01
8002.000000 3.473928e+01
8004.000000 3.472649e+01
8006.000000 3.453417e+01
8008.000000 3.450533e+01
8010.000000 3.452748e+01
8012.000000 3.438493e+01
8014.000000 3.434777e+01
8016.000000 3.433757e+01
8018.000000 3.441503e+01
8020.000000 3.444094e+01
8022.000000 3.442265e+01
8024.000000 3.414292e+01
8026.000000 3.430929e+01
8028.000000 3.423481e+01
8030.000000 3.432332e+01
8032.000000 3.418029e+01
8034.000000 3.423275e+01
8036.000000 3.399750e+01
8038.000000 3.393096e+01
8040.000000 3.416297e+01
8042.000000 3.399663e+01
8044.000000 3.394621e+01
8046.000000 3.392836e+01
8048.000000 3.392760e+01
8050.000000 3.397041e+01
8052.000000 3.394426e+01
8054.000000 3.405295e+01
8056.000000 3.379745e+01
8058.000000 3.379046e+01
8060.000000 3.403151e+01
8062.000000 3.397503e+01
8064.000000 3.396129e+01
8066.000000 3.374947e+01
8068.000000 3.388226e+01
8070.000000 3.365055e+01
8072.000000 3.349625e+01
8074.000000 3.363056e+01
8076.000000 3.362156e+01
8078.000000 3.358296e+01
8080.000000 3.349833e+01
8082.000000 3.330501e+01
8084.000000 3.345032e+01
8086.000000 3.341528e+01
8088.000000 3.358493e+01
8090.000000 3.341307e+01
8092.000000 3.339275e+01
8094.000000 3.360471e+01
8096.000000 3.349955e+01
8098.000000 3.354630e+01
8100.000000 3.323045e+01
8102.000000 3.335588e+01
8104.000000 3.328347e+01
8106.000000 3.330785e+01
8108.000000 3.353323e+01
8110.000000 3.329000e+01
8112.000000 3.330413e+01
8114.000000 3.319904e+01
8116.000000 3.315436e+01
8118.000000 3.323635e+01
8120.000000 3.329586e+01
8122.000000 3.338700e+01
8124.000000 3.320964e+01
8126.000000 3.320120e+01
8128.000000 3.329412e+01
8130.000000 3.318874e+01
8132.000000 3.298647e+01
8134.000000 3.268243e+01
8136.000000 3.213072e+01
8138.000000 3.230544e+01
8140.000000 3.274510e+01
8142.000000 3.262310e+01
8144.000000 3.248373e+01
8146.000000 3.251556e+01
8148.000000 3.263835e+01
8150.000000 3.231781e+01
8152.000000 3.255944e+01
8154.000000 3.249199e+01
8156.000000 3.218016e+01
8158.000000 3.244977e+01
8160.000000 3.267538e+01
8162.000000 3.264161e+01
8164.000000 3.148398e+01
8166.000000 3.088053e+01
8168.000000 3.169180e+01
8170.000000 3.215845e+01
8172.000000 3.202713e+01
8174.000000 3.247343e+01
8176.000000 3.348692e+01
8178.000000 3.261643e+01
8180.000000 3.139650e+01
8182.000000 3.139334e+01
8184.000000 3.226731e+01
8186.000000 3.295820e+01
8188.000000 3.301710e+01
8190.000000 nan
8192.000000 nan
8194.000000 nan
8196.000000 nan
8198.000000 nan
8200.000000 nan
8202.000000 nan
8204.000000 nan
8206.000000 nan
8208.000000 nan
8210.000000 nan
8212.000000 nan
8214.000000 nan
8216.000000 nan
8218.000000 nan
8220.000000 nan
8222.000000 nan
8224.000000 nan
8226.000000 nan
8228.000000 nan
8230.000000 nan
8232.000000 nan
8234.000000 nan
8236.000000 nan
8238.000000 nan
8240.000000 nan
8242.000000 nan
8244.000000 nan
8246.000000 nan
8248.000000 nan
8250.000000 nan
8252.000000 nan
8254.000000 nan
8256.000000 nan
8258.000000 nan
8260.000000 nan
8262.000000 nan
8264.000000 3.194118e+01
8266.000000 3.202348e+01
8268.000000 3.199309e+01
8270.000000 3.237751e+01
8272.000000 3.235654e+01
8274.000000 3.163456e+01
8276.000000 3.113805e+01
8278.000000 3.076990e+01
8280.000000 3.098371e+01
8282.000000 3.114836e+01
8284.000000 3.117413e+01
8286.000000 3.172180e+01
8288.000000 3.193015e+01
8290.000000 3.177947e+01
8292.000000 3.113978e+01
8294.000000 3.177271e+01
8296.000000 3.172888e+01
8298.000000 3.146873e+01
8300.000000 3.172800e+01
8302.000000 3.187609e+01
8304.000000 3.182971e+01
8306.000000 3.138137e+01
8308.000000 3.131718e+01
8310.000000 3.145603e+01
8312.000000 3.210255e+01
8314.000000 3.205640e+01
8316.000000 3.174848e+01
8318.000000 3.127809e+01
8320.000000 3.133972e+01
8322.000000 3.104661e+01
8324.000000 3.052482e+01
8326.000000 3.090616e+01
8328.000000 3.171019e+01
8330.000000 3.160471e+01
8332.000000 3.141716e+01
8334.000000 3.099692e+01
8336.000000 3.114201e+01
8338.000000 3.090114e+01
8340.000000 3.108128e+01
8342.000000 3.094002e+01
8344.000000 3.082865e+01
8346.000000 3.123451e+01
8348.000000 3.128271e+01
8350.000000 3.106612e+01
8352.000000 3.068309e+01
8354.000000 3.064855e+01
8356.000000 3.048945e+01
8358.000000 3.055451e+01
8360.000000 3.028162e+01
8362.000000 3.045635e+01
8364.000000 3.020824e+01
8366.000000 3.004434e+01
8368.000000 2.994166e+01
8370.000000 3.000020e+01
8372.000000 3.005648e+01
8374.000000 3.000110e+01
8376.000000 2.982620e+01
8378.000000 2.982104e+01
8380.000000 2.992761e+01
8382.000000 2.974052e+01
8384.000000 2.995939e+01
8386.000000 2.960565e+01
8388.000000 2.941147e+01
8390.000000 2.947471e+01
8392.000000 2.928851e+01
8394.000000 2.936704e+01
8396.000000 2.921740e+01
8398.000000 2.895677e+01
8400.000000 2.870584e+01
8402.000000 2.893759e+01
8404.000000 2.914060e+01
8406.000000 2.881135e+01
8408.000000 2.875983e+01
8410.000000 2.842068e+01
8412.000000 2.849658e+01
8414.000000 2.835048e+01
8416.000000 2.832632e+01
8418.000000 2.851891e+01
8420.000000 2.822823e+01
8422.000000 2.811296e+01
8424.000000 2.821833e+01
8426.000000 2.825119e+01
8428.000000 2.811113e+01
8430.000000 2.849065e+01
8432.000000 2.891024e+01
8434.000000 2.905392e+01
8436.000000 2.833493e+01
8438.000000 2.868033e+01
8440.000000 2.886234e+01
8442.000000 2.874406e+01
8444.000000 2.895533e+01
8446.000000 2.905130e+01
8448.000000 2.920764e+01
8450.000000 2.917267e+01
8452.000000 2.839455e+01
8454.000000 2.850667e+01
8456.000000 2.841546e+01
8458.000000 2.839947e+01
8460.000000 2.917763e+01
8462.000000 2.915614e+01
8464.000000 2.941250e+01
8466.000000 2.931513e+01
8468.000000 2.983581e+01
8470.000000 2.981060e+01
8472.000000 2.969255e+01
8474.000000 2.966857e+01
8476.000000 3.007956e+01
8478.000000 2.992610e+01
8480.000000 2.965689e+01
8482.000000 2.973593e+01
8484.000000 2.962931e+01
8486.000000 2.970560e+01
8488.000000 2.997631e+01
8490.000000 3.002674e+01
8492.000000 2.982359e+01
8494.000000 3.025448e+01
8496.000000 3.080031e+01
8498.000000 3.057706e+01
8500.000000 3.054384e+01
8502.000000 3.089063e+01
8504.000000 3.112158e+01
8506.000000 3.089071e+01
8508.000000 3.128835e+01
8510.000000 3.136166e+01
8512.000000 3.126238e+01
8514.000000 3.120931e+01
8516.000000 3.082617e+01
8518.000000 3.106801e+01
8520.000000 3.117082e+01
8522.000000 3.163582e+01
8524.000000 3.169537e+01
8526.000000 3.186330e+01
8528.000000 3.181801e+01
8530.000000 3.193041e+01
8532.000000 3.217184e+01
8534.000000 3.203942e+01
8536.000000 nan
8538.000000 nan
8540.000000 nan
8542.000000 nan
8544.000000 nan
8546.000000 nan
8548.000000 nan
8550.000000 nan
8552.000000 nan
8554.000000 nan
8556.000000 nan
8558.000000 nan
8560.000000 nan
8562.000000 nan
8564.000000 3.299457e+01
8566.000000 3.327704e+01
8568.000000 3.319151e+01
8570.000000 3.342235e+01
8572.000000 3.326864e+01
8574.000000 3.332592e+01
8576.000000 3.359006e+01
8578.000000 3.349339e+01
8580.000000 3.357330e+01
8582.000000 3.353200e+01
8584.000000 3.361500e+01
8586.000000 3.369689e+01
8588.000000 nan
8590.000000 nan
8592.000000 nan
8594.000000 nan
8596.000000 nan
8598.000000 nan
8600.000000 nan
8602.000000 nan
8604.000000 nan
8606.000000 nan
8608.000000 nan
8610.000000 nan
8612.000000 nan
8614.000000 nan
8616.000000 3.394760e+01
8618.000000 3.400045e+01
8620.000000 3.423970e+01
8622.000000 3.402737e+01
8624.000000 3.438461e+01
8626.000000 3.398779e+01
8628.000000 3.413847e+01
8630.000000 3.422779e+01
8632.000000 3.438745e+01
8634.000000 3.403014e+01
8636.000000 3.426121e+01
8638.000000 3.414868e+01
8640.000000 3.401030e+01
8642.000000 3.394208e+01
8644.000000 3.395923e+01
8646.000000 3.396127e+01
8648.000000 3.417374e+01
8650.000000 3.431054e+01
8652.000000 3.425705e+01
8654.000000 nan
8656.000000 nan
8658.000000 nan
8660.000000 nan
8662.000000 nan
8664.000000 nan
8666.000000 nan
8668.000000 nan
8670.000000 nan
8672.000000 nan
8674.000000 nan
8676.000000 nan
8678.000000 nan
8680.000000 nan
8682.000000 nan
8684.000000 3.484234e+01
8686.000000 3.468732e+01
8688.000000 3.488308e+01
8690.000000 3.494166e+01
8692.000000 3.484805e+01
8694.000000 3.520031e+01
8696.000000 3.506076e+01
8698.000000 3.532475e+01
8700.000000 3.500950e+01
8702.000000 3.511809e+01
8704.000000 3.514410e+01
8706.000000 3.516964e+01
8708.000000 3.501550e+01
8710.000000 3.524042e+01
8712.000000 3.503432e+01
8714.000000 3.525635e+01
8716.000000 3.508831e+01
8718.000000 3.533106e+01
8720.000000 3.522403e+01
8722.000000 3.526268e+01
8724.000000 3.530583e+01
8726.000000 3.526191e+01
8728.000000 3.518451e+01
8730.000000 3.533826e+01
8732.000000 3.519873e+01
8734.000000 3.513330e+01
8736.000000 3.509711e+01
8738.000000 3.515435e+01
8740.000000 3.519329e+01
8742.000000 3.529665e+01
8744.000000 3.492662e+01
8746.000000 3.478189e+01
8748.000000 3.500465e+01
8750.000000 3.473848e+01
8752.000000 3.444652e+01
8754.000000 3.481068e+01
8756.000000 3.452528e+01
8758.000000 3.441723e+01
8760.000000 3.457004e+01
8762.000000 3.470108e+01
8764.000000 3.488108e+01
8766.000000 3.477866e+01
8768.000000 3.487019e+01
8770.000000 3.476731e+01
8772.000000 3.446783e+01
8774.000000 3.440267e+01
8776.000000 3.431987e+01
8778.000000 3.420069e+01
8780.000000 3.409610e+01
8782.000000 3.427575e+01
8784.000000 3.392193e+01
8786.000000 3.395455e+01
8788.000000 3.411680e+01
8790.000000 3.388862e+01
8792.000000 3.348231e+01
8794.000000 3.368699e+01
8796.000000 3.375032e+01
8798.000000 3.369149e+01
8800.000000 3.351100e+01
8802.000000 3.339900e+01
8804.000000 3.326112e+01
8806.000000 3.308597e+01
8808.000000 3.289453e+01
8810.000000 3.307665e+01
8812.000000 3.302495e+01
8814.000000 3.277863e+01
8816.000000 3.268041e+01
8818.000000 3.258733e+01
8820.000000 3.262814e+01
8822.000000 3.254221e+01
8824.000000 3.244838e+01
8826.000000 3.254875e+01
8828.000000 3.284732e+01
8830.000000 3.279760e+01
8832.000000 3.255197e+01
8834.000000 3.201624e+01
8836.000000 3.217344e+01
8838.000000 3.230167e+01
8840.000000 3.202952e+01
8842.000000 3.226268e+01
8844.000000 3.198393e+01
8846.000000 3.191166e+01
8848.000000 3.176685e+01
8850.000000 nan
8852.000000 nan
8854.000000 nan
8856.000000 nan
8858.000000 nan
8860.000000 nan
8862.000000 nan
8864.000000 nan
8866.000000 nan
8868.000000 nan
8870.000000 nan
8872.000000 nan
8874.000000 nan
8876.000000 nan
8878.000000 nan
8880.000000 3.047852e+01
8882.000000 3.040526e+01
8884.000000 3.024822e+01
8886.000000 3.022991e+01
8888.000000 2.993956e+01
8890.000000 3.017525e+01
8892.000000 2.990488e+01
8894.000000 2.992349e+01
8896.000000 2.960674e+01
8898.000000 2.971029e+01
8900.000000 2.955965e+01
8902.000000 2.947501e+01
8904.000000 2.962479e+01
8906.000000 2.953210e+01
8908.000000 2.956414e+01
8910.000000 2.945843e+01
8912.000000 2.914892e+01
8914.000000 2.913512e+01
8916.000000 2.920403e+01
8918.000000 2.915309e+01
8920.000000 2.932714e+01
8922.000000 2.968981e+01
8924.000000 2.959052e+01
8926.000000 2.942948e+01
8928.000000 2.926341e+01
8930.000000 2.893787e+01
8932.000000 2.883330e+01
8934.000000 2.868757e+01
8936.000000 2.896495e+01
8938.000000 2.922355e+01
8940.000000 2.914462e+01
8942.000000 2.908531e+01
8944.000000 2.921256e+01
8946.000000 2.921439e+01
8948.000000 2.940109e+01
8950.000000 2.906388e+01
8952.000000 2.908076e+01
8954.000000 2.902158e+01
8956.000000 2.852996e+01
8958.000000 2.861120e+01
8960.000000 2.895041e+01
8962.000000 2.961841e+01
8964.000000 2.875816e+01
8966.000000 2.799596e+01
8968.000000 2.793367e+01
8970.000000 2.842888e+01
8972.000000 2.888168e+01
8974.000000 2.861999e+01
8976.000000 2.823696e+01
8978.000000 2.847180e+01
8980.000000 2.896606e+01
8982.000000 2.868227e+01
8984.000000 2.842491e+01
8986.000000 2.869999e+01
8988.000000 2.844800e+01
8990.000000 2.692915e+01
8992.000000 2.539043e+01
8994.000000 2.505360e+01
8996.000000 2.636017e+01
8998.000000 2.821591e+01
9000.000000 2.942472e+01
9002.000000 2.840912e+01
9004.000000 nan
9006.000000 nan
9008.000000 nan
9010.000000 nan
9012.000000 nan
9014.000000 nan
9016.000000 nan
9018.000000 nan
9020.000000 nan
9022.000000 nan
9024.000000 nan
9026.000000 nan
9028.000000 nan
9030.000000 nan
9032.000000 nan
9034.000000 2.735723e+01
9036.000000 2.744073e+01
9038.000000 2.759013e+01
9040.000000 2.785960e+01
9042.000000 2.772450e+01
9044.000000 2.722621e+01
9046.000000 2.678037e+01
9048.000000 2.685360e+01
9050.000000 2.729028e+01
9052.000000 2.705192e+01
9054.000000 2.705771e+01
9056.000000 2.677442e+01
9058.000000 2.699080e+01
9060.000000 2.720571e+01
9062.000000 2.700856e+01
9064.000000 2.644591e+01
9066.000000 2.595957e+01
9068.000000 2.650206e+01
9070.000000 2.641719e+01
9072.000000 2.565477e+01
9074.000000 2.470809e+01
9076.000000 2.471110e+01
9078.000000 2.569922e+01
9080.000000 2.639684e+01
9082.000000 2.590937e+01
9084.000000 2.520459e+01
9086.000000 2.587916e+01
9088.000000 2.625901e+01
9090.000000 2.546410e+01
9092.000000 2.571217e+01
9094.000000 2.636033e+01
9096.000000 2.632323e+01
9098.000000 2.649887e+01
9100.000000 2.663766e+01
9102.000000 2.607159e+01
9104.000000 2.589803e+01
9106.000000 2.618808e+01
9108.000000 2.659471e+01
9110.000000 2.553499e+01
9112.000000 2.590334e+01
9114.000000 2.719109e+01
9116.000000 2.761254e+01
9118.000000 2.741415e+01
9120.000000 2.650167e+01
9122.000000 2.562632e+01
9124.000000 2.647910e+01
9126.000000 2.736870e+01
9128.000000 2.782129e+01
9130.000000 2.706923e+01
9132.000000 2.556264e+01
9134.000000 2.502042e+01
9136.000000 2.544774e+01
9138.000000 2.504585e+01
9140.000000 2.480252e+01
9142.000000 2.550270e+01
9144.000000 2.716636e+01
9146.000000 2.729950e+01
9148.000000 2.744751e+01
9150.000000 2.732171e+01
9152.000000 2.685186e+01
9154.000000 2.578044e+01
9156.000000 2.461565e+01
9158.000000 2.393070e+01
9160.000000 2.480561e+01
9162.000000 2.616157e+01
9164.000000 2.681250e+01
9166.000000 2.693075e+01
9168.000000 2.721924e+01
9170.000000 2.689105e+01
9172.000000 2.665726e+01
9174.000000 2.621146e+01
9176.000000 2.544671e+01
9178.000000 2.446684e+01
9180.000000 2.454235e+01
9182.000000 2.557354e+01
9184.000000 2.668068e+01
9186.000000 2.646818e+01
9188.000000 2.605570e+01
9190.000000 2.604862e+01
9192.000000 2.697008e+01
9194.000000 2.697479e+01
9196.000000 2.642294e+01
9198.000000 2.580156e+01
9200.000000 2.575453e+01
9202.000000 2.628087e+01
9204.000000 2.690987e+01
9206.000000 2.696621e+01
9208.000000 2.674944e+01
9210.000000 2.657703e+01
9212.000000 2.637516e+01
9214.000000 2.558742e+01
9216.000000 2.565722e+01
9218.000000 2.527227e+01
9220.000000 2.602434e+01
9222.000000 2.610934e+01
9224.000000 2.655044e+01
9226.000000 2.646962e+01
9228.000000 2.658704e+01
9230.000000 2.678235e+01
9232.000000 2.626028e+01
9234.000000 2.658280e+01
9236.000000 2.649526e+01
9238.000000 2.647662e+01
9240.000000 2.532379e+01
9242.000000 2.519744e+01
9244.000000 2.521198e+01
9246.000000 2.574493e+01
9248.000000 2.536123e+01
9250.000000 2.529045e+01
9252.000000 2.523826e+01
9254.000000 2.567458e+01
9256.000000 2.517003e+01
9258.000000 2.556277e+01
9260.000000 2.584203e+01
9262.000000 2.550033e+01
9264.000000 2.548719e+01
9266.000000 2.582449e+01
9268.000000 2.634149e+01
9270.000000 2.637058e+01
9272.000000 2.654042e+01
9274.000000 2.628282e+01
9276.000000 2.597135e+01
9278.000000 2.580319e+01
9280.000000 2.555782e+01
9282.000000 2.480271e+01
9284.000000 2.509434e+01
9286.000000 2.556644e+01
9288.000000 2.558832e+01
9290.000000 2.572254e+01
9292.000000 2.672636e+01
9294.000000 2.704669e+01
9296.000000 2.656658e+01
9298.000000 2.607105e+01
9300.000000 2.543271e+01
9302.000000 2.488077e+01
9304.000000 2.481442e+01
9306.000000 2.513298e+01
9308.000000 nan
9310.000000 nan
9312.000000 nan
9314.000000 nan
9316.000000 nan
9318.000000 nan
9320.000000 nan
9322.000000 nan
9324.000000 nan
9326.000000 nan
9328.000000 nan
9330.000000 nan
9332.000000 nan
9334.000000 nan
9336.000000 nan
9338.000000 nan
9340.000000 nan
9342.000000 nan
9344.000000 nan
9346.000000 nan
9348.000000 nan
9350.000000 nan
9352.000000 nan
9354.000000 nan
9356.000000 nan
9358.000000 nan
9360.000000 nan
9362.000000 nan
9364.000000 nan
9366.000000 nan
9368.000000 nan
9370.000000 nan
9372.000000 nan
9374.000000 nan
9376.000000 nan
9378.000000 nan
9380.000000 nan
9382.000000 nan
9384.000000 nan
9386.000000 nan
9388.000000 nan
9390.000000 nan
9392.000000 nan
9394.000000 nan
9396.000000 nan
9398.000000 nan
9400.000000 nan
9402.000000 nan
9404.000000 nan
9406.000000 nan
9408.000000 nan
9410.000000 nan
9412.000000 nan
9414.000000 nan
9416.000000 nan
9418.000000 nan
9420.000000 nan
9422.000000 nan
9424.000000 nan
9426.000000 nan
9428.000000 nan
9430.000000 nan
9432.000000 nan
9434.000000 nan
9436.000000 nan
9438.000000 nan
9440.000000 nan
9442.000000 nan
9444.000000 nan
9446.000000 nan
9448.000000 nan
9450.000000 nan
9452.000000 nan
9454.000000 nan
9456.000000 nan
9458.000000 nan
9460.000000 nan
9462.000000 nan
9464.000000 nan
9466.000000 nan
9468.000000 nan
9470.000000 nan
9472.000000 nan
9474.000000 nan
9476.000000 nan
9478.000000 nan
9480.000000 nan
9482.000000 nan
9484.000000 nan
9486.000000 nan
9488.000000 nan
9490.000000 nan
9492.000000 nan
9494.000000 nan
9496.000000 nan
9498.000000 nan
9500.000000 nan
9502.000000 nan
9504.000000 nan
9506.000000 nan
9508.000000 nan
9510.000000 nan
9512.000000 nan
9514.000000 nan
9516.000000 nan
9518.000000 nan
9520.000000 nan
9522.000000 nan
9524.000000 nan
9526.000000 nan
9528.000000 nan
9530.000000 nan
9532.000000 nan
9534.000000 nan
9536.000000 nan
9538.000000 nan
9540.000000 nan
9542.000000 nan
9544.000000 nan
9546.000000 nan
9548.000000 nan
9550.000000 nan
9552.000000 nan
9554.000000 nan
9556.000000 nan
9558.000000 nan
9560.000000 nan
9562.000000 nan
9564.000000 nan
9566.000000 nan
9568.000000 nan
9570.000000 nan
9572.000000 nan
9574.000000 nan
9576.000000 nan
9578.000000 nan
9580.000000 nan
9582.000000 nan
9584.000000 nan
9586.000000 nan
9588.000000 nan
9590.000000 nan
9592.000000 nan
9594.000000 nan
9596.000000 nan
9598.000000 nan
9600.000000 nan
9602.000000 nan
9604.000000 nan
9606.000000 nan
9608.000000 nan
9610.000000 nan
9612.000000 nan
9614.000000 nan
9616.000000 nan
9618.000000 nan
9620.000000 nan
9622.000000 nan
9624.000000 nan
9626.000000 nan
9628.000000 nan
9630.000000 nan
9632.000000 nan
9634.000000 nan
9636.000000 nan
9638.000000 nan
9640.000000 nan
9642.000000 nan
9644.000000 nan
9646.000000 nan
9648.000000 nan
9650.000000 nan
9652.000000 nan
9654.000000 nan
9656.000000 nan
9658.000000 nan
9660.000000 nan
9662.000000 nan
9664.000000 nan
9666.000000 nan
9668.000000 nan
9670.000000 nan
9672.000000 nan
9674.000000 nan
9676.000000 nan
9678.000000 nan
9680.000000 nan
9682.000000 nan
9684.000000 nan
9686.000000 2.309293e+01
9688.000000 2.390795e+01
9690.000000 2.390522e+01
9692.000000 2.387288e+01
9694.000000 2.361188e+01
9696.000000 2.355390e+01
9698.000000 2.392990e+01
9700.000000 2.362013e+01
9702.000000 2.316473e+01
9704.000000 2.256637e+01
9706.000000 2.252870e+01
9708.000000 2.331308e+01
9710.000000 2.374597e+01
9712.000000 2.371171e+01
9714.000000 2.324067e+01
9716.000000 2.370271e+01
9718.000000 2.265555e+01
9720.000000 2.250329e+01
9722.000000 2.328688e+01
9724.000000 2.335631e+01
9726.000000 2.266086e+01
9728.000000 2.205293e+01
9730.000000 2.297253e+01
9732.000000 2.328305e+01
9734.000000 2.321377e+01
9736.000000 2.276296e+01
9738.000000 2.239766e+01
9740.000000 2.183637e+01
9742.000000 2.190683e+01
9744.000000 2.237347e+01
9746.000000 2.245362e+01
9748.000000 2.207922e+01
9750.000000 2.237395e+01
9752.000000 2.260657e+01
9754.000000 2.201875e+01
9756.000000 2.219045e+01
9758.000000 2.212164e+01
9760.000000 2.202200e+01
9762.000000 2.179239e+01
9764.000000 2.174106e+01
9766.000000 2.172826e+01
9768.000000 2.180421e+01
9770.000000 2.241774e+01
9772.000000 2.287803e+01
9774.000000 2.285571e+01
9776.000000 2.236636e+01
9778.000000 2.234647e+01
9780.000000 2.206963e+01
9782.000000 2.178557e+01
9784.000000 2.155718e+01
9786.000000 2.123967e+01
9788.000000 2.180603e+01
9790.000000 2.179397e+01
9792.000000 2.204366e+01
9794.000000 2.145723e+01
9796.000000 2.112456e+01
9798.000000 2.093084e+01
9800.000000 2.097335e+01
9802.000000 2.143401e+01
9804.000000 2.126847e+01
9806.000000 2.104567e+01
9808.000000 2.079975e+01
9810.000000 2.158090e+01
9812.000000 2.122709e+01
9814.000000 2.172864e+01
9816.000000 2.109630e+01
9818.000000 2.005127e+01
9820.000000 2.104341e+01
9822.000000 2.096284e+01
9824.000000 2.056205e+01
9826.000000 2.085289e+01
9828.000000 2.028443e+01
9830.000000 2.016532e+01
9832.000000 2.003129e+01
9834.000000 2.020941e+01
9836.000000 2.063918e+01
9838.000000 2.098744e+01
9840.000000 2.077108e+01
9842.000000 2.060880e+01
9844.000000 2.032108e+01
9846.000000 2.037611e+01
9848.000000 2.006684e+01
9850.000000 1.981757e+01
9852.000000 1.968466e+01
9854.000000 2.047290e+01
9856.000000 2.034310e+01
9858.000000 1.996042e+01
9860.000000 2.055103e+01
9862.000000 2.048739e+01
9864.000000 2.034972e+01
9866.000000 2.016164e+01
9868.000000 2.041626e+01
9870.000000 1.969709e+01
9872.000000 1.981171e+01
9874.000000 2.100553e+01
9876.000000 1.979695e+01
9878.000000 1.989599e+01
9880.000000 2.001680e+01
9882.000000 1.985604e+01
9884.000000 1.981777e+01
9886.000000 1.993073e+01
9888.000000 1.982318e+01
9890.000000 2.038438e+01
9892.000000 2.023818e+01
9894.000000 2.068083e+01
9896.000000 2.047209e+01
9898.000000 2.011803e+01
9900.000000 2.067465e+01
9902.000000 2.061601e+01
9904.000000 2.050655e+01
9906.000000 2.028306e+01
9908.000000 2.001682e+01
9910.000000 2.039063e+01
9912.000000 2.004893e+01
9914.000000 2.045555e+01
9916.000000 2.049333e+01
9918.000000 2.009514e+01
9920.000000 2.014376e+01
9922.000000 2.035934e+01
9924.000000 2.052965e+01
9926.000000 2.065899e+01
9928.000000 2.044828e+01
9930.000000 2.037200e+01
9932.000000 2.096236e+01
9934.000000 2.109931e+01
9936.000000 2.084164e+01
9938.000000 2.043220e+01
9940.000000 2.034563e+01
9942.000000 2.100648e+01
9944.000000 2.116438e+01
9946.000000 2.098383e+01
9948.000000 2.092807e+01
9950.000000 2.057443e+01
9952.000000 2.077810e+01
9954.000000 2.067134e+01
9956.000000 2.130041e+01
9958.000000 2.117928e+01
9960.000000 2.109592e+01
9962.000000 2.124144e+01
9964.000000 2.113367e+01
9966.000000 2.140559e+01
9968.000000 2.097074e+01
9970.000000 2.092472e+01
9972.000000 2.118504e+01
9974.000000 2.129567e+01
9976.000000 2.156134e+01
9978.000000 2.111263e+01
9980.000000 2.159017e+01
9982.000000 2.133724e+01
9984.000000 2.148911e+01
9986.000000 2.177712e+01
9988.000000 2.180205e+01
9990.000000 2.225149e+01
9992.000000 2.188749e+01
9994.000000 2.206425e+01
9996.000000 2.174754e+01
9998.000000 2.181147e+01
10000.000000 2.211731e+01
10002.000000 2.148663e+01
10004.000000 2.162420e+01
10006.000000 2.156483e+01
10008.000000 2.157186e+01
10010.000000 2.230617e+01
10012.000000 2.181461e+01
10014.000000 2.153116e+01
10016.000000 2.101073e+01
10018.000000 2.159330e+01
10020.000000 2.171687e+01
10022.000000 2.213687e+01
10024.000000 2.291059e+01
10026.000000 2.185678e+01
10028.000000 2.195461e+01
10030.000000 2.224263e+01
10032.000000 2.220506e+01
10034.000000 2.193912e+01
10036.000000 2.245691e+01
10038.000000 2.284699e+01
10040.000000 2.262271e+01
10042.000000 2.309963e+01
10044.000000 2.401523e+01
10046.000000 2.329845e+01
10048.000000 2.365657e+01
10050.000000 2.344152e+01
10052.000000 2.339496e+01
10054.000000 2.404665e+01
10056.000000 2.448050e+01
10058.000000 2.387844e+01
10060.000000 2.309516e+01
10062.000000 2.249534e+01
10064.000000 2.300658e+01
10066.000000 2.248393e+01
10068.000000 2.243650e+01
10070.000000 2.224537e+01
10072.000000 2.194183e+01
10074.000000 2.210428e+01
10076.000000 2.243773e+01
10078.000000 2.281833e+01
10080.000000 2.213846e+01
10082.000000 2.212365e+01
10084.000000 2.209496e+01
10086.000000 2.259315e+01
10088.000000 2.222414e+01
10090.000000 2.172999e+01
10092.000000 2.133362e+01
10094.000000 2.149373e+01
10096.000000 2.172869e+01
10098.000000 2.180785e+01
10100.000000 2.162854e+01
10102.000000 2.218671e+01
10104.000000 2.202488e+01
10106.000000 2.188691e+01
10108.000000 2.229365e+01
10110.000000 2.184091e+01
10112.000000 2.262558e+01
10114.000000 2.313095e+01
10116.000000 2.225184e+01
10118.000000 2.162319e+01
10120.000000 2.175531e+01
10122.000000 2.213767e+01
10124.000000 2.169637e+01
10126.000000 2.162518e+01
10128.000000 2.237912e+01
10130.000000 2.183194e+01
10132.000000 2.237807e+01
10134.000000 2.229255e+01
10136.000000 2.164843e+01
10138.000000 2.251020e+01
10140.000000 2.150134e+01
10142.000000 2.216747e+01
10144.000000 2.221553e+01
10146.000000 2.218462e+01
10148.000000 2.222462e+01
10150.000000 2.116625e+01
10152.000000 2.208908e+01
10154.000000 2.189093e+01
10156.000000 2.120694e+01
10158.000000 2.119521e+01
10160.000000 2.095108e+01
10162.000000 2.183740e+01
10164.000000 2.082902e+01
10166.000000 2.127391e+01
10168.000000 2.133219e+01
10170.000000 2.032699e+01
10172.000000 2.228064e+01
10174.000000 2.149600e+01
10176.000000 2.125158e+01
10178.000000 2.084431e+01
10180.000000 2.160122e+01
10182.000000 2.093492e+01
10184.000000 2.127307e+01
10186.000000 2.058845e+01
10188.000000 2.171436e+01
10190.000000 2.008386e+01
10192.000000 2.031878e+01
10194.000000 2.084886e+01
10196.000000 2.092184e+01
10198.000000 2.117660e+01


==> anc/spec_2023ufx_2023-11-23T11_36_58.982_SNIFS.dat <==
# spectrum of 2023ufx
# MJD = 60271.484016
# UT = 2023-11-23T11:36:58.982
# PHASE = 47 days
# INSTRUMENT = UH2.2m/SNIFS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3400.480000 1.642743e-16
3403.480000 2.133660e-16
3406.480000 1.848945e-16
3409.480000 1.943998e-16
3412.480000 1.732079e-16
3415.480000 2.438994e-16
3418.480000 1.497444e-16
3421.480000 1.989762e-16
3424.480000 2.309459e-16
3427.480000 1.643909e-16
3430.480000 5.535031e-17
3433.480000 2.288446e-16
3436.480000 2.541027e-16
3439.480000 2.631441e-16
3442.480000 1.737374e-16
3445.480000 1.018663e-16
3448.480000 1.945800e-16
3451.480000 1.374378e-16
3454.480000 2.218154e-16
3457.480000 2.646750e-16
3460.480000 3.239408e-16
3463.480000 2.075905e-16
3466.480000 2.289677e-16
3469.480000 1.808988e-16
3472.480000 1.262141e-16
3475.480000 2.248069e-16
3478.480000 2.824831e-16
3481.480000 1.214578e-16
3484.480000 1.308111e-16
3487.480000 1.278713e-16
3490.480000 1.626153e-16
3493.480000 2.607839e-16
3496.480000 1.906972e-16
3499.480000 1.688603e-16
3502.480000 1.360430e-16
3505.480000 3.997988e-17
3508.480000 7.294181e-17
3511.480000 7.163850e-17
3514.480000 1.598825e-16
3517.480000 1.931893e-16
3520.480000 3.176058e-16
3523.480000 2.926576e-16
3526.480000 1.427138e-16
3529.480000 1.430176e-16
3532.480000 1.849323e-16
3535.480000 2.165829e-16
3538.480000 2.350786e-16
3541.480000 2.031137e-16
3544.480000 2.061280e-16
3547.480000 1.714827e-16
3550.480000 6.970312e-17
3553.480000 7.601495e-17
3556.480000 1.228260e-16
3559.480000 1.122445e-16
3562.480000 2.039861e-16
3565.480000 1.682844e-16
3568.480000 1.436488e-16
3571.480000 1.323309e-16
3574.480000 8.914898e-17
3577.480000 6.386221e-17
3580.480000 1.609168e-16
3583.480000 1.735751e-16
3586.480000 1.019188e-16
3589.480000 8.583170e-17
3592.480000 1.210112e-16
3595.480000 1.054887e-16
3598.480000 1.307989e-16
3601.480000 1.716116e-16
3604.480000 1.668860e-16
3607.480000 1.850182e-16
3610.480000 2.475780e-16
3613.480000 1.771803e-16
3616.480000 8.182972e-17
3619.480000 1.295094e-16
3622.480000 2.382644e-16
3625.480000 1.803953e-16
3628.480000 1.424664e-16
3631.480000 1.340056e-16
3634.480000 1.776850e-16
3637.480000 2.071116e-16
3640.480000 1.718664e-16
3643.480000 1.477861e-16
3646.480000 1.735553e-16
3649.480000 1.711392e-16
3652.480000 1.867448e-16
3655.480000 1.756949e-16
3658.480000 1.634928e-16
3661.480000 2.101264e-16
3664.480000 2.318493e-16
3667.480000 2.015979e-16
3670.480000 1.404575e-16
3673.480000 1.446776e-16
3676.480000 1.630669e-16
3679.480000 2.178286e-16
3682.480000 2.188825e-16
3685.480000 2.182354e-16
3688.480000 1.968342e-16
3691.480000 1.796019e-16
3694.480000 1.424731e-16
3697.480000 1.435582e-16
3700.480000 1.212639e-16
3703.480000 1.773600e-16
3706.480000 2.327094e-16
3709.480000 2.486075e-16
3712.480000 2.156584e-16
3715.480000 1.697894e-16
3718.480000 1.669098e-16
3721.480000 1.855298e-16
3724.480000 1.763153e-16
3727.480000 1.509384e-16
3730.480000 1.906640e-16
3733.480000 2.745822e-16
3736.480000 3.058790e-16
3739.480000 2.425857e-16
3742.480000 1.900798e-16
3745.480000 1.866942e-16
3748.480000 1.766265e-16
3751.480000 1.490082e-16
3754.480000 1.503169e-16
3757.480000 1.842659e-16
3760.480000 1.610346e-16
3763.480000 2.732614e-16
3766.480000 3.025635e-16
3769.480000 2.489424e-16
3772.480000 2.638014e-16
3775.480000 2.723338e-16
3778.480000 2.898852e-16
3781.480000 2.723517e-16
3784.480000 2.387216e-16
3787.480000 2.611534e-16
3790.480000 2.426575e-16
3793.480000 2.568889e-16
3796.480000 3.198348e-16
3799.480000 2.843714e-16
3802.480000 2.631552e-16
3805.480000 2.374829e-16
3808.480000 2.270178e-16
3811.480000 2.112290e-16
3814.480000 2.704579e-16
3817.480000 2.536764e-16
3820.480000 1.856139e-16
3823.480000 2.258508e-16
3826.480000 2.671131e-16
3829.480000 2.550494e-16
3832.480000 2.697284e-16
3835.480000 2.614957e-16
3838.480000 2.381432e-16
3841.480000 2.063467e-16
3844.480000 1.949859e-16
3847.480000 2.016969e-16
3850.480000 2.163114e-16
3853.480000 1.967117e-16
3856.480000 2.358261e-16
3859.480000 2.440292e-16
3862.480000 2.191980e-16
3865.480000 2.427080e-16
3868.480000 2.839900e-16
3871.480000 3.004968e-16
3874.480000 2.710387e-16
3877.480000 2.197107e-16
3880.480000 1.613684e-16
3883.480000 1.775809e-16
3886.480000 2.083059e-16
3889.480000 2.235805e-16
3892.480000 2.023015e-16
3895.480000 2.201095e-16
3898.480000 1.844832e-16
3901.480000 1.848235e-16
3904.480000 2.151207e-16
3907.480000 2.563490e-16
3910.480000 2.551022e-16
3913.480000 2.640690e-16
3916.480000 2.626267e-16
3919.480000 2.232122e-16
3922.480000 2.060183e-16
3925.480000 1.973755e-16
3928.480000 2.483290e-16
3931.480000 3.112907e-16
3934.480000 3.372090e-16
3937.480000 2.667485e-16
3940.480000 2.246930e-16
3943.480000 2.478985e-16
3946.480000 2.825174e-16
3949.480000 2.859076e-16
3952.480000 2.773626e-16
3955.480000 3.051221e-16
3958.480000 3.014140e-16
3961.480000 3.688926e-16
3964.480000 4.480563e-16
3967.480000 4.080287e-16
3970.480000 3.806480e-16
3973.480000 3.333620e-16
3976.480000 3.518240e-16
3979.480000 3.620536e-16
3982.480000 4.256823e-16
3985.480000 4.837739e-16
3988.480000 4.299048e-16
3991.480000 4.078234e-16
3994.480000 3.645273e-16
3997.480000 3.533911e-16
4000.480000 3.388324e-16
4003.480000 3.240734e-16
4006.480000 3.841043e-16
4009.480000 3.278739e-16
4012.480000 3.359766e-16
4015.480000 3.459978e-16
4018.480000 3.631086e-16
4021.480000 3.901754e-16
4024.480000 3.981529e-16
4027.480000 3.380898e-16
4030.480000 2.965877e-16
4033.480000 3.373386e-16
4036.480000 3.576968e-16
4039.480000 3.253644e-16
4042.480000 3.330793e-16
4045.480000 4.062019e-16
4048.480000 4.127689e-16
4051.480000 3.592870e-16
4054.480000 3.129177e-16
4057.480000 2.629972e-16
4060.480000 2.773207e-16
4063.480000 3.189645e-16
4066.480000 2.850375e-16
4069.480000 1.945777e-16
4072.480000 2.769683e-16
4075.480000 2.735936e-16
4078.480000 3.184224e-16
4081.480000 3.530120e-16
4084.480000 3.476727e-16
4087.480000 3.880450e-16
4090.480000 3.863199e-16
4093.480000 3.756208e-16
4096.480000 4.093108e-16
4099.480000 3.967920e-16
4102.480000 4.190342e-16
4105.480000 4.100216e-16
4108.480000 4.544238e-16
4111.480000 5.084681e-16
4114.480000 4.919187e-16
4117.480000 4.091302e-16
4120.480000 4.106048e-16
4123.480000 4.550224e-16
4126.480000 4.368728e-16
4129.480000 4.848029e-16
4132.480000 4.404840e-16
4135.480000 4.452219e-16
4138.480000 4.347618e-16
4141.480000 4.398655e-16
4144.480000 5.067262e-16
4147.480000 4.354994e-16
4150.480000 4.768585e-16
4153.480000 4.621433e-16
4156.480000 4.525930e-16
4159.480000 4.289046e-16
4162.480000 4.177942e-16
4165.480000 4.696069e-16
4168.480000 4.519106e-16
4171.480000 4.101610e-16
4174.480000 4.246606e-16
4177.480000 4.368020e-16
4180.480000 4.450886e-16
4183.480000 4.338065e-16
4186.480000 4.629037e-16
4189.480000 4.636138e-16
4192.480000 4.494329e-16
4195.480000 4.494671e-16
4198.480000 4.688071e-16
4201.480000 4.544961e-16
4204.480000 4.485877e-16
4207.480000 4.423102e-16
4210.480000 4.168063e-16
4213.480000 4.261267e-16
4216.480000 4.622220e-16
4219.480000 4.616961e-16
4222.480000 4.277977e-16
4225.480000 4.310182e-16
4228.480000 3.762398e-16
4231.480000 3.521150e-16
4234.480000 3.553152e-16
4237.480000 3.735802e-16
4240.480000 3.879236e-16
4243.480000 3.668499e-16
4246.480000 3.614542e-16
4249.480000 4.308355e-16
4252.480000 4.152857e-16
4255.480000 4.192688e-16
4258.480000 3.750107e-16
4261.480000 3.816969e-16
4264.480000 3.792502e-16
4267.480000 2.925205e-16
4270.480000 3.326444e-16
4273.480000 3.542121e-16
4276.480000 3.294126e-16
4279.480000 2.903831e-16
4282.480000 2.844259e-16
4285.480000 2.764833e-16
4288.480000 3.001769e-16
4291.480000 2.734786e-16
4294.480000 2.949682e-16
4297.480000 2.892732e-16
4300.480000 2.920712e-16
4303.480000 2.969216e-16
4306.480000 2.853677e-16
4309.480000 2.946745e-16
4312.480000 2.628517e-16
4315.480000 2.961143e-16
4318.480000 3.238624e-16
4321.480000 3.529352e-16
4324.480000 3.669294e-16
4327.480000 3.731480e-16
4330.480000 3.213984e-16
4333.480000 3.897605e-16
4336.480000 4.434050e-16
4339.480000 4.166210e-16
4342.480000 4.426571e-16
4345.480000 4.164657e-16
4348.480000 4.490970e-16
4351.480000 4.949381e-16
4354.480000 4.732244e-16
4357.480000 4.575216e-16
4360.480000 4.537357e-16
4363.480000 4.420340e-16
4366.480000 4.162570e-16
4369.480000 4.513579e-16
4372.480000 4.837926e-16
4375.480000 4.631861e-16
4378.480000 4.004914e-16
4381.480000 4.234099e-16
4384.480000 4.528260e-16
4387.480000 4.736049e-16
4390.480000 4.416556e-16
4393.480000 4.464145e-16
4396.480000 4.377170e-16
4399.480000 4.223592e-16
4402.480000 4.415844e-16
4405.480000 4.861397e-16
4408.480000 4.966851e-16
4411.480000 4.564242e-16
4414.480000 4.252289e-16
4417.480000 4.755853e-16
4420.480000 4.932402e-16
4423.480000 4.440743e-16
4426.480000 4.314055e-16
4429.480000 4.494994e-16
4432.480000 4.692165e-16
4435.480000 4.634372e-16
4438.480000 4.712622e-16
4441.480000 4.548052e-16
4444.480000 4.480188e-16
4447.480000 4.413525e-16
4450.480000 4.443191e-16
4453.480000 4.924186e-16
4456.480000 4.307450e-16
4459.480000 4.477741e-16
4462.480000 4.592212e-16
4465.480000 4.702705e-16
4468.480000 4.461978e-16
4471.480000 4.401663e-16
4474.480000 4.525006e-16
4477.480000 4.466718e-16
4480.480000 4.399425e-16
4483.480000 4.649059e-16
4486.480000 4.514992e-16
4489.480000 4.227851e-16
4492.480000 4.374258e-16
4495.480000 5.254924e-16
4498.480000 4.503045e-16
4501.480000 4.329150e-16
4504.480000 4.470544e-16
4507.480000 4.326828e-16
4510.480000 3.984019e-16
4513.480000 4.381461e-16
4516.480000 4.402030e-16
4519.480000 4.222387e-16
4522.480000 4.042770e-16
4525.480000 4.241572e-16
4528.480000 4.437331e-16
4531.480000 4.158394e-16
4534.480000 4.702809e-16
4537.480000 4.658938e-16
4540.480000 4.584392e-16
4543.480000 4.174413e-16
4546.480000 4.076926e-16
4549.480000 4.407094e-16
4552.480000 4.139411e-16
4555.480000 3.904034e-16
4558.480000 3.798210e-16
4561.480000 4.441465e-16
4564.480000 4.739434e-16
4567.480000 4.713019e-16
4570.480000 4.340376e-16
4573.480000 4.276526e-16
4576.480000 4.820331e-16
4579.480000 4.542390e-16
4582.480000 4.431039e-16
4585.480000 4.736809e-16
4588.480000 5.176888e-16
4591.480000 5.111995e-16
4594.480000 4.750280e-16
4597.480000 4.721762e-16
4600.480000 5.107780e-16
4603.480000 5.235521e-16
4606.480000 4.523337e-16
4609.480000 4.622199e-16
4612.480000 5.024198e-16
4615.480000 4.986664e-16
4618.480000 5.014713e-16
4621.480000 5.061373e-16
4624.480000 5.062117e-16
4627.480000 5.212891e-16
4630.480000 5.254072e-16
4633.480000 5.171425e-16
4636.480000 4.881093e-16
4639.480000 5.338108e-16
4642.480000 5.067665e-16
4645.480000 4.953979e-16
4648.480000 5.006851e-16
4651.480000 4.998893e-16
4654.480000 5.384213e-16
4657.480000 5.155450e-16
4660.480000 5.257342e-16
4663.480000 5.345632e-16
4666.480000 5.255583e-16
4669.480000 5.204129e-16
4672.480000 5.283725e-16
4675.480000 5.455999e-16
4678.480000 5.806995e-16
4681.480000 5.694180e-16
4684.480000 5.581777e-16
4687.480000 5.590127e-16
4690.480000 5.623162e-16
4693.480000 5.676485e-16
4696.480000 5.153781e-16
4699.480000 5.286444e-16
4702.480000 5.485284e-16
4705.480000 5.325384e-16
4708.480000 5.088757e-16
4711.480000 5.104500e-16
4714.480000 5.432281e-16
4717.480000 5.053007e-16
4720.480000 4.912092e-16
4723.480000 4.891924e-16
4726.480000 4.749647e-16
4729.480000 4.907709e-16
4732.480000 4.770435e-16
4735.480000 5.189580e-16
4738.480000 5.199586e-16
4741.480000 5.007816e-16
4744.480000 4.527418e-16
4747.480000 4.866435e-16
4750.480000 5.316887e-16
4753.480000 4.930923e-16
4756.480000 5.243679e-16
4759.480000 5.316312e-16
4762.480000 4.822967e-16
4765.480000 4.821386e-16
4768.480000 4.441385e-16
4771.480000 4.606231e-16
4774.480000 4.591801e-16
4777.480000 4.184019e-16
4780.480000 3.993491e-16
4783.480000 3.908577e-16
4786.480000 4.395854e-16
4789.480000 4.446244e-16
4792.480000 4.285759e-16
4795.480000 4.333803e-16
4798.480000 4.125883e-16
4801.480000 4.127120e-16
4804.480000 3.937384e-16
4807.480000 4.026552e-16
4810.480000 4.124787e-16
4813.480000 4.330546e-16
4816.480000 4.772166e-16
4819.480000 4.706609e-16
4822.480000 4.201011e-16
4825.480000 4.131202e-16
4828.480000 4.322521e-16
4831.480000 4.649771e-16
4834.480000 4.878263e-16
4837.480000 5.051074e-16
4840.480000 4.896481e-16
4843.480000 4.632750e-16
4846.480000 5.072037e-16
4849.480000 5.560440e-16
4852.480000 5.856253e-16
4855.480000 5.974951e-16
4858.480000 5.966520e-16
4861.480000 6.365291e-16
4864.480000 6.205062e-16
4867.480000 5.527785e-16
4870.480000 5.793647e-16
4873.480000 5.790023e-16
4876.480000 5.735536e-16
4879.480000 6.156409e-16
4882.480000 6.729209e-16
4885.480000 6.425261e-16
4888.480000 6.435738e-16
4891.480000 6.946629e-16
4894.480000 6.739151e-16
4897.480000 6.294647e-16
4900.480000 6.514715e-16
4903.480000 6.538477e-16
4906.480000 6.732152e-16
4909.480000 6.375345e-16
4912.480000 6.384577e-16
4915.480000 6.237856e-16
4918.480000 6.378326e-16
4921.480000 6.842067e-16
4924.480000 6.469802e-16
4927.480000 6.128272e-16
4930.480000 6.499108e-16
4933.480000 6.335140e-16
4936.480000 6.606763e-16
4939.480000 6.496900e-16
4942.480000 6.338752e-16
4945.480000 6.488458e-16
4948.480000 6.911098e-16
4951.480000 7.015194e-16
4954.480000 6.562227e-16
4957.480000 6.635475e-16
4960.480000 6.746734e-16
4963.480000 6.812077e-16
4966.480000 6.668224e-16
4969.480000 6.402562e-16
4972.480000 6.613090e-16
4975.480000 6.666123e-16
4978.480000 6.954608e-16
4981.480000 6.577111e-16
4984.480000 6.092795e-16
4987.480000 6.394926e-16
4990.480000 6.396376e-16
4993.480000 6.242516e-16
4996.480000 6.097907e-16
4999.480000 6.522829e-16
5002.480000 6.377207e-16
5005.480000 6.158912e-16
5008.480000 6.314346e-16
5011.480000 6.299983e-16
5014.480000 6.347856e-16
5017.480000 6.033480e-16
5020.480000 5.769384e-16
5023.480000 6.132391e-16
5026.480000 6.115546e-16
5029.480000 5.523894e-16
5032.480000 6.214688e-16
5035.480000 6.625743e-16
5038.480000 6.250716e-16
5041.480000 6.244450e-16
5044.480000 6.472484e-16
5047.480000 6.560993e-16
5050.480000 6.110125e-16
5053.480000 6.585201e-16
5056.480000 5.917788e-16
5059.480000 5.776498e-16
5062.480000 6.122581e-16
5065.480000 5.790546e-16
5068.480000 5.536684e-16
5071.480000 nan
5074.480000 nan
5077.480000 nan
5080.480000 nan
5083.480000 nan
5086.480000 nan
5089.480000 nan
5092.480000 nan
5095.480000 nan
5098.480000 nan
5101.480000 nan
5104.480000 nan
5107.480000 nan
5110.480000 nan
5113.480000 nan
5116.480000 nan
5119.480000 nan
5122.480000 nan
5125.480000 nan
5128.480000 nan
5131.480000 nan
5134.480000 nan
5137.480000 nan
5140.480000 nan
5143.480000 nan
5146.480000 nan
5149.480000 nan
5152.480000 nan
5155.480000 nan
5158.480000 nan
5161.480000 nan
5164.480000 nan
5167.480000 nan
5170.480000 4.769983e-16
5173.480000 4.959669e-16
5176.480000 4.622652e-16
5179.480000 4.552746e-16
5182.480000 4.392190e-16
5185.480000 4.856093e-16
5188.480000 4.857044e-16
5191.480000 4.984460e-16
5194.480000 5.206562e-16
5197.480000 5.215151e-16
5200.480000 5.295148e-16
5203.480000 5.422530e-16
5206.480000 4.951883e-16
5209.480000 4.606624e-16
5212.480000 4.507296e-16
5215.480000 4.850449e-16
5218.480000 4.972334e-16
5221.480000 4.978415e-16
5224.480000 4.953506e-16
5227.480000 4.603241e-16
5230.480000 4.784125e-16
5233.480000 4.840799e-16
5236.480000 4.729831e-16
5239.480000 4.545088e-16
5242.480000 4.876493e-16
5245.480000 5.176438e-16
5248.480000 5.436634e-16
5251.480000 5.119163e-16
5254.480000 4.861420e-16
5257.480000 4.645421e-16
5260.480000 4.789497e-16
5263.480000 5.151636e-16
5266.480000 5.478243e-16
5269.480000 5.283647e-16
5272.480000 4.883927e-16
5275.480000 4.767541e-16
5278.480000 4.956436e-16
5281.480000 5.350387e-16
5284.480000 5.405457e-16
5287.480000 5.112785e-16
5290.480000 5.122108e-16
5293.480000 5.297463e-16
5296.480000 5.216176e-16
5299.480000 5.068346e-16
5302.480000 4.796665e-16
5305.480000 4.656406e-16
5308.480000 4.547959e-16
5311.480000 4.858002e-16
5314.480000 5.246597e-16
5317.480000 5.187943e-16
5320.480000 5.037483e-16
5323.480000 4.793353e-16
5326.480000 4.601605e-16
5329.480000 4.722938e-16
5332.480000 4.990419e-16
5335.480000 4.799436e-16
5338.480000 4.615768e-16
5341.480000 4.902580e-16
5344.480000 5.296845e-16
5347.480000 5.143048e-16
5350.480000 4.947843e-16
5353.480000 4.778392e-16
5356.480000 4.713757e-16
5359.480000 4.871008e-16
5362.480000 4.969730e-16
5365.480000 5.044345e-16
5368.480000 4.976726e-16
5371.480000 5.020451e-16
5374.480000 4.918733e-16
5377.480000 4.793259e-16
5380.480000 4.799370e-16
5383.480000 5.272327e-16
5386.480000 5.381098e-16
5389.480000 5.167244e-16
5392.480000 5.219611e-16
5395.480000 5.321617e-16
5398.480000 5.287980e-16
5401.480000 5.085667e-16
5404.480000 5.018472e-16
5407.480000 5.118644e-16
5410.480000 5.123554e-16
5413.480000 5.127153e-16
5416.480000 4.961410e-16
5419.480000 4.912428e-16
5422.480000 4.895237e-16
5425.480000 4.948716e-16
5428.480000 4.933869e-16
5431.480000 4.877514e-16
5434.480000 4.816399e-16
5437.480000 4.996020e-16
5440.480000 5.098268e-16
5443.480000 4.987852e-16
5446.480000 4.751061e-16
5449.480000 5.057601e-16
5452.480000 5.205424e-16
5455.480000 5.273124e-16
5458.480000 5.148639e-16
5461.480000 4.881670e-16
5464.480000 4.915053e-16
5467.480000 5.065850e-16
5470.480000 5.004617e-16
5473.480000 5.181853e-16
5476.480000 5.171324e-16
5479.480000 5.128164e-16
5482.480000 4.813773e-16
5485.480000 4.840380e-16
5488.480000 4.894125e-16
5491.480000 5.010654e-16
5494.480000 5.074457e-16
5497.480000 5.061065e-16
5500.480000 4.895816e-16
5503.480000 4.840941e-16
5506.480000 5.006401e-16
5509.480000 4.877823e-16
5512.480000 4.728965e-16
5515.480000 4.760988e-16
5518.480000 4.815405e-16
5521.480000 4.717517e-16
5524.480000 4.687346e-16
5527.480000 4.824235e-16
5530.480000 4.832006e-16
5533.480000 4.962860e-16
5536.480000 5.042520e-16
5539.480000 4.834243e-16
5542.480000 4.720896e-16
5545.480000 4.983062e-16
5548.480000 4.959577e-16
5551.480000 4.994467e-16
5554.480000 5.001016e-16
5557.480000 5.041447e-16
5560.480000 5.040586e-16
5563.480000 5.152770e-16
5566.480000 5.290830e-16
5569.480000 5.188678e-16
5572.480000 5.344134e-16
5575.480000 5.555206e-16
5578.480000 5.585734e-16
5581.480000 5.300738e-16
5584.480000 4.613952e-16
5587.480000 4.483723e-16
5590.480000 4.913499e-16
5593.480000 4.971435e-16
5596.480000 5.125202e-16
5599.480000 5.305584e-16
5602.480000 5.233673e-16
5605.480000 5.310670e-16
5608.480000 5.394844e-16
5611.480000 5.284024e-16
5614.480000 5.181465e-16
5617.480000 5.220188e-16
5620.480000 5.289722e-16
5623.480000 5.094012e-16
5626.480000 4.914020e-16
5629.480000 4.935061e-16
5632.480000 5.072764e-16
5635.480000 4.999304e-16
5638.480000 4.849994e-16
5641.480000 4.818444e-16
5644.480000 4.700271e-16
5647.480000 4.709687e-16
5650.480000 4.832599e-16
5653.480000 4.935582e-16
5656.480000 4.939074e-16
5659.480000 4.910679e-16
5662.480000 4.739413e-16
5665.480000 4.719564e-16
5668.480000 5.025558e-16
5671.480000 5.034450e-16
5674.480000 4.992974e-16
5677.480000 5.100019e-16
5680.480000 4.893609e-16
5683.480000 4.831948e-16
5686.480000 4.841431e-16
5689.480000 4.886354e-16
5692.480000 4.805646e-16
5695.480000 4.914025e-16
5698.480000 4.700909e-16
5701.480000 4.657648e-16
5704.480000 4.685426e-16
5707.480000 4.754863e-16
5710.480000 4.600490e-16
5713.480000 4.669778e-16
5716.480000 4.708592e-16
5719.480000 4.423041e-16
5722.480000 4.507162e-16
5725.480000 4.635671e-16
5728.480000 4.539474e-16
5731.480000 4.530953e-16
5734.480000 4.398156e-16
5737.480000 4.593093e-16
5740.480000 4.513781e-16
5743.480000 4.459177e-16
5746.480000 4.300764e-16
5749.480000 3.991692e-16
5752.480000 4.024650e-16
5755.480000 4.001047e-16
5758.480000 3.870388e-16
5761.480000 3.828853e-16
5764.480000 3.891928e-16
5767.480000 3.831372e-16
5770.480000 3.773097e-16
5773.480000 3.805403e-16
5776.480000 3.725544e-16
5779.480000 3.597224e-16
5782.480000 3.708918e-16
5785.480000 3.810508e-16
5788.480000 3.645403e-16
5791.480000 3.668192e-16
5794.480000 3.764927e-16
5797.480000 3.850085e-16
5800.480000 3.925602e-16
5803.480000 3.977730e-16
5806.480000 4.019861e-16
5809.480000 4.016716e-16
5812.480000 4.001347e-16
5815.480000 3.988928e-16
5818.480000 3.863295e-16
5821.480000 4.042804e-16
5824.480000 4.017480e-16
5827.480000 3.974129e-16
5830.480000 4.021474e-16
5833.480000 3.940357e-16
5836.480000 3.982499e-16
5839.480000 3.917748e-16
5842.480000 3.994066e-16
5845.480000 4.283239e-16
5848.480000 4.106013e-16
5851.480000 3.999290e-16
5854.480000 3.881761e-16
5857.480000 4.021645e-16
5860.480000 4.269197e-16
5863.480000 4.056408e-16
5866.480000 4.089581e-16
5869.480000 4.160865e-16
5872.480000 4.228839e-16
5875.480000 4.476137e-16
5878.480000 4.514765e-16
5881.480000 4.416913e-16
5884.480000 4.508517e-16
5887.480000 4.560036e-16
5890.480000 4.464474e-16
5893.480000 4.521353e-16
5896.480000 4.559853e-16
5899.480000 4.507666e-16
5902.480000 4.651329e-16
5905.480000 4.886251e-16
5908.480000 5.032806e-16
5911.480000 5.030978e-16
5914.480000 4.854898e-16
5917.480000 4.803264e-16
5920.480000 5.002875e-16
5923.480000 5.215002e-16
5926.480000 5.092497e-16
5929.480000 5.184692e-16
5932.480000 5.216781e-16
5935.480000 5.055139e-16
5938.480000 5.023194e-16
5941.480000 5.090228e-16
5944.480000 5.160620e-16
5947.480000 5.336440e-16
5950.480000 5.288556e-16
5953.480000 5.240661e-16
5956.480000 5.181830e-16
5959.480000 5.184679e-16
5962.480000 5.491872e-16
5965.480000 5.281720e-16
5968.480000 5.281910e-16
5971.480000 5.126903e-16
5974.480000 5.004137e-16
5977.480000 5.104175e-16
5980.480000 5.370914e-16
5983.480000 5.344901e-16
5986.480000 5.334771e-16
5989.480000 5.176572e-16
5992.480000 5.110356e-16
5995.480000 5.232928e-16
5998.480000 5.175273e-16
6001.480000 5.144886e-16
6004.480000 5.117333e-16
6007.480000 5.016289e-16
6010.480000 4.981753e-16
6013.480000 5.080382e-16
6016.480000 5.171106e-16
6019.480000 5.049174e-16
6022.480000 4.928323e-16
6025.480000 4.918317e-16
6028.480000 4.910397e-16
6031.480000 4.926574e-16
6034.480000 4.936848e-16
6037.480000 4.889849e-16
6040.480000 4.994969e-16
6043.480000 4.996375e-16
6046.480000 4.904118e-16
6049.480000 4.749879e-16
6052.480000 4.860619e-16
6055.480000 4.998519e-16
6058.480000 4.944370e-16
6061.480000 4.985849e-16
6064.480000 4.984582e-16
6067.480000 4.817115e-16
6070.480000 4.619615e-16
6073.480000 4.597032e-16
6076.480000 4.793715e-16
6079.480000 4.959402e-16
6082.480000 4.827133e-16
6085.480000 4.756730e-16
6088.480000 5.033861e-16
6091.480000 4.822490e-16
6094.480000 4.788662e-16
6097.480000 4.800351e-16
6100.480000 4.906438e-16
6103.480000 4.765828e-16
6106.480000 4.763452e-16
6109.480000 4.649665e-16
6112.480000 4.501103e-16
6115.480000 4.936650e-16
6118.480000 4.803998e-16
6121.480000 4.681543e-16
6124.480000 4.711773e-16
6127.480000 4.766982e-16
6130.480000 4.683001e-16
6133.480000 4.491586e-16
6136.480000 4.455511e-16
6139.480000 4.337106e-16
6142.480000 4.365079e-16
6145.480000 4.485816e-16
6148.480000 4.408998e-16
6151.480000 4.353345e-16
6154.480000 4.457822e-16
6157.480000 4.559201e-16
6160.480000 4.584528e-16
6163.480000 4.507365e-16
6166.480000 4.434829e-16
6169.480000 4.437384e-16
6172.480000 4.579493e-16
6175.480000 4.541163e-16
6178.480000 4.431656e-16
6181.480000 4.422862e-16
6184.480000 4.429049e-16
6187.480000 4.495139e-16
6190.480000 4.475516e-16
6193.480000 4.523745e-16
6196.480000 4.547670e-16
6199.480000 4.467632e-16
6202.480000 4.477033e-16
6205.480000 4.568562e-16
6208.480000 4.642091e-16
6211.480000 4.494219e-16
6214.480000 4.491018e-16
6217.480000 4.504715e-16
6220.480000 4.507622e-16
6223.480000 4.393233e-16
6226.480000 4.415480e-16
6229.480000 4.944264e-16
6232.480000 4.600105e-16
6235.480000 4.573004e-16
6238.480000 4.550733e-16
6241.480000 4.493883e-16
6244.480000 4.483653e-16
6247.480000 4.513378e-16
6250.480000 4.481642e-16
6253.480000 4.422321e-16
6256.480000 4.417239e-16
6259.480000 4.389305e-16
6262.480000 4.316922e-16
6265.480000 4.478699e-16
6268.480000 4.526552e-16
6271.480000 4.460008e-16
6274.480000 4.400887e-16
6277.480000 4.262014e-16
6280.480000 4.166035e-16
6283.480000 4.299009e-16
6286.480000 4.446168e-16
6289.480000 4.420813e-16
6292.480000 4.399571e-16
6295.480000 4.550843e-16
6298.480000 4.837701e-16
6301.480000 4.637703e-16
6304.480000 4.356490e-16
6307.480000 4.521765e-16
6310.480000 4.617141e-16
6313.480000 4.524866e-16
6316.480000 4.647142e-16
6319.480000 4.651870e-16
6322.480000 4.666290e-16
6325.480000 4.526204e-16
6328.480000 4.574911e-16
6331.480000 4.620371e-16
6334.480000 4.743994e-16
6337.480000 4.583234e-16
6340.480000 4.569152e-16
6343.480000 4.373743e-16
6346.480000 4.418988e-16
6349.480000 4.563856e-16
6352.480000 4.393691e-16
6355.480000 4.349528e-16
6358.480000 4.540406e-16
6361.480000 4.495560e-16
6364.480000 4.607053e-16
6367.480000 4.431645e-16
6370.480000 4.515564e-16
6373.480000 4.511062e-16
6376.480000 4.656747e-16
6379.480000 4.662345e-16
6382.480000 4.825294e-16
6385.480000 4.876294e-16
6388.480000 4.770096e-16
6391.480000 4.818315e-16
6394.480000 4.918423e-16
6397.480000 4.939335e-16
6400.480000 4.977123e-16
6403.480000 5.133777e-16
6406.480000 5.391608e-16
6409.480000 5.601283e-16
6412.480000 5.703057e-16
6415.480000 5.640372e-16
6418.480000 5.771488e-16
6421.480000 6.046825e-16
6424.480000 6.263904e-16
6427.480000 6.325782e-16
6430.480000 6.458302e-16
6433.480000 6.650537e-16
6436.480000 6.769362e-16
6439.480000 6.769011e-16
6442.480000 6.778714e-16
6445.480000 7.011553e-16
6448.480000 7.071519e-16
6451.480000 7.156726e-16
6454.480000 6.945708e-16
6457.480000 7.133583e-16
6460.480000 7.177209e-16
6463.480000 7.133591e-16
6466.480000 7.202305e-16
6469.480000 7.247043e-16
6472.480000 7.316934e-16
6475.480000 7.334253e-16
6478.480000 7.555977e-16
6481.480000 7.474110e-16
6484.480000 7.308761e-16
6487.480000 7.314909e-16
6490.480000 7.484120e-16
6493.480000 7.730705e-16
6496.480000 7.682254e-16
6499.480000 7.843483e-16
6502.480000 7.955677e-16
6505.480000 7.908930e-16
6508.480000 8.001139e-16
6511.480000 8.141475e-16
6514.480000 8.274635e-16
6517.480000 8.470999e-16
6520.480000 8.625137e-16
6523.480000 8.678098e-16
6526.480000 8.831817e-16
6529.480000 9.016526e-16
6532.480000 9.080845e-16
6535.480000 9.238442e-16
6538.480000 9.366372e-16
6541.480000 9.480900e-16
6544.480000 9.536966e-16
6547.480000 9.618054e-16
6550.480000 9.729324e-16
6553.480000 9.767190e-16
6556.480000 9.758977e-16
6559.480000 9.902382e-16
6562.480000 1.009810e-15
6565.480000 1.027455e-15
6568.480000 1.017224e-15
6571.480000 1.012530e-15
6574.480000 1.027752e-15
6577.480000 1.029300e-15
6580.480000 1.045707e-15
6583.480000 1.050530e-15
6586.480000 1.048977e-15
6589.480000 1.051380e-15
6592.480000 1.065301e-15
6595.480000 1.049190e-15
6598.480000 1.033308e-15
6601.480000 1.030040e-15
6604.480000 1.042555e-15
6607.480000 1.056071e-15
6610.480000 1.042293e-15
6613.480000 1.034901e-15
6616.480000 9.720811e-16
6619.480000 9.669871e-16
6622.480000 9.725329e-16
6625.480000 1.000602e-15
6628.480000 1.046897e-15
6631.480000 1.009258e-15
6634.480000 9.969153e-16
6637.480000 9.914811e-16
6640.480000 9.957877e-16
6643.480000 1.003788e-15
6646.480000 1.000536e-15
6649.480000 9.790430e-16
6652.480000 9.762660e-16
6655.480000 9.852710e-16
6658.480000 1.002279e-15
6661.480000 1.004263e-15
6664.480000 9.893110e-16
6667.480000 9.794809e-16
6670.480000 9.674902e-16
6673.480000 9.716543e-16
6676.480000 9.777449e-16
6679.480000 9.948726e-16
6682.480000 9.793870e-16
6685.480000 9.606879e-16
6688.480000 9.718507e-16
6691.480000 9.661124e-16
6694.480000 9.576847e-16
6697.480000 9.652242e-16
6700.480000 9.412790e-16
6703.480000 9.368025e-16
6706.480000 9.242823e-16
6709.480000 9.205031e-16
6712.480000 9.177544e-16
6715.480000 9.176013e-16
6718.480000 9.031633e-16
6721.480000 8.905702e-16
6724.480000 8.882110e-16
6727.480000 8.816567e-16
6730.480000 8.816565e-16
6733.480000 8.742305e-16
6736.480000 8.636096e-16
6739.480000 8.558740e-16
6742.480000 8.477004e-16
6745.480000 8.367971e-16
6748.480000 8.300387e-16
6751.480000 8.320679e-16
6754.480000 8.225236e-16
6757.480000 8.161418e-16
6760.480000 8.062808e-16
6763.480000 7.895309e-16
6766.480000 7.889269e-16
6769.480000 7.843026e-16
6772.480000 7.643019e-16
6775.480000 7.921552e-16
6778.480000 8.025600e-16
6781.480000 7.671073e-16
6784.480000 7.497528e-16
6787.480000 7.309234e-16
6790.480000 7.261681e-16
6793.480000 7.342157e-16
6796.480000 7.319172e-16
6799.480000 7.310298e-16
6802.480000 7.204852e-16
6805.480000 7.085798e-16
6808.480000 7.110465e-16
6811.480000 7.013031e-16
6814.480000 6.847610e-16
6817.480000 6.721537e-16
6820.480000 6.735757e-16
6823.480000 6.805518e-16
6826.480000 6.830480e-16
6829.480000 6.712122e-16
6832.480000 6.504129e-16
6835.480000 6.505173e-16
6838.480000 6.458507e-16
6841.480000 6.362470e-16
6844.480000 6.277830e-16
6847.480000 6.311637e-16
6850.480000 6.013975e-16
6853.480000 5.901530e-16
6856.480000 5.899337e-16
6859.480000 5.963843e-16
6862.480000 5.891569e-16
6865.480000 5.778168e-16
6868.480000 5.651645e-16
6871.480000 5.444106e-16
6874.480000 5.382964e-16
6877.480000 5.434163e-16
6880.480000 5.525916e-16
6883.480000 5.502168e-16
6886.480000 5.353134e-16
6889.480000 5.227625e-16
6892.480000 5.232770e-16
6895.480000 5.140097e-16
6898.480000 4.995779e-16
6901.480000 5.047823e-16
6904.480000 5.144222e-16
6907.480000 5.085690e-16
6910.480000 4.939840e-16
6913.480000 4.838266e-16
6916.480000 4.835567e-16
6919.480000 4.857167e-16
6922.480000 4.741624e-16
6925.480000 4.673676e-16
6928.480000 4.659370e-16
6931.480000 4.705720e-16
6934.480000 4.654145e-16
6937.480000 4.591678e-16
6940.480000 4.540430e-16
6943.480000 4.574979e-16
6946.480000 4.495599e-16
6949.480000 4.525484e-16
6952.480000 4.577652e-16
6955.480000 4.547554e-16
6958.480000 4.499230e-16
6961.480000 4.548919e-16
6964.480000 4.495050e-16
6967.480000 4.370416e-16
6970.480000 4.324659e-16
6973.480000 4.280577e-16
6976.480000 4.281752e-16
6979.480000 4.432717e-16
6982.480000 4.436525e-16
6985.480000 4.374098e-16
6988.480000 4.250642e-16
6991.480000 4.208984e-16
6994.480000 4.259628e-16
6997.480000 4.274300e-16
7000.480000 4.356185e-16
7003.480000 4.350640e-16
7006.480000 4.371261e-16
7009.480000 4.427760e-16
7012.480000 4.382078e-16
7015.480000 4.252630e-16
7018.480000 4.186467e-16
7021.480000 4.139945e-16
7024.480000 4.123269e-16
7027.480000 4.163641e-16
7030.480000 4.211605e-16
7033.480000 4.177050e-16
7036.480000 4.164273e-16
7039.480000 4.129324e-16
7042.480000 3.984827e-16
7045.480000 3.989552e-16
7048.480000 4.020499e-16
7051.480000 3.990049e-16
7054.480000 4.009656e-16
7057.480000 3.988704e-16
7060.480000 4.022455e-16
7063.480000 4.066155e-16
7066.480000 4.062689e-16
7069.480000 4.233613e-16
7072.480000 4.145495e-16
7075.480000 4.129976e-16
7078.480000 4.040830e-16
7081.480000 4.115293e-16
7084.480000 4.172895e-16
7087.480000 4.126248e-16
7090.480000 4.153158e-16
7093.480000 4.248496e-16
7096.480000 4.212103e-16
7099.480000 4.216102e-16
7102.480000 4.120684e-16
7105.480000 4.121451e-16
7108.480000 4.165575e-16
7111.480000 4.112913e-16
7114.480000 4.041151e-16
7117.480000 4.065606e-16
7120.480000 4.065281e-16
7123.480000 4.090117e-16
7126.480000 4.172288e-16
7129.480000 4.170507e-16
7132.480000 4.043025e-16
7135.480000 3.928808e-16
7138.480000 3.933675e-16
7141.480000 3.973045e-16
7144.480000 3.908873e-16
7147.480000 3.902223e-16
7150.480000 3.988149e-16
7153.480000 4.001200e-16
7156.480000 3.932985e-16
7159.480000 3.900554e-16
7162.480000 3.902199e-16
7165.480000 3.839014e-16
7168.480000 3.753272e-16
7171.480000 3.780158e-16
7174.480000 3.754744e-16
7177.480000 3.650381e-16
7180.480000 3.626150e-16
7183.480000 3.610597e-16
7186.480000 3.599410e-16
7189.480000 3.692513e-16
7192.480000 3.702848e-16
7195.480000 3.673094e-16
7198.480000 3.663591e-16
7201.480000 3.498375e-16
7204.480000 3.505180e-16
7207.480000 3.566045e-16
7210.480000 3.625767e-16
7213.480000 3.683455e-16
7216.480000 3.712031e-16
7219.480000 3.659749e-16
7222.480000 3.728020e-16
7225.480000 3.721341e-16
7228.480000 3.575514e-16
7231.480000 3.510972e-16
7234.480000 3.544482e-16
7237.480000 3.589731e-16
7240.480000 3.555730e-16
7243.480000 3.514329e-16
7246.480000 3.557207e-16
7249.480000 3.522505e-16
7252.480000 3.406268e-16
7255.480000 3.422557e-16
7258.480000 3.498630e-16
7261.480000 3.536369e-16
7264.480000 3.674886e-16
7267.480000 3.772398e-16
7270.480000 3.606695e-16
7273.480000 3.546614e-16
7276.480000 3.581028e-16
7279.480000 3.592125e-16
7282.480000 3.509308e-16
7285.480000 3.441484e-16
7288.480000 3.490843e-16
7291.480000 3.585011e-16
7294.480000 3.607994e-16
7297.480000 3.555575e-16
7300.480000 3.549084e-16
7303.480000 3.567271e-16
7306.480000 3.605058e-16
7309.480000 3.683023e-16
7312.480000 3.698465e-16
7315.480000 3.742795e-16
7318.480000 3.709771e-16
7321.480000 3.632349e-16
7324.480000 3.538716e-16
7327.480000 3.664224e-16
7330.480000 3.705467e-16
7333.480000 3.679927e-16
7336.480000 3.726153e-16
7339.480000 3.801778e-16
7342.480000 3.796775e-16
7345.480000 3.683029e-16
7348.480000 3.641428e-16
7351.480000 3.615829e-16
7354.480000 3.616542e-16
7357.480000 3.716831e-16
7360.480000 3.668087e-16
7363.480000 3.776999e-16
7366.480000 3.816071e-16
7369.480000 3.721204e-16
7372.480000 3.656193e-16
7375.480000 3.607897e-16
7378.480000 3.615908e-16
7381.480000 3.594224e-16
7384.480000 3.579608e-16
7387.480000 3.613182e-16
7390.480000 3.635814e-16
7393.480000 3.649018e-16
7396.480000 3.635861e-16
7399.480000 3.595306e-16
7402.480000 3.580892e-16
7405.480000 3.623584e-16
7408.480000 3.635391e-16
7411.480000 3.581812e-16
7414.480000 3.616759e-16
7417.480000 3.623538e-16
7420.480000 3.632791e-16
7423.480000 3.578746e-16
7426.480000 3.439668e-16
7429.480000 3.420311e-16
7432.480000 3.520363e-16
7435.480000 3.530648e-16
7438.480000 3.573965e-16
7441.480000 3.569544e-16
7444.480000 3.592508e-16
7447.480000 3.540458e-16
7450.480000 3.453844e-16
7453.480000 3.423851e-16
7456.480000 3.474424e-16
7459.480000 3.358607e-16
7462.480000 3.501041e-16
7465.480000 3.454495e-16
7468.480000 3.481610e-16
7471.480000 3.538006e-16
7474.480000 3.553474e-16
7477.480000 3.461789e-16
7480.480000 3.474054e-16
7483.480000 3.474111e-16
7486.480000 3.335451e-16
7489.480000 3.275621e-16
7492.480000 3.283090e-16
7495.480000 3.335410e-16
7498.480000 3.386983e-16
7501.480000 3.324369e-16
7504.480000 3.252902e-16
7507.480000 3.218719e-16
7510.480000 3.282214e-16
7513.480000 3.385443e-16
7516.480000 3.432378e-16
7519.480000 3.389304e-16
7522.480000 3.320318e-16
7525.480000 3.356182e-16
7528.480000 3.329310e-16
7531.480000 3.319972e-16
7534.480000 3.319173e-16
7537.480000 3.280417e-16
7540.480000 3.274413e-16
7543.480000 3.236091e-16
7546.480000 3.176487e-16
7549.480000 3.184535e-16
7552.480000 3.269526e-16
7555.480000 3.335262e-16
7558.480000 3.429981e-16
7561.480000 3.352338e-16
7564.480000 3.237152e-16
7567.480000 3.215385e-16
7570.480000 3.234279e-16
7573.480000 3.189429e-16
7576.480000 3.253788e-16
7579.480000 3.227702e-16
7582.480000 3.095025e-16
7585.480000 3.223412e-16
7588.480000 3.351762e-16
7591.480000 3.367299e-16
7594.480000 3.243327e-16
7597.480000 3.096633e-16
7600.480000 3.027810e-16
7603.480000 2.953119e-16
7606.480000 3.027080e-16
7609.480000 3.044781e-16
7612.480000 3.182329e-16
7615.480000 3.210682e-16
7618.480000 3.262798e-16
7621.480000 3.174181e-16
7624.480000 3.087921e-16
7627.480000 2.960152e-16
7630.480000 2.955523e-16
7633.480000 3.083595e-16
7636.480000 3.127042e-16
7639.480000 3.061585e-16
7642.480000 3.080538e-16
7645.480000 3.029729e-16
7648.480000 3.038357e-16
7651.480000 3.127763e-16
7654.480000 3.158881e-16
7657.480000 3.151400e-16
7660.480000 3.161012e-16
7663.480000 3.178346e-16
7666.480000 3.177478e-16
7669.480000 3.103472e-16
7672.480000 3.073267e-16
7675.480000 3.055930e-16
7678.480000 3.040223e-16
7681.480000 3.039282e-16
7684.480000 3.088837e-16
7687.480000 3.185370e-16
7690.480000 3.176721e-16
7693.480000 3.134659e-16
7696.480000 3.086228e-16
7699.480000 3.121831e-16
7702.480000 3.034939e-16
7705.480000 3.079521e-16
7708.480000 3.063874e-16
7711.480000 3.119536e-16
7714.480000 3.041372e-16
7717.480000 3.015172e-16
7720.480000 2.898260e-16
7723.480000 2.965157e-16
7726.480000 2.937654e-16
7729.480000 2.903848e-16
7732.480000 2.786393e-16
7735.480000 2.773334e-16
7738.480000 2.885294e-16
7741.480000 2.857476e-16
7744.480000 2.900416e-16
7747.480000 2.975354e-16
7750.480000 3.054073e-16
7753.480000 3.020718e-16
7756.480000 2.817599e-16
7759.480000 2.831853e-16
7762.480000 2.977870e-16
7765.480000 3.063580e-16
7768.480000 3.075953e-16
7771.480000 3.047751e-16
7774.480000 2.978754e-16
7777.480000 2.913294e-16
7780.480000 3.092005e-16
7783.480000 3.182396e-16
7786.480000 3.078369e-16
7789.480000 3.056173e-16
7792.480000 3.127136e-16
7795.480000 3.221239e-16
7798.480000 3.072175e-16
7801.480000 2.901719e-16
7804.480000 2.984822e-16
7807.480000 3.076867e-16
7810.480000 3.099860e-16
7813.480000 3.163199e-16
7816.480000 3.163963e-16
7819.480000 3.191358e-16
7822.480000 3.176460e-16
7825.480000 3.082825e-16
7828.480000 3.052991e-16
7831.480000 3.108875e-16
7834.480000 3.182731e-16
7837.480000 3.121168e-16
7840.480000 3.141877e-16
7843.480000 3.159604e-16
7846.480000 3.173025e-16
7849.480000 3.149088e-16
7852.480000 3.219039e-16
7855.480000 3.087132e-16
7858.480000 2.988910e-16
7861.480000 3.124338e-16
7864.480000 3.133851e-16
7867.480000 3.291904e-16
7870.480000 3.303325e-16
7873.480000 3.244343e-16
7876.480000 3.110866e-16
7879.480000 3.112230e-16
7882.480000 3.073020e-16
7885.480000 3.101053e-16
7888.480000 3.236684e-16
7891.480000 3.313997e-16
7894.480000 3.231762e-16
7897.480000 3.213759e-16
7900.480000 3.144763e-16
7903.480000 3.072045e-16
7906.480000 3.034030e-16
7909.480000 3.078790e-16
7912.480000 3.284719e-16
7915.480000 3.287759e-16
7918.480000 3.116125e-16
7921.480000 3.074717e-16
7924.480000 3.090617e-16
7927.480000 3.093936e-16
7930.480000 3.164609e-16
7933.480000 3.171353e-16
7936.480000 3.199993e-16
7939.480000 3.102553e-16
7942.480000 3.085415e-16
7945.480000 3.144408e-16
7948.480000 3.172472e-16
7951.480000 3.069007e-16
7954.480000 3.081156e-16
7957.480000 3.063686e-16
7960.480000 3.011009e-16
7963.480000 3.031943e-16
7966.480000 3.150527e-16
7969.480000 2.972547e-16
7972.480000 2.983400e-16
7975.480000 3.081843e-16
7978.480000 3.119744e-16
7981.480000 3.081455e-16
7984.480000 2.917090e-16
7987.480000 3.016406e-16
7990.480000 3.106303e-16
7993.480000 3.126288e-16
7996.480000 3.007547e-16
7999.480000 2.900302e-16
8002.480000 3.038904e-16
8005.480000 3.080184e-16
8008.480000 3.024619e-16
8011.480000 3.064282e-16
8014.480000 3.056846e-16
8017.480000 2.974170e-16
8020.480000 2.991925e-16
8023.480000 3.051461e-16
8026.480000 3.091692e-16
8029.480000 3.012519e-16
8032.480000 2.948890e-16
8035.480000 2.971858e-16
8038.480000 2.959313e-16
8041.480000 2.983433e-16
8044.480000 3.006546e-16
8047.480000 3.070788e-16
8050.480000 3.068381e-16
8053.480000 3.012509e-16
8056.480000 2.959440e-16
8059.480000 2.915067e-16
8062.480000 2.916025e-16
8065.480000 2.870624e-16
8068.480000 2.853035e-16
8071.480000 2.859307e-16
8074.480000 2.947784e-16
8077.480000 3.024235e-16
8080.480000 2.933268e-16
8083.480000 2.931110e-16
8086.480000 2.898890e-16
8089.480000 2.891746e-16
8092.480000 2.848226e-16
8095.480000 2.849215e-16
8098.480000 2.968269e-16
8101.480000 2.941060e-16
8104.480000 2.947176e-16
8107.480000 2.777582e-16
8110.480000 2.781876e-16
8113.480000 2.850873e-16
8116.480000 2.825286e-16
8119.480000 2.821508e-16
8122.480000 2.880696e-16
8125.480000 2.871300e-16
8128.480000 2.876054e-16
8131.480000 2.850297e-16
8134.480000 2.874518e-16
8137.480000 2.843691e-16
8140.480000 2.852877e-16
8143.480000 2.801208e-16
8146.480000 2.722468e-16
8149.480000 2.710456e-16
8152.480000 2.691863e-16
8155.480000 2.646818e-16
8158.480000 2.692330e-16
8161.480000 2.669129e-16
8164.480000 2.620215e-16
8167.480000 2.647900e-16
8170.480000 2.653403e-16
8173.480000 2.680915e-16
8176.480000 2.657746e-16
8179.480000 2.650801e-16
8182.480000 2.679309e-16
8185.480000 2.621064e-16
8188.480000 2.634652e-16
8191.480000 2.652832e-16
8194.480000 2.724617e-16
8197.480000 2.702728e-16
8200.480000 2.755860e-16
8203.480000 2.748226e-16
8206.480000 2.698552e-16
8209.480000 2.665539e-16
8212.480000 2.777925e-16
8215.480000 2.715841e-16
8218.480000 2.668088e-16
8221.480000 2.590502e-16
8224.480000 2.607830e-16
8227.480000 2.521869e-16
8230.480000 2.505680e-16
8233.480000 2.560726e-16
8236.480000 2.755557e-16
8239.480000 2.816921e-16
8242.480000 2.822262e-16
8245.480000 2.780383e-16
8248.480000 2.808731e-16
8251.480000 2.808729e-16
8254.480000 2.610699e-16
8257.480000 2.624875e-16
8260.480000 2.645545e-16
8263.480000 2.667478e-16
8266.480000 2.663348e-16
8269.480000 2.622216e-16
8272.480000 2.554913e-16
8275.480000 2.565429e-16
8278.480000 2.649422e-16
8281.480000 2.619360e-16
8284.480000 2.559113e-16
8287.480000 2.589731e-16
8290.480000 2.540794e-16
8293.480000 2.484972e-16
8296.480000 2.667826e-16
8299.480000 2.814152e-16
8302.480000 2.675329e-16
8305.480000 2.588233e-16
8308.480000 2.626803e-16
8311.480000 2.685583e-16
8314.480000 2.622982e-16
8317.480000 2.621100e-16
8320.480000 2.616691e-16
8323.480000 2.580260e-16
8326.480000 2.549072e-16
8329.480000 2.513926e-16
8332.480000 2.640991e-16
8335.480000 2.711825e-16
8338.480000 2.666240e-16
8341.480000 2.834374e-16
8344.480000 3.071297e-16
8347.480000 2.738006e-16
8350.480000 2.296064e-16
8353.480000 2.515613e-16
8356.480000 2.459766e-16
8359.480000 2.515197e-16
8362.480000 2.649727e-16
8365.480000 2.651726e-16
8368.480000 2.543950e-16
8371.480000 2.519245e-16
8374.480000 2.631708e-16
8377.480000 2.657076e-16
8380.480000 2.706768e-16
8383.480000 2.755408e-16
8386.480000 2.643154e-16
8389.480000 2.624877e-16
8392.480000 2.623428e-16
8395.480000 2.640574e-16
8398.480000 2.708099e-16
8401.480000 2.601800e-16
8404.480000 2.488858e-16
8407.480000 2.525128e-16
8410.480000 2.583160e-16
8413.480000 2.537827e-16
8416.480000 2.475536e-16
8419.480000 2.420469e-16
8422.480000 2.483474e-16
8425.480000 2.620013e-16
8428.480000 2.705687e-16
8431.480000 2.723208e-16
8434.480000 2.595865e-16
8437.480000 2.481036e-16
8440.480000 2.459124e-16
8443.480000 2.530350e-16
8446.480000 2.506645e-16
8449.480000 2.512867e-16
8452.480000 2.435693e-16
8455.480000 2.481988e-16
8458.480000 2.618965e-16
8461.480000 2.779582e-16
8464.480000 2.899138e-16
8467.480000 2.682113e-16
8470.480000 2.386333e-16
8473.480000 2.467708e-16
8476.480000 2.558312e-16
8479.480000 2.656857e-16
8482.480000 2.506880e-16
8485.480000 2.614759e-16
8488.480000 2.683959e-16
8491.480000 2.699523e-16
8494.480000 2.707174e-16
8497.480000 2.704831e-16
8500.480000 2.651336e-16
8503.480000 2.762670e-16
8506.480000 2.874056e-16
8509.480000 2.850795e-16
8512.480000 2.864348e-16
8515.480000 2.824955e-16
8518.480000 2.891317e-16
8521.480000 3.001969e-16
8524.480000 2.967046e-16
8527.480000 3.037922e-16
8530.480000 3.187923e-16
8533.480000 3.279123e-16
8536.480000 3.281508e-16
8539.480000 3.301398e-16
8542.480000 3.226034e-16
8545.480000 3.277131e-16
8548.480000 3.372475e-16
8551.480000 3.362516e-16
8554.480000 3.403471e-16
8557.480000 3.366687e-16
8560.480000 3.409797e-16
8563.480000 3.525513e-16
8566.480000 3.585480e-16
8569.480000 3.598865e-16
8572.480000 3.614450e-16
8575.480000 3.551593e-16
8578.480000 3.474331e-16
8581.480000 3.486848e-16
8584.480000 3.525136e-16
8587.480000 3.585337e-16
8590.480000 3.536065e-16
8593.480000 3.404359e-16
8596.480000 3.416723e-16
8599.480000 3.443757e-16
8602.480000 3.472030e-16
8605.480000 3.472458e-16
8608.480000 3.362228e-16
8611.480000 3.324357e-16
8614.480000 3.412754e-16
8617.480000 3.425415e-16
8620.480000 3.346782e-16
8623.480000 3.439234e-16
8626.480000 3.489241e-16
8629.480000 3.403140e-16
8632.480000 3.470605e-16
8635.480000 3.393192e-16
8638.480000 3.424225e-16
8641.480000 3.435663e-16
8644.480000 3.376560e-16
8647.480000 3.524212e-16
8650.480000 3.704470e-16
8653.480000 3.656238e-16
8656.480000 3.482943e-16
8659.480000 3.418588e-16
8662.480000 3.389659e-16
8665.480000 3.384669e-16
8668.480000 3.552307e-16
8671.480000 3.596935e-16
8674.480000 3.569534e-16
8677.480000 3.626999e-16
8680.480000 3.692672e-16
8683.480000 3.669444e-16
8686.480000 3.639899e-16
8689.480000 3.658053e-16
8692.480000 3.654367e-16
8695.480000 3.597477e-16
8698.480000 3.553405e-16
8701.480000 3.628112e-16
8704.480000 3.726714e-16
8707.480000 3.691853e-16
8710.480000 3.637148e-16
8713.480000 3.593625e-16
8716.480000 3.714858e-16
8719.480000 3.697737e-16
8722.480000 3.733433e-16
8725.480000 3.824095e-16
8728.480000 3.881224e-16
8731.480000 3.846226e-16
8734.480000 3.817790e-16
8737.480000 3.839082e-16
8740.480000 3.899854e-16
8743.480000 3.940783e-16
8746.480000 3.992144e-16
8749.480000 3.873425e-16
8752.480000 3.871856e-16
8755.480000 3.882524e-16
8758.480000 3.945947e-16
8761.480000 3.993954e-16
8764.480000 3.866614e-16
8767.480000 3.919461e-16
8770.480000 3.930726e-16
8773.480000 3.676210e-16
8776.480000 3.698272e-16
8779.480000 3.815231e-16
8782.480000 3.837971e-16
8785.480000 3.778421e-16
8788.480000 3.732199e-16
8791.480000 3.699262e-16
8794.480000 3.568606e-16
8797.480000 3.440324e-16
8800.480000 3.489507e-16
8803.480000 3.629304e-16
8806.480000 3.617846e-16
8809.480000 3.435103e-16
8812.480000 3.343276e-16
8815.480000 3.322074e-16
8818.480000 3.260642e-16
8821.480000 3.295043e-16
8824.480000 3.438121e-16
8827.480000 3.661398e-16
8830.480000 3.355351e-16
8833.480000 3.345526e-16
8836.480000 3.490153e-16
8839.480000 3.409625e-16
8842.480000 3.292937e-16
8845.480000 3.286797e-16
8848.480000 3.486094e-16
8851.480000 3.358281e-16
8854.480000 3.073906e-16
8857.480000 3.179298e-16
8860.480000 3.225933e-16
8863.480000 3.176168e-16
8866.480000 3.225430e-16
8869.480000 3.232954e-16
8872.480000 3.044760e-16
8875.480000 3.000842e-16
8878.480000 3.119739e-16
8881.480000 3.187885e-16
8884.480000 3.334027e-16
8887.480000 3.445379e-16
8890.480000 3.188326e-16
8893.480000 3.028363e-16
8896.480000 3.025214e-16
8899.480000 3.076723e-16
8902.480000 3.118668e-16
8905.480000 3.022337e-16
8908.480000 2.929583e-16
8911.480000 2.985100e-16
8914.480000 2.968522e-16
8917.480000 3.050106e-16
8920.480000 3.114571e-16
8923.480000 2.949884e-16
8926.480000 2.802810e-16
8929.480000 2.854137e-16
8932.480000 2.895236e-16
8935.480000 2.788507e-16
8938.480000 2.737195e-16
8941.480000 2.831587e-16
8944.480000 2.796133e-16
8947.480000 2.707404e-16
8950.480000 2.711633e-16
8953.480000 2.811951e-16
8956.480000 3.028929e-16
8959.480000 3.087828e-16
8962.480000 2.744639e-16
8965.480000 2.604195e-16
8968.480000 2.546248e-16
8971.480000 2.644170e-16
8974.480000 2.636101e-16
8977.480000 2.575758e-16
8980.480000 2.479631e-16
8983.480000 2.502110e-16
8986.480000 2.504352e-16
8989.480000 2.500561e-16
8992.480000 2.416256e-16
8995.480000 2.444469e-16
8998.480000 2.601946e-16
9001.480000 2.582004e-16
9004.480000 2.413505e-16
9007.480000 2.457919e-16
9010.480000 2.472067e-16
9013.480000 2.426627e-16
9016.480000 2.393200e-16
9019.480000 2.374943e-16
9022.480000 2.347418e-16
9025.480000 2.304673e-16
9028.480000 2.308684e-16
9031.480000 2.369179e-16
9034.480000 2.447341e-16
9037.480000 2.400192e-16
9040.480000 2.265789e-16
9043.480000 2.294897e-16
9046.480000 2.479070e-16
9049.480000 2.441970e-16
9052.480000 2.314027e-16
9055.480000 2.359799e-16
9058.480000 2.388763e-16
9061.480000 2.364243e-16
9064.480000 2.334287e-16
9067.480000 2.287293e-16
9070.480000 2.292424e-16
9073.480000 2.224970e-16
9076.480000 2.211231e-16
9079.480000 2.248256e-16
9082.480000 2.208425e-16
9085.480000 2.218327e-16
9088.480000 2.334012e-16
9091.480000 2.366203e-16
9094.480000 2.241624e-16
9097.480000 2.172138e-16


==> anc/spec_2023ufx_2023-11-26T13_34_31.512_SNIFS.dat <==
# spectrum of 2023ufx
# MJD = 60274.565643
# UT = 2023-11-26T13:34:31.512
# PHASE = 50 days
# INSTRUMENT = UH2.2m/SNIFS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3400.480000 8.081364e-17
3403.480000 1.245669e-16
3406.480000 8.803555e-17
3409.480000 6.095760e-18
3412.480000 5.813436e-17
3415.480000 -5.210987e-17
3418.480000 -1.140642e-16
3421.480000 1.902486e-17
3424.480000 -4.753149e-17
3427.480000 -6.362020e-17
3430.480000 1.772793e-17
3433.480000 2.590817e-18
3436.480000 4.864199e-17
3439.480000 1.571953e-16
3442.480000 9.200503e-17
3445.480000 -7.537071e-17
3448.480000 -1.503164e-16
3451.480000 -1.229462e-16
3454.480000 -5.276279e-17
3457.480000 8.146982e-17
3460.480000 7.281781e-17
3463.480000 -4.944134e-17
3466.480000 -8.622382e-17
3469.480000 -7.768577e-17
3472.480000 5.930735e-17
3475.480000 6.001151e-17
3478.480000 -7.815221e-17
3481.480000 -5.208257e-17
3484.480000 9.045324e-17
3487.480000 8.818263e-17
3490.480000 1.079273e-16
3493.480000 8.475205e-17
3496.480000 7.568553e-18
3499.480000 -7.954736e-17
3502.480000 -2.079182e-17
3505.480000 9.546316e-18
3508.480000 2.199122e-17
3511.480000 6.574578e-17
3514.480000 -1.985749e-17
3517.480000 -6.184809e-17
3520.480000 1.172539e-16
3523.480000 9.463491e-17
3526.480000 6.016586e-18
3529.480000 -6.976192e-17
3532.480000 -2.261402e-17
3535.480000 7.323697e-18
3538.480000 5.501548e-17
3541.480000 1.121304e-18
3544.480000 5.605044e-18
3547.480000 8.779536e-17
3550.480000 1.246807e-16
3553.480000 1.237935e-16
3556.480000 1.242407e-16
3559.480000 1.069444e-16
3562.480000 6.971728e-17
3565.480000 1.473632e-16
3568.480000 1.280134e-16
3571.480000 2.209564e-17
3574.480000 -5.304947e-17
3577.480000 8.831799e-18
3580.480000 1.246355e-16
3583.480000 1.785512e-17
3586.480000 -8.311793e-17
3589.480000 -1.439517e-16
3592.480000 -1.049339e-16
3595.480000 -3.110464e-17
3598.480000 6.402297e-17
3601.480000 1.143763e-16
3604.480000 8.152425e-17
3607.480000 7.036776e-17
3610.480000 3.248352e-17
3613.480000 -8.023131e-17
3616.480000 1.095256e-17
3619.480000 1.964343e-18
3622.480000 -1.030698e-16
3625.480000 -7.715402e-17
3628.480000 9.639128e-17
3631.480000 1.353645e-16
3634.480000 1.831909e-17
3637.480000 -1.026844e-16
3640.480000 -4.820095e-17
3643.480000 8.212970e-17
3646.480000 1.214771e-17
3649.480000 -5.274818e-17
3652.480000 -5.900663e-17
3655.480000 7.302250e-18
3658.480000 -4.835509e-17
3661.480000 7.332116e-18
3664.480000 8.220802e-17
3667.480000 4.725814e-17
3670.480000 1.864076e-17
3673.480000 4.936654e-17
3676.480000 1.158490e-16
3679.480000 5.712298e-17
3682.480000 4.287471e-18
3685.480000 5.545544e-17
3688.480000 1.366838e-17
3691.480000 -6.705609e-17
3694.480000 5.921567e-17
3697.480000 7.261512e-17
3700.480000 6.042615e-17
3703.480000 1.502880e-16
3706.480000 6.111675e-17
3709.480000 -8.307966e-17
3712.480000 -5.880203e-17
3715.480000 1.310268e-16
3718.480000 2.424268e-16
3721.480000 1.134321e-16
3724.480000 -3.643842e-17
3727.480000 1.253967e-17
3730.480000 1.271857e-16
3733.480000 2.084802e-16
3736.480000 9.294913e-17
3739.480000 -8.313446e-17
3742.480000 3.871895e-17
3745.480000 1.488328e-16
3748.480000 2.989885e-17
3751.480000 -1.263521e-16
3754.480000 -5.081522e-17
3757.480000 1.901257e-16
3760.480000 1.369489e-16
3763.480000 -1.322950e-18
3766.480000 3.200261e-17
3769.480000 -2.149017e-17
3772.480000 -5.498906e-17
3775.480000 -8.939064e-18
3778.480000 4.307320e-17
3781.480000 3.189082e-17
3784.480000 1.107424e-16
3787.480000 1.783159e-16
3790.480000 1.168232e-16
3793.480000 1.104566e-16
3796.480000 9.513724e-17
3799.480000 4.582731e-19
3802.480000 -4.747231e-17
3805.480000 5.836378e-17
3808.480000 7.576601e-17
3811.480000 9.615213e-17
3814.480000 1.672644e-16
3817.480000 1.145105e-16
3820.480000 1.048921e-16
3823.480000 1.542970e-16
3826.480000 1.454179e-16
3829.480000 1.109265e-16
3832.480000 9.858173e-17
3835.480000 8.384618e-17
3838.480000 5.299682e-17
3841.480000 -3.087486e-17
3844.480000 -3.003702e-17
3847.480000 6.090894e-17
3850.480000 1.060300e-16
3853.480000 7.872311e-17
3856.480000 1.095027e-16
3859.480000 8.031788e-17
3862.480000 2.418423e-17
3865.480000 6.974092e-17
3868.480000 1.413735e-16
3871.480000 5.731486e-17
3874.480000 2.009934e-18
3877.480000 6.339843e-17
3880.480000 7.117341e-17
3883.480000 7.861478e-17
3886.480000 9.318322e-17
3889.480000 1.365551e-17
3892.480000 -2.486485e-17
3895.480000 -1.944329e-17
3898.480000 4.912842e-18
3901.480000 4.756842e-17
3904.480000 7.243289e-17
3907.480000 -7.992246e-18
3910.480000 1.304665e-17
3913.480000 7.232898e-17
3916.480000 1.509800e-16
3919.480000 1.767247e-16
3922.480000 1.567095e-16
3925.480000 1.840433e-16
3928.480000 2.717479e-16
3931.480000 2.409084e-16
3934.480000 5.977058e-17
3937.480000 -6.758706e-17
3940.480000 -1.283734e-17
3943.480000 -4.827715e-18
3946.480000 -5.218523e-17
3949.480000 3.434316e-17
3952.480000 7.889382e-17
3955.480000 7.980401e-17
3958.480000 1.581969e-16
3961.480000 2.751772e-16
3964.480000 3.039230e-16
3967.480000 2.938774e-16
3970.480000 7.808524e-17
3973.480000 -3.087584e-17
3976.480000 7.328786e-18
3979.480000 8.951052e-17
3982.480000 1.233102e-16
3985.480000 1.518998e-16
3988.480000 1.411828e-16
3991.480000 2.010047e-16
3994.480000 2.233420e-16
3997.480000 1.372964e-16
4000.480000 7.219008e-17
4003.480000 1.123050e-16
4006.480000 7.062323e-17
4009.480000 8.157778e-18
4012.480000 1.748657e-17
4015.480000 8.063264e-17
4018.480000 5.796417e-17
4021.480000 2.863731e-17
4024.480000 8.798185e-17
4027.480000 1.399130e-16
4030.480000 1.937589e-16
4033.480000 1.323962e-16
4036.480000 6.874348e-17
4039.480000 1.890186e-16
4042.480000 2.961085e-16
4045.480000 2.531272e-16
4048.480000 1.425867e-18
4051.480000 8.881758e-17
4054.480000 1.758535e-16
4057.480000 6.775971e-17
4060.480000 8.011648e-17
4063.480000 1.071590e-16
4066.480000 2.481694e-17
4069.480000 8.358411e-17
4072.480000 5.686762e-17
4075.480000 5.673601e-17
4078.480000 5.909930e-17
4081.480000 2.073194e-17
4084.480000 8.086128e-17
4087.480000 1.268025e-16
4090.480000 1.635889e-16
4093.480000 2.106520e-16
4096.480000 2.515661e-16
4099.480000 2.530124e-16
4102.480000 1.318872e-16
4105.480000 4.039310e-17
4108.480000 1.029534e-16
4111.480000 1.064084e-16
4114.480000 9.646708e-17
4117.480000 1.344147e-16
4120.480000 1.820013e-16
4123.480000 1.728826e-16
4126.480000 2.053018e-16
4129.480000 1.407257e-16
4132.480000 1.484358e-16
4135.480000 1.280091e-16
4138.480000 1.422597e-16
4141.480000 1.995634e-16
4144.480000 1.388277e-16
4147.480000 1.709993e-16
4150.480000 3.242293e-16
4153.480000 2.029923e-16
4156.480000 9.541358e-17
4159.480000 5.436705e-17
4162.480000 1.306958e-16
4165.480000 1.936207e-16
4168.480000 2.009148e-16
4171.480000 2.015435e-16
4174.480000 1.355889e-16
4177.480000 1.335481e-16
4180.480000 1.574014e-16
4183.480000 1.726451e-16
4186.480000 2.435236e-16
4189.480000 1.415592e-16
4192.480000 1.304143e-16
4195.480000 2.235863e-16
4198.480000 1.813800e-16
4201.480000 1.088084e-16
4204.480000 7.188625e-17
4207.480000 9.674587e-17
4210.480000 1.730201e-16
4213.480000 2.026179e-16
4216.480000 1.531499e-16
4219.480000 1.604003e-16
4222.480000 3.054880e-16
4225.480000 2.354201e-16
4228.480000 7.889740e-17
4231.480000 1.011258e-16
4234.480000 1.324754e-16
4237.480000 1.208151e-16
4240.480000 7.597233e-17
4243.480000 9.178468e-17
4246.480000 1.735753e-16
4249.480000 1.418086e-16
4252.480000 8.642860e-17
4255.480000 1.223540e-16
4258.480000 1.483705e-16
4261.480000 7.325904e-17
4264.480000 4.492865e-17
4267.480000 1.696496e-16
4270.480000 1.965278e-16
4273.480000 1.235314e-16
4276.480000 1.296618e-17
4279.480000 3.404437e-17
4282.480000 6.964572e-17
4285.480000 1.047596e-16
4288.480000 1.011057e-16
4291.480000 6.296184e-17
4294.480000 1.257931e-16
4297.480000 2.440707e-16
4300.480000 2.150806e-16
4303.480000 1.051875e-16
4306.480000 1.369207e-16
4309.480000 6.217754e-17
4312.480000 -3.219168e-17
4315.480000 -5.320097e-17
4318.480000 3.808700e-17
4321.480000 1.998882e-16
4324.480000 2.320813e-16
4327.480000 1.739229e-17
4330.480000 5.634804e-18
4333.480000 1.728670e-16
4336.480000 2.573777e-16
4339.480000 2.597996e-16
4342.480000 1.503187e-16
4345.480000 8.666612e-17
4348.480000 2.447221e-16
4351.480000 2.944838e-16
4354.480000 2.114209e-16
4357.480000 2.143016e-16
4360.480000 2.257987e-16
4363.480000 2.280848e-16
4366.480000 2.157791e-16
4369.480000 2.193659e-16
4372.480000 1.820582e-16
4375.480000 1.850795e-16
4378.480000 1.732994e-16
4381.480000 2.312774e-16
4384.480000 1.673505e-16
4387.480000 5.393486e-17
4390.480000 1.006816e-16
4393.480000 1.339568e-16
4396.480000 1.106810e-16
4399.480000 1.345399e-16
4402.480000 1.633518e-16
4405.480000 1.400409e-16
4408.480000 9.683889e-17
4411.480000 1.191559e-16
4414.480000 1.615665e-16
4417.480000 1.227039e-16
4420.480000 8.313769e-17
4423.480000 1.500237e-16
4426.480000 1.474636e-16
4429.480000 1.195485e-16
4432.480000 1.493272e-16
4435.480000 1.201786e-16
4438.480000 7.766147e-17
4441.480000 1.270350e-16
4444.480000 1.243642e-16
4447.480000 9.798124e-17
4450.480000 2.037772e-16
4453.480000 2.621380e-16
4456.480000 2.300533e-16
4459.480000 1.509911e-16
4462.480000 8.475032e-17
4465.480000 7.596130e-17
4468.480000 9.861252e-17
4471.480000 1.781772e-16
4474.480000 2.030251e-16
4477.480000 1.700411e-16
4480.480000 1.647781e-16
4483.480000 9.174166e-17
4486.480000 1.627297e-16
4489.480000 1.537358e-16
4492.480000 1.450922e-16
4495.480000 1.457409e-16
4498.480000 1.308225e-16
4501.480000 1.349849e-16
4504.480000 1.247319e-16
4507.480000 1.111985e-16
4510.480000 1.454722e-16
4513.480000 1.791006e-16
4516.480000 1.495498e-16
4519.480000 1.150971e-16
4522.480000 1.400598e-16
4525.480000 1.818102e-16
4528.480000 1.909477e-16
4531.480000 1.482091e-16
4534.480000 1.552968e-16
4537.480000 8.603426e-17
4540.480000 1.177501e-16
4543.480000 1.619271e-16
4546.480000 2.269546e-16
4549.480000 1.329954e-16
4552.480000 1.184011e-16
4555.480000 9.567604e-17
4558.480000 1.347627e-16
4561.480000 1.719132e-16
4564.480000 1.631977e-16
4567.480000 1.394429e-16
4570.480000 1.464439e-16
4573.480000 1.275625e-16
4576.480000 1.521065e-16
4579.480000 2.335064e-16
4582.480000 1.563554e-16
4585.480000 1.462187e-16
4588.480000 9.746209e-17
4591.480000 1.594471e-16
4594.480000 2.169526e-16
4597.480000 1.773650e-16
4600.480000 1.796109e-16
4603.480000 1.534705e-16
4606.480000 1.392515e-16
4609.480000 1.465779e-16
4612.480000 1.666014e-16
4615.480000 1.444403e-16
4618.480000 1.985287e-16
4621.480000 2.011407e-16
4624.480000 2.418234e-16
4627.480000 2.519824e-16
4630.480000 1.603476e-16
4633.480000 1.875355e-16
4636.480000 2.007385e-16
4639.480000 2.080923e-16
4642.480000 1.757703e-16
4645.480000 1.595011e-16
4648.480000 1.332440e-16
4651.480000 1.714792e-16
4654.480000 2.631059e-16
4657.480000 2.417816e-16
4660.480000 1.890504e-16
4663.480000 2.791084e-16
4666.480000 2.899163e-16
4669.480000 1.728992e-16
4672.480000 1.439218e-16
4675.480000 1.754226e-16
4678.480000 1.995151e-16
4681.480000 1.934453e-16
4684.480000 2.256630e-16
4687.480000 1.881315e-16
4690.480000 1.646431e-16
4693.480000 1.478131e-16
4696.480000 1.868881e-16
4699.480000 2.340236e-16
4702.480000 2.053193e-16
4705.480000 1.635904e-16
4708.480000 1.371376e-16
4711.480000 1.422106e-16
4714.480000 1.548276e-16
4717.480000 1.488247e-16
4720.480000 1.582589e-16
4723.480000 1.878088e-16
4726.480000 2.182785e-16
4729.480000 2.026998e-16
4732.480000 1.399393e-16
4735.480000 1.527363e-16
4738.480000 1.648541e-16
4741.480000 1.740163e-16
4744.480000 1.788909e-16
4747.480000 2.683103e-16
4750.480000 3.184831e-16
4753.480000 2.226337e-16
4756.480000 1.635115e-16
4759.480000 1.861757e-16
4762.480000 2.596117e-16
4765.480000 1.872086e-16
4768.480000 1.208240e-16
4771.480000 1.591507e-16
4774.480000 1.674055e-16
4777.480000 1.306417e-16
4780.480000 1.243823e-16
4783.480000 1.311499e-16
4786.480000 1.713057e-16
4789.480000 1.399201e-16
4792.480000 8.689863e-17
4795.480000 1.502627e-16
4798.480000 2.227313e-16
4801.480000 2.095292e-16
4804.480000 1.394288e-16
4807.480000 1.275689e-16
4810.480000 1.818198e-16
4813.480000 8.467226e-17
4816.480000 1.194952e-16
4819.480000 1.614436e-16
4822.480000 2.172847e-16
4825.480000 1.266897e-16
4828.480000 1.372970e-16
4831.480000 1.832840e-16
4834.480000 1.964791e-16
4837.480000 2.008351e-16
4840.480000 2.116001e-16
4843.480000 1.703437e-16
4846.480000 2.063882e-16
4849.480000 2.324601e-16
4852.480000 2.441239e-16
4855.480000 2.994863e-16
4858.480000 2.802966e-16
4861.480000 2.239987e-16
4864.480000 1.137843e-16
4867.480000 1.305986e-16
4870.480000 2.051236e-16
4873.480000 1.899614e-16
4876.480000 1.697697e-16
4879.480000 1.648125e-16
4882.480000 2.023915e-16
4885.480000 2.226104e-16
4888.480000 2.588894e-16
4891.480000 1.823928e-16
4894.480000 1.255992e-16
4897.480000 1.319176e-16
4900.480000 2.138264e-16
4903.480000 1.833263e-16
4906.480000 1.906862e-16
4909.480000 2.133137e-16
4912.480000 2.183036e-16
4915.480000 2.492560e-16
4918.480000 2.511133e-16
4921.480000 2.136051e-16
4924.480000 1.415037e-16
4927.480000 1.262795e-16
4930.480000 1.981703e-16
4933.480000 3.727899e-16
4936.480000 2.752794e-16
4939.480000 1.942585e-16
4942.480000 1.408049e-16
4945.480000 1.971601e-16
4948.480000 2.706253e-16
4951.480000 2.338511e-16
4954.480000 2.395673e-16
4957.480000 2.152765e-16
4960.480000 1.728431e-16
4963.480000 1.795730e-16
4966.480000 2.445915e-16
4969.480000 2.567377e-16
4972.480000 2.314884e-16
4975.480000 2.780168e-16
4978.480000 3.254528e-16
4981.480000 3.180084e-16
4984.480000 2.073114e-16
4987.480000 1.594705e-16
4990.480000 2.033733e-16
4993.480000 2.072990e-16
4996.480000 2.107657e-16
4999.480000 2.421441e-16
5002.480000 2.415307e-16
5005.480000 1.999771e-16
5008.480000 1.711294e-16
5011.480000 2.421834e-16
5014.480000 2.461662e-16
5017.480000 2.296395e-16
5020.480000 2.459079e-16
5023.480000 2.352021e-16
5026.480000 1.951758e-16
5029.480000 1.987586e-16
5032.480000 2.429110e-16
5035.480000 2.329837e-16
5038.480000 2.272556e-16
5041.480000 1.762638e-16
5044.480000 1.747501e-16
5047.480000 2.350649e-16
5050.480000 2.232929e-16
5053.480000 2.247748e-16
5056.480000 2.268456e-16
5059.480000 2.397390e-16
5062.480000 2.543438e-16
5065.480000 3.365775e-16
5068.480000 2.652355e-16
5071.480000 nan
5074.480000 nan
5077.480000 nan
5080.480000 nan
5083.480000 nan
5086.480000 nan
5089.480000 nan
5092.480000 nan
5095.480000 nan
5098.480000 nan
5101.480000 nan
5104.480000 nan
5107.480000 nan
5110.480000 nan
5113.480000 nan
5116.480000 nan
5119.480000 nan
5122.480000 nan
5125.480000 nan
5128.480000 nan
5131.480000 nan
5134.480000 nan
5137.480000 nan
5140.480000 nan
5143.480000 nan
5146.480000 nan
5149.480000 nan
5152.480000 nan
5155.480000 nan
5158.480000 nan
5161.480000 nan
5164.480000 nan
5167.480000 nan
5170.480000 4.134018e-16
5173.480000 4.381675e-16
5176.480000 4.420852e-16
5179.480000 4.176102e-16
5182.480000 3.393401e-16
5185.480000 3.273151e-16
5188.480000 3.473734e-16
5191.480000 2.850856e-16
5194.480000 3.809589e-16
5197.480000 3.539403e-16
5200.480000 3.024904e-16
5203.480000 3.183044e-16
5206.480000 3.105598e-16
5209.480000 2.675315e-16
5212.480000 2.643793e-16
5215.480000 2.343732e-16
5218.480000 1.617403e-16
5221.480000 1.971472e-16
5224.480000 2.125959e-16
5227.480000 1.892804e-16
5230.480000 2.174679e-16
5233.480000 2.026954e-16
5236.480000 1.724988e-16
5239.480000 1.868756e-16
5242.480000 1.939492e-16
5245.480000 1.579027e-16
5248.480000 1.658256e-16
5251.480000 1.863472e-16
5254.480000 2.315120e-16
5257.480000 2.624810e-16
5260.480000 3.028676e-16
5263.480000 2.810639e-16
5266.480000 2.235640e-16
5269.480000 2.842313e-16
5272.480000 3.333001e-16
5275.480000 2.818942e-16
5278.480000 2.531858e-16
5281.480000 2.524434e-16
5284.480000 2.300764e-16
5287.480000 2.699302e-16
5290.480000 3.205161e-16
5293.480000 2.737523e-16
5296.480000 2.352198e-16
5299.480000 2.506850e-16
5302.480000 2.317324e-16
5305.480000 2.538358e-16
5308.480000 2.533238e-16
5311.480000 2.424478e-16
5314.480000 3.120877e-16
5317.480000 3.192441e-16
5320.480000 2.643611e-16
5323.480000 2.231907e-16
5326.480000 2.387474e-16
5329.480000 2.291610e-16
5332.480000 1.939807e-16
5335.480000 1.828905e-16
5338.480000 1.762811e-16
5341.480000 1.773373e-16
5344.480000 2.207952e-16
5347.480000 2.015601e-16
5350.480000 1.926409e-16
5353.480000 2.408145e-16
5356.480000 2.357125e-16
5359.480000 2.691128e-16
5362.480000 2.722823e-16
5365.480000 2.575743e-16
5368.480000 2.316376e-16
5371.480000 2.051011e-16
5374.480000 1.935887e-16
5377.480000 1.857724e-16
5380.480000 2.020980e-16
5383.480000 2.171149e-16
5386.480000 1.885651e-16
5389.480000 1.778199e-16
5392.480000 1.862428e-16
5395.480000 1.907162e-16
5398.480000 2.058913e-16
5401.480000 2.098172e-16
5404.480000 2.198321e-16
5407.480000 2.145055e-16
5410.480000 2.253217e-16
5413.480000 2.473826e-16
5416.480000 2.681133e-16
5419.480000 3.171272e-16
5422.480000 2.716252e-16
5425.480000 2.546032e-16
5428.480000 2.612161e-16
5431.480000 2.476828e-16
5434.480000 2.332295e-16
5437.480000 2.315271e-16
5440.480000 2.295305e-16
5443.480000 2.308027e-16
5446.480000 2.425939e-16
5449.480000 2.077937e-16
5452.480000 2.106721e-16
5455.480000 2.487061e-16
5458.480000 2.450722e-16
5461.480000 2.293019e-16
5464.480000 2.513669e-16
5467.480000 1.989573e-16
5470.480000 2.146623e-16
5473.480000 1.814446e-16
5476.480000 2.075312e-16
5479.480000 2.138801e-16
5482.480000 2.473788e-16
5485.480000 2.567173e-16
5488.480000 1.944022e-16
5491.480000 2.196953e-16
5494.480000 2.643892e-16
5497.480000 2.655447e-16
5500.480000 2.170917e-16
5503.480000 2.209720e-16
5506.480000 1.869254e-16
5509.480000 1.810959e-16
5512.480000 2.075188e-16
5515.480000 2.220697e-16
5518.480000 2.468185e-16
5521.480000 2.566561e-16
5524.480000 2.507424e-16
5527.480000 2.155767e-16
5530.480000 2.114070e-16
5533.480000 2.000351e-16
5536.480000 2.026125e-16
5539.480000 2.298133e-16
5542.480000 2.254269e-16
5545.480000 2.151991e-16
5548.480000 2.038525e-16
5551.480000 2.562617e-16
5554.480000 2.498221e-16
5557.480000 2.207898e-16
5560.480000 2.212719e-16
5563.480000 2.024669e-16
5566.480000 1.839573e-16
5569.480000 1.930072e-16
5572.480000 2.159416e-16
5575.480000 2.720689e-16
5578.480000 2.687046e-16
5581.480000 2.165034e-16
5584.480000 2.163248e-16
5587.480000 2.148227e-16
5590.480000 2.001139e-16
5593.480000 1.837105e-16
5596.480000 1.862684e-16
5599.480000 2.716122e-16
5602.480000 2.491407e-16
5605.480000 2.350947e-16
5608.480000 2.078826e-16
5611.480000 2.147002e-16
5614.480000 1.911151e-16
5617.480000 2.122110e-16
5620.480000 2.546461e-16
5623.480000 2.434728e-16
5626.480000 2.535380e-16
5629.480000 2.408060e-16
5632.480000 2.261441e-16
5635.480000 2.194227e-16
5638.480000 2.112206e-16
5641.480000 2.644978e-16
5644.480000 2.959867e-16
5647.480000 2.350884e-16
5650.480000 2.246928e-16
5653.480000 2.093469e-16
5656.480000 2.149507e-16
5659.480000 2.067119e-16
5662.480000 2.009646e-16
5665.480000 2.249518e-16
5668.480000 2.643249e-16
5671.480000 2.491002e-16
5674.480000 2.158899e-16
5677.480000 2.148763e-16
5680.480000 1.940542e-16
5683.480000 1.951757e-16
5686.480000 2.533729e-16
5689.480000 2.432883e-16
5692.480000 2.199778e-16
5695.480000 2.189877e-16
5698.480000 2.050362e-16
5701.480000 1.868427e-16
5704.480000 2.153349e-16
5707.480000 1.840141e-16
5710.480000 1.597772e-16
5713.480000 1.798099e-16
5716.480000 2.141824e-16
5719.480000 2.258703e-16
5722.480000 2.381099e-16
5725.480000 1.878426e-16
5728.480000 1.811778e-16
5731.480000 2.028597e-16
5734.480000 1.964811e-16
5737.480000 1.926474e-16
5740.480000 1.679077e-16
5743.480000 1.982363e-16
5746.480000 1.979758e-16
5749.480000 1.695145e-16
5752.480000 1.744444e-16
5755.480000 1.859474e-16
5758.480000 1.659406e-16
5761.480000 1.393623e-16
5764.480000 1.270939e-16
5767.480000 1.103082e-16
5770.480000 1.213094e-16
5773.480000 1.436713e-16
5776.480000 1.519684e-16
5779.480000 1.628124e-16
5782.480000 1.771874e-16
5785.480000 1.746481e-16
5788.480000 1.741333e-16
5791.480000 1.738424e-16
5794.480000 1.699598e-16
5797.480000 1.592704e-16
5800.480000 1.744168e-16
5803.480000 1.804732e-16
5806.480000 1.740569e-16
5809.480000 1.648626e-16
5812.480000 1.719984e-16
5815.480000 1.534069e-16
5818.480000 1.369644e-16
5821.480000 1.501041e-16
5824.480000 1.603467e-16
5827.480000 1.823728e-16
5830.480000 1.777930e-16
5833.480000 2.141665e-16
5836.480000 1.769405e-16
5839.480000 1.648380e-16
5842.480000 1.450583e-16
5845.480000 1.667926e-16
5848.480000 1.724872e-16
5851.480000 1.667305e-16
5854.480000 1.412533e-16
5857.480000 1.755094e-16
5860.480000 1.572455e-16
5863.480000 1.578005e-16
5866.480000 1.789133e-16
5869.480000 1.836085e-16
5872.480000 1.745824e-16
5875.480000 1.796128e-16
5878.480000 2.011120e-16
5881.480000 2.278368e-16
5884.480000 2.104900e-16
5887.480000 1.844073e-16
5890.480000 1.788877e-16
5893.480000 1.662662e-16
5896.480000 1.832778e-16
5899.480000 2.138038e-16
5902.480000 2.198561e-16
5905.480000 2.181895e-16
5908.480000 2.031451e-16
5911.480000 2.080775e-16
5914.480000 2.052695e-16
5917.480000 1.804938e-16
5920.480000 2.020351e-16
5923.480000 2.284716e-16
5926.480000 2.312128e-16
5929.480000 2.317258e-16
5932.480000 2.357206e-16
5935.480000 2.352441e-16
5938.480000 2.648234e-16
5941.480000 2.911793e-16
5944.480000 2.372021e-16
5947.480000 2.170955e-16
5950.480000 2.257340e-16
5953.480000 2.243802e-16
5956.480000 1.899130e-16
5959.480000 2.086312e-16
5962.480000 2.490452e-16
5965.480000 2.270264e-16
5968.480000 2.200864e-16
5971.480000 2.042414e-16
5974.480000 2.339230e-16
5977.480000 2.359086e-16
5980.480000 2.062206e-16
5983.480000 2.233802e-16
5986.480000 2.657591e-16
5989.480000 2.632989e-16
5992.480000 2.488006e-16
5995.480000 2.093539e-16
5998.480000 2.096533e-16
6001.480000 1.942865e-16
6004.480000 2.177999e-16
6007.480000 2.699781e-16
6010.480000 2.723953e-16
6013.480000 2.277725e-16
6016.480000 2.048278e-16
6019.480000 2.044858e-16
6022.480000 2.130022e-16
6025.480000 2.099465e-16
6028.480000 2.180399e-16
6031.480000 2.135197e-16
6034.480000 1.977719e-16
6037.480000 1.954042e-16
6040.480000 2.068403e-16
6043.480000 2.040923e-16
6046.480000 2.097828e-16
6049.480000 2.279466e-16
6052.480000 2.318237e-16
6055.480000 2.212443e-16
6058.480000 2.228854e-16
6061.480000 2.200478e-16
6064.480000 2.269304e-16
6067.480000 2.167220e-16
6070.480000 2.023693e-16
6073.480000 2.032753e-16
6076.480000 2.099744e-16
6079.480000 2.194304e-16
6082.480000 2.138647e-16
6085.480000 2.798710e-16
6088.480000 2.244006e-16
6091.480000 1.810632e-16
6094.480000 2.062428e-16
6097.480000 1.730382e-16
6100.480000 1.675579e-16
6103.480000 1.953878e-16
6106.480000 1.935666e-16
6109.480000 1.902504e-16
6112.480000 1.894013e-16
6115.480000 2.049389e-16
6118.480000 1.869265e-16
6121.480000 1.552305e-16
6124.480000 1.818056e-16
6127.480000 2.067497e-16
6130.480000 2.198527e-16
6133.480000 1.966174e-16
6136.480000 1.713740e-16
6139.480000 1.848293e-16
6142.480000 1.837932e-16
6145.480000 1.654784e-16
6148.480000 1.806256e-16
6151.480000 1.905744e-16
6154.480000 1.828719e-16
6157.480000 1.761067e-16
6160.480000 1.791627e-16
6163.480000 1.845610e-16
6166.480000 1.808782e-16
6169.480000 1.725881e-16
6172.480000 1.771164e-16
6175.480000 1.691206e-16
6178.480000 1.724702e-16
6181.480000 1.748252e-16
6184.480000 1.730536e-16
6187.480000 1.474873e-16
6190.480000 1.621247e-16
6193.480000 1.707494e-16
6196.480000 2.090730e-16
6199.480000 1.898594e-16
6202.480000 1.962479e-16
6205.480000 2.158995e-16
6208.480000 2.452995e-16
6211.480000 2.178272e-16
6214.480000 1.902050e-16
6217.480000 1.836112e-16
6220.480000 2.214325e-16
6223.480000 2.108727e-16
6226.480000 2.120740e-16
6229.480000 1.823648e-16
6232.480000 1.686937e-16
6235.480000 1.633653e-16
6238.480000 1.794574e-16
6241.480000 1.830332e-16
6244.480000 1.918541e-16
6247.480000 2.298613e-16
6250.480000 1.883511e-16
6253.480000 1.660755e-16
6256.480000 1.510358e-16
6259.480000 1.560291e-16
6262.480000 1.820739e-16
6265.480000 1.948774e-16
6268.480000 1.924863e-16
6271.480000 1.909868e-16
6274.480000 1.820933e-16
6277.480000 1.699303e-16
6280.480000 1.638514e-16
6283.480000 1.854708e-16
6286.480000 1.919341e-16
6289.480000 2.187847e-16
6292.480000 2.191937e-16
6295.480000 1.835917e-16
6298.480000 2.052190e-16
6301.480000 2.075586e-16
6304.480000 2.566737e-16
6307.480000 2.631629e-16
6310.480000 2.117263e-16
6313.480000 1.987961e-16
6316.480000 1.880798e-16
6319.480000 1.936798e-16
6322.480000 1.810333e-16
6325.480000 1.819691e-16
6328.480000 1.890669e-16
6331.480000 2.597347e-16
6334.480000 2.072245e-16
6337.480000 2.024477e-16
6340.480000 1.929770e-16
6343.480000 1.827744e-16
6346.480000 1.673270e-16
6349.480000 1.575329e-16
6352.480000 1.791549e-16
6355.480000 1.725320e-16
6358.480000 1.681816e-16
6361.480000 1.874350e-16
6364.480000 2.105115e-16
6367.480000 1.946108e-16
6370.480000 1.910887e-16
6373.480000 2.046471e-16
6376.480000 1.959790e-16
6379.480000 1.970285e-16
6382.480000 1.887316e-16
6385.480000 1.910431e-16
6388.480000 1.941125e-16
6391.480000 1.909115e-16
6394.480000 2.098418e-16
6397.480000 2.121315e-16
6400.480000 2.595703e-16
6403.480000 2.734541e-16
6406.480000 2.264219e-16
6409.480000 2.170751e-16
6412.480000 2.240657e-16
6415.480000 2.386035e-16
6418.480000 2.751381e-16
6421.480000 3.074853e-16
6424.480000 2.844832e-16
6427.480000 2.674426e-16
6430.480000 2.865635e-16
6433.480000 2.910896e-16
6436.480000 3.113187e-16
6439.480000 3.327684e-16
6442.480000 3.212729e-16
6445.480000 3.126288e-16
6448.480000 3.392417e-16
6451.480000 3.372799e-16
6454.480000 2.986191e-16
6457.480000 3.144617e-16
6460.480000 3.273681e-16
6463.480000 3.456782e-16
6466.480000 3.112415e-16
6469.480000 3.100712e-16
6472.480000 3.453810e-16
6475.480000 4.526699e-16
6478.480000 3.901352e-16
6481.480000 3.495879e-16
6484.480000 3.556382e-16
6487.480000 3.572266e-16
6490.480000 3.450379e-16
6493.480000 3.386604e-16
6496.480000 3.319126e-16
6499.480000 3.450750e-16
6502.480000 3.653035e-16
6505.480000 3.894423e-16
6508.480000 3.781268e-16
6511.480000 3.810772e-16
6514.480000 3.839271e-16
6517.480000 3.900820e-16
6520.480000 3.777159e-16
6523.480000 3.918976e-16
6526.480000 4.117553e-16
6529.480000 4.128680e-16
6532.480000 4.265645e-16
6535.480000 4.402631e-16
6538.480000 4.299616e-16
6541.480000 4.280734e-16
6544.480000 4.346619e-16
6547.480000 4.426974e-16
6550.480000 4.694968e-16
6553.480000 4.723228e-16
6556.480000 4.556805e-16
6559.480000 4.354190e-16
6562.480000 4.427676e-16
6565.480000 4.650260e-16
6568.480000 4.611876e-16
6571.480000 4.631043e-16
6574.480000 4.907205e-16
6577.480000 4.953170e-16
6580.480000 4.733708e-16
6583.480000 4.603212e-16
6586.480000 4.834331e-16
6589.480000 4.551768e-16
6592.480000 4.508260e-16
6595.480000 4.606618e-16
6598.480000 4.676637e-16
6601.480000 4.504816e-16
6604.480000 4.599201e-16
6607.480000 4.520272e-16
6610.480000 4.448957e-16
6613.480000 4.413695e-16
6616.480000 4.451751e-16
6619.480000 4.415696e-16
6622.480000 4.301753e-16
6625.480000 4.191443e-16
6628.480000 4.381136e-16
6631.480000 4.728332e-16
6634.480000 5.178225e-16
6637.480000 4.701956e-16
6640.480000 4.459535e-16
6643.480000 4.322643e-16
6646.480000 4.310395e-16
6649.480000 4.292413e-16
6652.480000 4.828923e-16
6655.480000 5.217255e-16
6658.480000 4.819867e-16
6661.480000 4.553839e-16
6664.480000 4.314697e-16
6667.480000 4.212963e-16
6670.480000 4.216670e-16
6673.480000 4.379695e-16
6676.480000 4.227127e-16
6679.480000 4.660409e-16
6682.480000 4.685402e-16
6685.480000 5.037734e-16
6688.480000 5.147963e-16
6691.480000 5.219228e-16
6694.480000 4.846958e-16
6697.480000 4.311611e-16
6700.480000 4.039654e-16
6703.480000 4.014458e-16
6706.480000 3.870521e-16
6709.480000 4.125923e-16
6712.480000 4.183280e-16
6715.480000 4.004098e-16
6718.480000 3.911129e-16
6721.480000 3.923620e-16
6724.480000 3.953921e-16
6727.480000 3.976820e-16
6730.480000 4.163522e-16
6733.480000 3.737884e-16
6736.480000 4.092182e-16
6739.480000 3.822877e-16
6742.480000 3.784112e-16
6745.480000 3.717838e-16
6748.480000 3.526293e-16
6751.480000 3.632265e-16
6754.480000 3.508380e-16
6757.480000 3.486067e-16
6760.480000 3.547598e-16
6763.480000 3.388210e-16
6766.480000 3.323661e-16
6769.480000 3.377905e-16
6772.480000 3.316590e-16
6775.480000 3.297823e-16
6778.480000 3.256219e-16
6781.480000 3.243871e-16
6784.480000 3.230791e-16
6787.480000 3.164753e-16
6790.480000 3.053740e-16
6793.480000 2.999270e-16
6796.480000 2.992146e-16
6799.480000 2.960956e-16
6802.480000 2.971988e-16
6805.480000 2.943546e-16
6808.480000 2.775058e-16
6811.480000 2.761848e-16
6814.480000 2.832274e-16
6817.480000 2.814069e-16
6820.480000 3.045044e-16
6823.480000 3.087360e-16
6826.480000 2.936510e-16
6829.480000 2.889255e-16
6832.480000 2.777998e-16
6835.480000 2.761342e-16
6838.480000 2.742320e-16
6841.480000 2.704988e-16
6844.480000 2.657296e-16
6847.480000 2.545555e-16
6850.480000 2.439249e-16
6853.480000 2.583512e-16
6856.480000 2.491295e-16
6859.480000 2.389746e-16
6862.480000 2.311378e-16
6865.480000 2.294044e-16
6868.480000 2.268506e-16
6871.480000 2.214660e-16
6874.480000 2.265871e-16
6877.480000 2.242168e-16
6880.480000 2.249982e-16
6883.480000 2.465061e-16
6886.480000 2.455005e-16
6889.480000 2.324897e-16
6892.480000 2.219855e-16
6895.480000 2.114366e-16
6898.480000 2.196728e-16
6901.480000 2.327414e-16
6904.480000 2.335188e-16
6907.480000 2.343215e-16
6910.480000 2.360626e-16
6913.480000 2.367819e-16
6916.480000 2.195635e-16
6919.480000 2.089739e-16
6922.480000 2.101383e-16
6925.480000 2.020622e-16
6928.480000 1.908720e-16
6931.480000 1.889255e-16
6934.480000 1.917068e-16
6937.480000 1.958092e-16
6940.480000 2.274750e-16
6943.480000 1.936712e-16
6946.480000 1.732646e-16
6949.480000 1.782995e-16
6952.480000 1.727870e-16
6955.480000 1.855482e-16
6958.480000 1.982935e-16
6961.480000 2.084973e-16
6964.480000 1.951483e-16
6967.480000 2.011192e-16
6970.480000 1.823776e-16
6973.480000 1.759137e-16
6976.480000 1.748069e-16
6979.480000 1.657433e-16
6982.480000 1.801328e-16
6985.480000 1.843796e-16
6988.480000 1.802680e-16
6991.480000 1.794250e-16
6994.480000 1.775364e-16
6997.480000 1.778146e-16
7000.480000 1.778722e-16
7003.480000 1.648521e-16
7006.480000 1.667751e-16
7009.480000 1.533613e-16
7012.480000 1.458355e-16
7015.480000 1.534383e-16
7018.480000 1.464679e-16
7021.480000 1.496371e-16
7024.480000 1.918174e-16
7027.480000 2.172744e-16
7030.480000 1.760028e-16
7033.480000 1.631961e-16
7036.480000 1.634200e-16
7039.480000 1.637119e-16
7042.480000 1.581034e-16
7045.480000 1.516073e-16
7048.480000 1.655296e-16
7051.480000 1.893330e-16
7054.480000 2.337829e-16
7057.480000 2.275989e-16
7060.480000 1.868848e-16
7063.480000 1.739291e-16
7066.480000 1.935500e-16
7069.480000 2.010386e-16
7072.480000 2.016706e-16
7075.480000 1.845960e-16
7078.480000 1.960815e-16
7081.480000 1.649278e-16
7084.480000 1.536606e-16
7087.480000 1.761565e-16
7090.480000 1.818348e-16
7093.480000 1.760481e-16
7096.480000 2.299587e-16
7099.480000 2.246083e-16
7102.480000 1.754280e-16
7105.480000 1.690691e-16
7108.480000 1.672292e-16
7111.480000 1.781430e-16
7114.480000 1.756005e-16
7117.480000 1.601165e-16
7120.480000 1.522899e-16
7123.480000 1.548824e-16
7126.480000 1.689914e-16
7129.480000 1.697090e-16
7132.480000 1.616396e-16
7135.480000 1.411549e-16
7138.480000 1.358530e-16
7141.480000 1.615702e-16
7144.480000 1.704870e-16
7147.480000 1.534516e-16
7150.480000 1.455676e-16
7153.480000 1.557675e-16
7156.480000 1.612696e-16
7159.480000 1.559943e-16
7162.480000 1.492882e-16
7165.480000 1.482087e-16
7168.480000 1.489973e-16
7171.480000 1.561963e-16
7174.480000 1.559593e-16
7177.480000 1.566090e-16
7180.480000 1.448327e-16
7183.480000 1.400444e-16
7186.480000 1.562881e-16
7189.480000 1.640815e-16
7192.480000 1.419732e-16
7195.480000 1.344394e-16
7198.480000 1.475380e-16
7201.480000 1.421698e-16
7204.480000 1.434547e-16
7207.480000 1.549122e-16
7210.480000 1.634374e-16
7213.480000 1.619976e-16
7216.480000 1.418394e-16
7219.480000 1.357599e-16
7222.480000 1.395818e-16
7225.480000 1.479527e-16
7228.480000 1.520687e-16
7231.480000 2.130689e-16
7234.480000 1.563048e-16
7237.480000 1.362904e-16
7240.480000 1.384243e-16
7243.480000 1.414683e-16
7246.480000 1.396195e-16
7249.480000 1.355004e-16
7252.480000 1.342109e-16
7255.480000 1.391316e-16
7258.480000 1.324215e-16
7261.480000 1.297956e-16
7264.480000 1.304825e-16
7267.480000 1.268920e-16
7270.480000 1.299344e-16
7273.480000 1.480731e-16
7276.480000 1.633154e-16
7279.480000 1.587407e-16
7282.480000 1.455813e-16
7285.480000 1.457520e-16
7288.480000 1.520092e-16
7291.480000 1.526774e-16
7294.480000 1.508135e-16
7297.480000 1.490948e-16
7300.480000 1.418226e-16
7303.480000 1.336753e-16
7306.480000 1.317761e-16
7309.480000 1.408759e-16
7312.480000 1.540523e-16
7315.480000 1.486313e-16
7318.480000 1.504723e-16
7321.480000 1.585928e-16
7324.480000 1.718607e-16
7327.480000 1.573790e-16
7330.480000 1.559475e-16
7333.480000 1.487117e-16
7336.480000 1.692826e-16
7339.480000 2.012181e-16
7342.480000 1.615615e-16
7345.480000 1.421057e-16
7348.480000 1.303410e-16
7351.480000 1.381535e-16
7354.480000 1.575416e-16
7357.480000 1.579062e-16
7360.480000 1.483395e-16
7363.480000 1.448839e-16
7366.480000 1.592902e-16
7369.480000 1.807213e-16
7372.480000 1.652197e-16
7375.480000 1.523300e-16
7378.480000 1.564948e-16
7381.480000 1.629841e-16
7384.480000 1.538625e-16
7387.480000 1.501212e-16
7390.480000 1.568682e-16
7393.480000 1.440815e-16
7396.480000 1.455387e-16
7399.480000 1.533971e-16
7402.480000 1.481042e-16
7405.480000 1.496966e-16
7408.480000 1.552774e-16
7411.480000 1.664765e-16
7414.480000 1.627509e-16
7417.480000 1.402046e-16
7420.480000 1.329347e-16
7423.480000 1.339406e-16
7426.480000 1.428508e-16
7429.480000 1.412033e-16
7432.480000 1.363879e-16
7435.480000 1.402393e-16
7438.480000 1.427407e-16
7441.480000 1.470499e-16
7444.480000 1.371467e-16
7447.480000 1.413736e-16
7450.480000 1.427866e-16
7453.480000 1.273024e-16
7456.480000 1.273545e-16
7459.480000 1.453006e-16
7462.480000 1.398516e-16
7465.480000 1.298403e-16
7468.480000 1.195300e-16
7471.480000 1.412596e-16
7474.480000 1.524043e-16
7477.480000 1.419085e-16
7480.480000 1.352709e-16
7483.480000 1.259717e-16
7486.480000 1.252160e-16
7489.480000 1.272561e-16
7492.480000 1.306423e-16
7495.480000 1.312224e-16
7498.480000 1.347155e-16
7501.480000 1.316660e-16
7504.480000 1.384786e-16
7507.480000 1.405428e-16
7510.480000 1.408045e-16
7513.480000 1.343638e-16
7516.480000 1.422182e-16
7519.480000 1.491395e-16
7522.480000 1.406384e-16
7525.480000 1.546258e-16
7528.480000 1.791263e-16
7531.480000 1.977164e-16
7534.480000 1.949413e-16
7537.480000 1.611373e-16
7540.480000 1.669445e-16
7543.480000 1.823423e-16
7546.480000 1.615457e-16
7549.480000 1.529596e-16
7552.480000 1.497467e-16
7555.480000 1.482834e-16
7558.480000 1.456093e-16
7561.480000 1.335317e-16
7564.480000 1.213726e-16
7567.480000 1.351058e-16
7570.480000 1.516742e-16
7573.480000 1.822708e-16
7576.480000 1.745038e-16
7579.480000 1.478356e-16
7582.480000 1.525235e-16
7585.480000 1.554499e-16
7588.480000 1.572782e-16
7591.480000 1.493989e-16
7594.480000 1.277628e-16
7597.480000 1.767075e-16
7600.480000 1.595107e-16
7603.480000 1.354948e-16
7606.480000 1.344194e-16
7609.480000 1.508386e-16
7612.480000 1.099201e-16
7615.480000 1.227312e-16
7618.480000 1.291185e-16
7621.480000 1.363908e-16
7624.480000 1.205544e-16
7627.480000 1.101549e-16
7630.480000 1.156851e-16
7633.480000 1.212960e-16
7636.480000 1.183781e-16
7639.480000 1.157959e-16
7642.480000 1.456117e-16
7645.480000 1.726616e-16
7648.480000 1.222032e-16
7651.480000 1.186514e-16
7654.480000 1.279705e-16
7657.480000 1.349716e-16
7660.480000 1.241557e-16
7663.480000 1.227329e-16
7666.480000 1.224184e-16
7669.480000 1.271339e-16
7672.480000 1.409754e-16
7675.480000 1.389857e-16
7678.480000 1.262594e-16
7681.480000 1.384871e-16
7684.480000 1.308440e-16
7687.480000 1.257754e-16
7690.480000 1.271238e-16
7693.480000 1.280900e-16
7696.480000 1.310709e-16
7699.480000 1.094689e-16
7702.480000 1.066514e-16
7705.480000 1.181341e-16
7708.480000 1.921569e-16
7711.480000 1.448572e-16
7714.480000 1.323798e-16
7717.480000 1.297717e-16
7720.480000 1.209953e-16
7723.480000 1.219926e-16
7726.480000 1.294110e-16
7729.480000 1.043796e-16
7732.480000 1.264512e-16
7735.480000 1.257396e-16
7738.480000 1.253801e-16
7741.480000 1.172051e-16
7744.480000 1.055262e-16
7747.480000 1.029744e-16
7750.480000 1.244063e-16
7753.480000 1.345431e-16
7756.480000 1.360025e-16
7759.480000 1.174137e-16
7762.480000 1.224277e-16
7765.480000 1.154871e-16
7768.480000 1.117597e-16
7771.480000 1.250653e-16
7774.480000 1.517200e-16
7777.480000 1.650861e-16
7780.480000 1.429334e-16
7783.480000 1.169721e-16
7786.480000 1.203182e-16
7789.480000 1.351662e-16
7792.480000 1.395524e-16
7795.480000 1.289362e-16
7798.480000 1.205062e-16
7801.480000 1.215236e-16
7804.480000 1.235414e-16
7807.480000 1.263174e-16
7810.480000 1.301075e-16
7813.480000 1.159264e-16
7816.480000 1.251040e-16
7819.480000 1.423298e-16
7822.480000 1.398963e-16
7825.480000 1.302895e-16
7828.480000 1.395360e-16
7831.480000 1.355124e-16
7834.480000 1.245365e-16
7837.480000 1.390187e-16
7840.480000 1.441334e-16
7843.480000 1.812605e-16
7846.480000 1.563369e-16
7849.480000 1.211677e-16
7852.480000 1.321290e-16
7855.480000 1.273426e-16
7858.480000 1.191295e-16
7861.480000 1.119425e-16
7864.480000 1.214259e-16
7867.480000 1.256799e-16
7870.480000 1.210474e-16
7873.480000 1.258855e-16
7876.480000 1.324070e-16
7879.480000 1.350391e-16
7882.480000 1.273117e-16
7885.480000 1.160127e-16
7888.480000 1.349467e-16
7891.480000 1.465262e-16
7894.480000 1.304617e-16
7897.480000 1.291507e-16
7900.480000 1.391908e-16
7903.480000 1.612908e-16
7906.480000 1.731618e-16
7909.480000 1.708914e-16
7912.480000 1.592467e-16
7915.480000 1.440152e-16
7918.480000 1.387753e-16
7921.480000 1.428475e-16
7924.480000 1.407886e-16
7927.480000 1.471836e-16
7930.480000 1.445934e-16
7933.480000 1.364821e-16
7936.480000 1.297766e-16
7939.480000 1.204160e-16
7942.480000 1.098523e-16
7945.480000 1.332908e-16
7948.480000 1.462553e-16
7951.480000 1.374409e-16
7954.480000 1.457472e-16
7957.480000 1.330894e-16
7960.480000 1.285439e-16
7963.480000 1.102487e-16
7966.480000 1.316358e-16
7969.480000 1.089348e-16
7972.480000 1.702417e-16
7975.480000 1.301480e-16
7978.480000 1.215804e-16
7981.480000 1.178508e-16
7984.480000 9.404221e-17
7987.480000 1.006693e-16
7990.480000 1.145762e-16
7993.480000 1.364702e-16
7996.480000 1.332656e-16
7999.480000 1.149207e-16
8002.480000 1.102301e-16
8005.480000 1.237698e-16
8008.480000 1.296138e-16
8011.480000 1.175096e-16
8014.480000 1.081451e-16
8017.480000 1.104981e-16
8020.480000 1.174903e-16
8023.480000 1.384559e-16
8026.480000 1.372013e-16
8029.480000 9.587547e-17
8032.480000 9.142898e-17
8035.480000 1.047122e-16
8038.480000 1.179082e-16
8041.480000 1.397821e-16
8044.480000 1.382324e-16
8047.480000 1.323214e-16
8050.480000 1.277173e-16
8053.480000 1.154464e-16
8056.480000 1.187788e-16
8059.480000 1.273642e-16
8062.480000 1.389616e-16
8065.480000 1.276429e-16
8068.480000 1.258883e-16
8071.480000 1.180049e-16
8074.480000 1.185605e-16
8077.480000 1.217604e-16
8080.480000 1.278968e-16
8083.480000 1.320948e-16
8086.480000 1.248498e-16
8089.480000 1.217775e-16
8092.480000 1.125641e-16
8095.480000 1.172859e-16
8098.480000 1.140836e-16
8101.480000 1.323908e-16
8104.480000 1.258497e-16
8107.480000 1.076606e-16
8110.480000 9.555345e-17
8113.480000 1.030747e-16
8116.480000 1.195587e-16
8119.480000 1.092958e-16
8122.480000 1.091828e-16
8125.480000 1.224319e-16
8128.480000 1.203045e-16
8131.480000 1.134032e-16
8134.480000 1.111045e-16
8137.480000 1.115580e-16
8140.480000 1.141364e-16
8143.480000 1.065942e-16
8146.480000 1.051178e-16
8149.480000 9.844521e-17
8152.480000 1.007421e-16
8155.480000 1.110937e-16
8158.480000 1.135534e-16
8161.480000 1.056154e-16
8164.480000 9.153583e-17
8167.480000 8.458824e-17
8170.480000 8.613553e-17
8173.480000 9.398878e-17
8176.480000 9.463015e-17
8179.480000 8.707554e-17
8182.480000 8.396263e-17
8185.480000 1.107761e-16
8188.480000 1.184341e-16
8191.480000 1.187528e-16
8194.480000 1.204362e-16
8197.480000 1.060233e-16
8200.480000 1.308501e-16
8203.480000 1.254671e-16
8206.480000 1.234787e-16
8209.480000 1.236379e-16
8212.480000 1.163458e-16
8215.480000 1.104680e-16
8218.480000 1.112834e-16
8221.480000 1.145631e-16
8224.480000 9.923229e-17
8227.480000 9.028014e-17
8230.480000 9.226770e-17
8233.480000 1.024302e-16
8236.480000 1.217136e-16
8239.480000 1.179585e-16
8242.480000 9.546717e-17
8245.480000 9.051228e-17
8248.480000 1.168547e-16
8251.480000 1.272388e-16
8254.480000 1.148606e-16
8257.480000 9.434160e-17
8260.480000 8.319295e-17
8263.480000 9.324829e-17
8266.480000 1.104663e-16
8269.480000 1.208010e-16
8272.480000 1.187325e-16
8275.480000 1.003879e-16
8278.480000 1.095457e-16
8281.480000 1.119052e-16
8284.480000 1.073348e-16
8287.480000 1.106877e-16
8290.480000 1.015027e-16
8293.480000 9.968396e-17
8296.480000 1.090491e-16
8299.480000 1.206837e-16
8302.480000 1.062641e-16
8305.480000 1.106482e-16
8308.480000 1.222997e-16
8311.480000 1.240051e-16
8314.480000 1.236101e-16
8317.480000 1.140660e-16
8320.480000 1.090274e-16
8323.480000 9.819268e-17
8326.480000 1.093085e-16
8329.480000 9.969670e-17
8332.480000 1.132243e-16
8335.480000 1.039040e-16
8338.480000 1.070930e-16
8341.480000 1.177474e-16
8344.480000 1.331969e-16
8347.480000 1.252199e-16
8350.480000 1.146958e-16
8353.480000 1.020459e-16
8356.480000 1.044780e-16
8359.480000 1.218458e-16
8362.480000 1.248368e-16
8365.480000 1.422289e-16
8368.480000 1.319378e-16
8371.480000 1.430253e-16
8374.480000 1.190888e-16
8377.480000 1.050816e-16
8380.480000 8.932910e-17
8383.480000 8.912743e-17
8386.480000 9.953863e-17
8389.480000 1.047501e-16
8392.480000 1.033641e-16
8395.480000 1.155064e-16
8398.480000 1.430757e-16
8401.480000 1.459307e-16
8404.480000 9.387842e-17
8407.480000 9.796944e-17
8410.480000 1.104452e-16
8413.480000 1.272974e-16
8416.480000 1.232397e-16
8419.480000 1.030444e-16
8422.480000 9.575893e-17
8425.480000 1.161623e-16
8428.480000 1.411162e-16
8431.480000 1.159073e-16
8434.480000 8.942963e-17
8437.480000 9.996837e-17
8440.480000 9.926368e-17
8443.480000 9.465205e-17
8446.480000 9.455683e-17
8449.480000 1.124636e-16
8452.480000 1.161237e-16
8455.480000 1.014628e-16
8458.480000 8.737847e-17
8461.480000 1.092392e-16
8464.480000 1.182320e-16
8467.480000 1.139800e-16
8470.480000 1.056521e-16
8473.480000 1.119730e-16
8476.480000 1.094634e-16
8479.480000 1.166256e-16
8482.480000 1.293179e-16
8485.480000 1.127326e-16
8488.480000 1.191641e-16
8491.480000 1.482461e-16
8494.480000 1.247421e-16
8497.480000 1.061526e-16
8500.480000 1.173480e-16
8503.480000 1.262234e-16
8506.480000 1.205439e-16
8509.480000 1.080654e-16
8512.480000 1.284245e-16
8515.480000 1.556862e-16
8518.480000 1.803155e-16
8521.480000 1.884434e-16
8524.480000 1.642043e-16
8527.480000 1.437365e-16
8530.480000 1.462696e-16
8533.480000 1.412048e-16
8536.480000 1.545162e-16
8539.480000 1.555444e-16
8542.480000 1.412718e-16
8545.480000 1.509729e-16
8548.480000 1.509433e-16
8551.480000 1.477396e-16
8554.480000 1.543225e-16
8557.480000 1.544808e-16
8560.480000 1.514928e-16
8563.480000 1.533881e-16
8566.480000 1.632134e-16
8569.480000 1.560944e-16
8572.480000 1.559211e-16
8575.480000 1.574856e-16
8578.480000 1.501687e-16
8581.480000 1.558729e-16
8584.480000 1.430842e-16
8587.480000 1.492946e-16
8590.480000 1.669162e-16
8593.480000 1.983363e-16
8596.480000 1.982535e-16
8599.480000 1.717299e-16
8602.480000 1.564109e-16
8605.480000 1.593793e-16
8608.480000 2.108966e-16
8611.480000 1.443600e-16
8614.480000 1.310191e-16
8617.480000 1.496736e-16
8620.480000 1.543924e-16
8623.480000 1.575647e-16
8626.480000 1.511356e-16
8629.480000 1.465689e-16
8632.480000 1.352119e-16
8635.480000 1.616423e-16
8638.480000 1.687268e-16
8641.480000 1.551970e-16
8644.480000 1.561829e-16
8647.480000 1.608192e-16
8650.480000 1.629888e-16
8653.480000 1.618070e-16
8656.480000 1.471665e-16
8659.480000 1.795426e-16
8662.480000 1.964413e-16
8665.480000 1.662086e-16
8668.480000 1.518578e-16
8671.480000 1.526632e-16
8674.480000 1.510798e-16
8677.480000 1.493950e-16
8680.480000 1.532249e-16
8683.480000 1.523537e-16
8686.480000 1.583261e-16
8689.480000 1.534222e-16
8692.480000 1.463436e-16
8695.480000 1.508517e-16
8698.480000 1.581384e-16
8701.480000 1.624363e-16
8704.480000 1.752481e-16
8707.480000 1.650765e-16
8710.480000 1.497041e-16
8713.480000 1.386397e-16
8716.480000 1.592725e-16
8719.480000 1.680872e-16
8722.480000 1.738949e-16
8725.480000 1.604315e-16
8728.480000 1.656293e-16
8731.480000 1.874288e-16
8734.480000 1.679414e-16
8737.480000 1.658091e-16
8740.480000 1.610538e-16
8743.480000 1.596467e-16
8746.480000 1.487599e-16
8749.480000 1.499532e-16
8752.480000 1.431391e-16
8755.480000 1.682689e-16
8758.480000 1.871273e-16
8761.480000 1.827212e-16
8764.480000 1.686580e-16
8767.480000 1.573797e-16
8770.480000 1.410405e-16
8773.480000 1.554913e-16
8776.480000 1.764945e-16
8779.480000 1.701978e-16
8782.480000 1.762586e-16
8785.480000 1.791020e-16
8788.480000 1.661058e-16
8791.480000 1.614388e-16
8794.480000 1.596604e-16
8797.480000 1.689377e-16
8800.480000 1.654933e-16
8803.480000 1.498779e-16
8806.480000 1.522972e-16
8809.480000 1.506509e-16
8812.480000 1.439506e-16
8815.480000 1.428045e-16
8818.480000 1.484589e-16
8821.480000 1.688337e-16
8824.480000 2.290084e-16
8827.480000 2.254812e-16
8830.480000 1.651917e-16
8833.480000 1.613201e-16
8836.480000 1.424532e-16
8839.480000 1.267446e-16
8842.480000 1.388012e-16
8845.480000 1.572197e-16
8848.480000 1.613599e-16
8851.480000 1.416235e-16
8854.480000 1.270251e-16
8857.480000 1.270695e-16
8860.480000 1.213984e-16
8863.480000 1.388994e-16
8866.480000 1.759808e-16
8869.480000 1.346428e-16
8872.480000 1.214032e-16
8875.480000 1.372622e-16
8878.480000 1.305762e-16
8881.480000 1.369029e-16
8884.480000 1.543484e-16
8887.480000 1.364720e-16
8890.480000 1.268450e-16
8893.480000 1.268634e-16
8896.480000 1.196396e-16
8899.480000 1.258775e-16
8902.480000 1.286540e-16
8905.480000 1.234305e-16
8908.480000 1.130233e-16
8911.480000 1.121793e-16
8914.480000 1.351635e-16
8917.480000 1.444060e-16
8920.480000 1.310904e-16
8923.480000 1.274503e-16
8926.480000 1.245723e-16
8929.480000 1.323201e-16
8932.480000 1.374783e-16
8935.480000 1.237187e-16
8938.480000 1.293942e-16
8941.480000 1.309532e-16
8944.480000 1.200550e-16
8947.480000 1.038233e-16
8950.480000 1.045759e-16
8953.480000 1.187296e-16
8956.480000 1.297651e-16
8959.480000 1.365222e-16
8962.480000 1.089984e-16
8965.480000 1.124943e-16
8968.480000 1.088151e-16
8971.480000 1.019191e-16
8974.480000 9.776219e-17
8977.480000 1.083657e-16
8980.480000 1.116246e-16
8983.480000 1.007666e-16
8986.480000 1.012985e-16
8989.480000 9.253599e-17
8992.480000 1.065746e-16
8995.480000 1.268098e-16
8998.480000 1.410230e-16
9001.480000 1.178831e-16
9004.480000 9.930687e-17
9007.480000 7.756730e-17
9010.480000 7.123624e-17
9013.480000 8.670810e-17
9016.480000 9.556187e-17
9019.480000 9.401715e-17
9022.480000 9.197441e-17
9025.480000 1.108911e-16
9028.480000 1.228426e-16
9031.480000 1.018208e-16
9034.480000 9.849619e-17
9037.480000 1.124250e-16
9040.480000 1.088540e-16
9043.480000 1.065153e-16
9046.480000 1.098325e-16
9049.480000 9.996766e-17
9052.480000 8.940857e-17
9055.480000 8.568130e-17
9058.480000 8.615770e-17
9061.480000 8.803587e-17
9064.480000 8.771643e-17
9067.480000 8.537286e-17
9070.480000 8.039658e-17
9073.480000 8.730023e-17
9076.480000 1.072989e-16
9079.480000 9.404643e-17
9082.480000 8.021095e-17
9085.480000 8.582288e-17
9088.480000 1.007851e-16
9091.480000 9.799746e-17
9094.480000 8.548617e-17
9097.480000 7.261797e-17


==> anc/spec_2023ufx_2023-12-05T16_29_20.500_WiFeS.dat <==
# spectrum of 2023ufx
# MJD = 60283.687043
# UT = 2023-12-05T16:29:20.500
# PHASE = 59 days
# INSTRUMENT = ANU2.3m/WiFeS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
4511.520000 2.225752e+00
4513.520000 2.052264e+00
4515.520000 2.359486e+00
4517.520000 2.452848e+00
4519.520000 2.360414e+00
4521.520000 1.810624e+00
4523.520000 1.447588e+00
4525.520000 1.614431e+00
4527.520000 1.834931e+00
4529.520000 2.118487e+00
4531.520000 1.687020e+00
4533.520000 nan
4535.520000 1.245775e+00
4537.520000 1.566006e+00
4539.520000 1.925431e+00
4541.520000 2.280414e+00
4543.520000 2.273407e+00
4545.520000 1.907383e+00
4547.520000 8.693974e-01
4549.520000 9.863873e-01
4551.520000 1.404354e+00
4553.520000 1.803427e+00
4555.520000 1.584572e+00
4557.520000 1.443049e+00
4559.520000 1.270556e+00
4561.520000 1.053999e+00
4563.520000 1.879921e+00
4565.520000 2.005462e+00
4567.520000 1.633887e+00
4569.520000 1.953534e+00
4571.520000 2.484557e+00
4573.520000 2.730588e+00
4575.520000 2.470088e+00
4577.520000 2.251432e+00
4579.520000 2.168499e+00
4581.520000 2.384163e+00
4583.520000 2.126602e+00
4585.520000 2.036002e+00
4587.520000 1.796409e+00
4589.520000 1.803696e+00
4591.520000 1.590696e+00
4593.520000 1.445537e+00
4595.520000 2.610960e+00
4597.520000 2.802949e+00
4599.520000 2.426975e+00
4601.520000 2.608215e+00
4603.520000 2.835539e+00
4605.520000 2.154110e+00
4607.520000 1.811855e+00
4609.520000 1.852782e+00
4611.520000 1.857424e+00
4613.520000 1.598114e+00
4615.520000 2.010908e+00
4617.520000 2.356097e+00
4619.520000 2.361524e+00
4621.520000 2.066321e+00
4623.520000 1.451762e+00
4625.520000 2.322359e+00
4627.520000 2.043590e+00
4629.520000 2.284375e+00
4631.520000 2.728609e+00
4633.520000 2.801679e+00
4635.520000 2.440439e+00
4637.520000 1.955633e+00
4639.520000 1.715160e+00
4641.520000 1.331748e+00
4643.520000 1.757885e+00
4645.520000 2.027322e+00
4647.520000 2.102320e+00
4649.520000 2.484524e+00
4651.520000 2.716163e+00
4653.520000 2.620506e+00
4655.520000 2.361333e+00
4657.520000 2.542162e+00
4659.520000 2.416964e+00
4661.520000 2.216598e+00
4663.520000 2.307452e+00
4665.520000 2.257237e+00
4667.520000 1.921344e+00
4669.520000 1.434626e+00
4671.520000 1.444124e+00
4673.520000 2.139041e+00
4675.520000 2.549066e+00
4677.520000 2.685846e+00
4679.520000 3.209133e+00
4681.520000 2.778554e+00
4683.520000 2.365087e+00
4685.520000 2.212507e+00
4687.520000 2.249634e+00
4689.520000 2.273103e+00
4691.520000 1.133232e+00
4693.520000 1.333533e+00
4695.520000 1.985821e+00
4697.520000 2.252979e+00
4699.520000 2.361659e+00
4701.520000 2.285925e+00
4703.520000 1.837944e+00
4705.520000 1.679802e+00
4707.520000 1.904461e+00
4709.520000 2.680833e+00
4711.520000 2.290209e+00
4713.520000 2.264738e+00
4715.520000 2.264324e+00
4717.520000 2.703902e+00
4719.520000 3.090200e+00
4721.520000 2.480616e+00
4723.520000 2.060514e+00
4725.520000 2.002379e+00
4727.520000 2.122888e+00
4729.520000 2.625859e+00
4731.520000 2.030562e+00
4733.520000 2.401996e+00
4735.520000 2.613228e+00
4737.520000 2.154981e+00
4739.520000 2.126263e+00
4741.520000 2.242337e+00
4743.520000 2.390782e+00
4745.520000 2.113325e+00
4747.520000 1.861821e+00
4749.520000 2.385977e+00
4751.520000 2.662446e+00
4753.520000 2.426310e+00
4755.520000 2.323516e+00
4757.520000 2.314105e+00
4759.520000 1.914146e+00
4761.520000 1.371469e+00
4763.520000 2.147540e+00
4765.520000 2.224055e+00
4767.520000 2.050650e+00
4769.520000 1.899513e+00
4771.520000 1.890337e+00
4773.520000 1.965793e+00
4775.520000 2.122345e+00
4777.520000 1.707506e+00
4779.520000 1.638858e+00
4781.520000 1.987385e+00
4783.520000 2.166188e+00
4785.520000 1.820051e+00
4787.520000 2.322806e+00
4789.520000 2.508826e+00
4791.520000 2.096804e+00
4793.520000 1.887341e+00
4795.520000 2.148300e+00
4797.520000 2.356386e+00
4799.520000 2.024220e+00
4801.520000 2.453260e+00
4803.520000 2.162620e+00
4805.520000 2.365653e+00
4807.520000 2.243400e+00
4809.520000 2.005469e+00
4811.520000 2.199865e+00
4813.520000 2.139058e+00
4815.520000 1.819732e+00
4817.520000 1.602284e+00
4819.520000 1.583778e+00
4821.520000 1.423003e+00
4823.520000 1.610075e+00
4825.520000 1.877387e+00
4827.520000 1.534867e+00
4829.520000 1.877609e+00
4831.520000 2.372812e+00
4833.520000 2.105829e+00
4835.520000 1.984885e+00
4837.520000 2.275267e+00
4839.520000 2.869813e+00
4841.520000 2.358925e+00
4843.520000 2.098723e+00
4845.520000 2.060608e+00
4847.520000 2.062736e+00
4849.520000 2.297382e+00
4851.520000 2.658911e+00
4853.520000 2.921709e+00
4855.520000 2.887308e+00
4857.520000 2.544866e+00
4859.520000 3.109536e+00
4861.520000 3.321397e+00
4863.520000 3.574043e+00
4865.520000 3.611015e+00
4867.520000 3.275839e+00
4869.520000 3.125056e+00
4871.520000 2.962762e+00
4873.520000 2.785961e+00
4875.520000 2.859975e+00
4877.520000 2.610000e+00
4879.520000 2.635113e+00
4881.520000 2.837802e+00
4883.520000 3.090302e+00
4885.520000 3.258295e+00
4887.520000 2.455865e+00
4889.520000 2.742066e+00
4891.520000 3.331449e+00
4893.520000 3.265024e+00
4895.520000 3.161215e+00
4897.520000 3.079959e+00
4899.520000 2.895166e+00
4901.520000 2.509399e+00
4903.520000 2.448330e+00
4905.520000 2.418995e+00
4907.520000 2.564227e+00
4909.520000 2.852976e+00
4911.520000 2.622309e+00
4913.520000 2.621272e+00
4915.520000 2.739716e+00
4917.520000 2.356072e+00
4919.520000 2.634212e+00
4921.520000 2.897161e+00
4923.520000 2.919738e+00
4925.520000 2.769332e+00
4927.520000 2.903122e+00
4929.520000 3.058848e+00
4931.520000 2.947958e+00
4933.520000 3.318269e+00
4935.520000 3.193866e+00
4937.520000 2.842237e+00
4939.520000 2.819538e+00
4941.520000 2.607177e+00
4943.520000 2.587852e+00
4945.520000 3.072838e+00
4947.520000 2.978636e+00
4949.520000 2.458698e+00
4951.520000 2.735991e+00
4953.520000 2.832608e+00
4955.520000 2.973868e+00
4957.520000 3.168004e+00
4959.520000 3.441510e+00
4961.520000 3.318872e+00
4963.520000 3.149923e+00
4965.520000 3.032524e+00
4967.520000 3.120482e+00
4969.520000 3.068948e+00
4971.520000 3.050445e+00
4973.520000 3.061459e+00
4975.520000 2.656582e+00
4977.520000 2.699362e+00
4979.520000 2.743151e+00
4981.520000 2.808404e+00
4983.520000 2.900932e+00
4985.520000 2.802872e+00
4987.520000 2.604159e+00
4989.520000 2.331396e+00
4991.520000 2.093098e+00
4993.520000 2.100362e+00
4995.520000 2.487975e+00
4997.520000 2.521667e+00
4999.520000 2.599285e+00
5001.520000 2.773482e+00
5003.520000 2.522638e+00
5005.520000 2.235306e+00
5007.520000 2.217048e+00
5009.520000 2.272795e+00
5011.520000 2.565616e+00
5013.520000 2.889526e+00
5015.520000 2.664395e+00
5017.520000 2.605593e+00
5019.520000 2.592024e+00
5021.520000 2.590322e+00
5023.520000 2.508377e+00
5025.520000 2.196799e+00
5027.520000 2.369334e+00
5029.520000 2.655587e+00
5031.520000 2.670791e+00
5033.520000 2.878081e+00
5035.520000 2.663294e+00
5037.520000 2.240951e+00
5039.520000 1.882666e+00
5041.520000 2.052181e+00
5043.520000 2.057281e+00
5045.520000 2.474002e+00
5047.520000 2.622877e+00
5049.520000 2.532166e+00
5051.520000 2.417308e+00
5053.520000 2.888710e+00
5055.520000 2.650215e+00
5057.520000 2.818364e+00
5059.520000 3.059255e+00
5061.520000 2.863295e+00
5063.520000 2.790898e+00
5065.520000 2.842136e+00
5067.520000 2.914716e+00
5069.520000 3.027850e+00
5071.520000 2.448493e+00
5073.520000 2.184568e+00
5075.520000 2.594103e+00
5077.520000 2.573715e+00
5079.520000 2.560529e+00
5081.520000 3.160222e+00
5083.520000 2.606116e+00
5085.520000 2.577868e+00
5087.520000 2.641112e+00
5089.520000 2.584272e+00
5091.520000 2.749526e+00
5093.520000 2.368891e+00
5095.520000 2.182255e+00
5097.520000 2.526061e+00
5099.520000 2.205133e+00
5101.520000 2.023597e+00
5103.520000 2.300586e+00
5105.520000 1.781269e+00
5107.520000 2.056854e+00
5109.520000 2.289796e+00
5111.520000 2.420860e+00
5113.520000 2.606358e+00
5115.520000 1.867323e+00
5117.520000 1.908432e+00
5119.520000 2.128321e+00
5121.520000 2.204177e+00
5123.520000 2.216714e+00
5125.520000 2.260478e+00
5127.520000 2.250491e+00
5129.520000 2.135366e+00
5131.520000 1.964350e+00
5133.520000 1.961329e+00
5135.520000 2.142253e+00
5137.520000 2.202581e+00
5139.520000 2.072408e+00
5141.520000 2.268288e+00
5143.520000 2.402131e+00
5145.520000 1.893450e+00
5147.520000 1.739092e+00
5149.520000 2.042635e+00
5151.520000 2.092599e+00
5153.520000 2.250651e+00
5155.520000 2.393489e+00
5157.520000 1.946203e+00
5159.520000 1.988279e+00
5161.520000 1.982037e+00
5163.520000 1.968803e+00
5165.520000 2.334192e+00
5167.520000 2.200343e+00
5169.520000 2.339092e+00
5171.520000 2.288089e+00
5173.520000 1.816266e+00
5175.520000 1.643148e+00
5177.520000 2.467773e+00
5179.520000 2.341322e+00
5181.520000 2.255958e+00
5183.520000 2.454554e+00
5185.520000 2.234019e+00
5187.520000 1.974888e+00
5189.520000 1.975445e+00
5191.520000 2.167530e+00
5193.520000 2.201103e+00
5195.520000 2.128982e+00
5197.520000 2.200587e+00
5199.520000 2.025736e+00
5201.520000 1.983341e+00
5203.520000 2.254674e+00
5205.520000 2.339642e+00
5207.520000 2.541111e+00
5209.520000 2.625977e+00
5211.520000 2.774171e+00
5213.520000 2.491848e+00
5215.520000 2.341022e+00
5217.520000 2.360731e+00
5219.520000 2.202140e+00
5221.520000 2.041882e+00
5223.520000 2.422202e+00
5225.520000 2.610424e+00
5227.520000 2.421698e+00
5229.520000 2.050348e+00
5231.520000 2.393657e+00
5233.520000 2.310908e+00
5235.520000 1.871062e+00
5237.520000 2.108239e+00
5239.520000 2.354992e+00
5241.520000 2.333131e+00
5243.520000 1.998436e+00
5245.520000 2.247323e+00
5247.520000 2.587678e+00
5249.520000 2.619921e+00
5251.520000 2.457428e+00
5253.520000 2.598011e+00
5255.520000 2.516328e+00
5257.520000 2.648458e+00
5259.520000 2.415716e+00
5261.520000 2.277149e+00
5263.520000 2.333875e+00
5265.520000 2.118086e+00
5267.520000 2.343721e+00
5269.520000 2.472245e+00
5271.520000 2.173741e+00
5273.520000 2.133933e+00
5275.520000 2.307799e+00
5277.520000 2.433467e+00
5279.520000 2.461795e+00
5281.520000 2.320745e+00
5283.520000 2.491100e+00
5285.520000 3.105515e+00
5287.520000 2.852301e+00
5289.520000 2.430489e+00
5291.520000 2.612566e+00
5293.520000 2.378761e+00
5295.520000 2.518218e+00
5297.520000 2.894740e+00
5299.520000 2.854299e+00
5301.520000 2.311277e+00
5303.520000 1.963866e+00
5305.520000 1.940686e+00
5307.520000 2.289692e+00
5309.520000 1.892603e+00
5311.520000 1.709030e+00
5313.520000 2.096190e+00
5315.520000 2.645292e+00
5317.520000 2.451752e+00
5319.520000 2.310399e+00
5321.520000 2.534516e+00
5323.520000 2.471317e+00
5325.520000 2.217254e+00
5327.520000 2.151150e+00
5329.520000 1.965306e+00
5331.520000 2.041699e+00
5333.520000 1.854721e+00
5335.520000 1.915085e+00
5337.520000 2.094967e+00
5339.520000 2.204307e+00
5341.520000 2.278181e+00
5343.520000 2.211165e+00
5345.520000 2.147853e+00
5347.520000 2.311369e+00
5349.520000 2.356114e+00
5351.520000 2.380251e+00
5353.520000 2.526319e+00
5355.520000 2.641016e+00
5357.520000 2.608117e+00
5359.520000 2.286700e+00
5361.520000 2.110204e+00
5363.520000 2.437578e+00
5365.520000 2.365959e+00
5367.520000 2.077640e+00
5369.520000 1.983855e+00
5371.520000 2.286512e+00
5373.520000 2.361897e+00
5375.520000 2.176980e+00
5377.520000 2.031211e+00
5379.520000 1.908655e+00
5381.520000 1.947854e+00
5383.520000 1.989911e+00
5385.520000 2.308856e+00
5387.520000 2.454264e+00
5389.520000 2.287964e+00
5391.520000 2.371428e+00
5393.520000 2.584873e+00
5395.520000 2.358128e+00
5397.520000 2.375915e+00
5399.520000 2.170900e+00
5401.520000 2.320803e+00
5403.520000 2.863862e+00
5405.520000 2.388224e+00
5407.520000 2.062820e+00
5409.520000 2.030468e+00
5411.520000 2.265325e+00
5413.520000 1.989590e+00
5415.520000 1.876666e+00
5417.520000 2.106671e+00
5419.520000 2.114247e+00
5421.520000 2.167952e+00
5423.520000 2.167934e+00
5425.520000 2.307227e+00
5427.520000 1.874077e+00
5429.520000 1.923377e+00
5431.520000 2.043957e+00
5433.520000 2.373678e+00
5435.520000 2.493727e+00
5437.520000 2.392062e+00
5439.520000 2.579452e+00
5441.520000 2.842610e+00
5443.520000 2.533873e+00
5445.520000 2.334277e+00
5447.520000 2.438442e+00
5449.520000 2.439873e+00
5451.520000 2.331429e+00
5453.520000 2.261971e+00
5455.520000 2.243578e+00
5457.520000 2.348010e+00
5459.520000 2.119408e+00
5461.520000 1.970799e+00
5463.520000 2.264098e+00
5465.520000 2.710706e+00
5467.520000 2.852660e+00
5469.520000 2.710734e+00
5471.520000 2.154369e+00
5473.520000 1.877513e+00
5475.520000 2.139947e+00
5477.520000 2.293461e+00
5479.520000 2.221597e+00
5481.520000 2.243495e+00
5483.520000 2.364251e+00
5485.520000 2.526201e+00
5487.520000 2.639786e+00
5489.520000 2.803934e+00
5491.520000 2.466812e+00
5493.520000 2.359347e+00
5495.520000 2.492079e+00
5497.520000 2.304201e+00
5499.520000 1.717903e+00
5501.520000 1.854278e+00
5503.520000 2.180464e+00
5505.520000 2.408904e+00
5507.520000 1.991188e+00
5509.520000 2.008729e+00
5511.520000 2.132447e+00
5513.520000 2.070338e+00
5515.520000 2.057696e+00
5517.520000 1.979480e+00
5519.520000 1.927090e+00
5521.520000 1.949881e+00
5523.520000 1.952758e+00
5525.520000 2.053929e+00
5527.520000 2.253355e+00
5529.520000 2.143953e+00
5531.520000 2.032974e+00
5533.520000 1.882260e+00
5535.520000 1.821563e+00
5537.520000 1.852468e+00
5539.520000 1.910002e+00
5541.520000 1.790552e+00
5543.520000 1.655512e+00
5545.520000 2.119094e+00
5547.520000 2.320633e+00
5549.520000 2.313273e+00
5551.520000 2.191181e+00
5553.520000 2.029438e+00
5555.520000 2.429362e+00
5557.520000 2.670622e+00
5559.520000 2.332158e+00
5561.520000 2.414454e+00
5563.520000 2.378553e+00
5565.520000 2.062094e+00
5567.520000 2.189859e+00
5569.520000 2.561696e+00
5571.520000 2.757320e+00
5573.520000 2.539727e+00
5575.520000 2.057579e+00
5577.520000 2.208813e+00
5579.520000 2.154959e+00
5581.520000 2.372215e+00
5583.520000 2.938590e+00
5585.520000 2.924634e+00
5587.520000 2.914722e+00
5589.520000 2.800310e+00
5591.520000 2.464057e+00
5593.520000 2.445367e+00
5595.520000 2.456117e+00
5597.520000 2.499652e+00
5599.520000 2.566156e+00
5601.520000 2.404098e+00
5603.520000 2.153608e+00
5605.520000 2.731196e+00
5607.520000 2.542824e+00
5609.520000 2.497082e+00
5611.520000 2.594462e+00
5613.520000 2.711475e+00
5615.520000 2.712557e+00
5617.520000 2.451884e+00
5619.520000 2.093452e+00
5621.520000 2.312641e+00
5623.520000 2.565163e+00
5625.520000 2.573548e+00
5627.520000 2.671799e+00
5629.520000 2.494260e+00
5631.520000 2.354122e+00
5633.520000 2.519320e+00
5635.520000 2.722633e+00
5637.520000 2.494988e+00
5639.520000 2.706478e+00
5641.520000 3.145673e+00
5643.520000 2.857857e+00
5645.520000 2.098468e+00
5647.520000 1.490925e+00
5649.520000 1.929026e+00
5651.520000 2.268671e+00
5653.520000 2.665240e+00
5655.520000 2.425780e+00
5657.520000 2.523248e+00
5659.520000 2.427156e+00
5661.520000 2.230597e+00
5663.520000 2.118840e+00
5665.520000 2.377471e+00
5667.520000 2.637356e+00
5669.520000 2.283119e+00
5671.520000 1.920855e+00
5673.520000 1.914891e+00
5675.520000 2.018206e+00
5677.520000 2.348301e+00
5679.520000 2.454270e+00
5681.520000 2.273932e+00
5683.520000 2.154663e+00
5685.520000 1.938001e+00
5687.520000 1.917693e+00
5689.520000 2.552116e+00
5691.520000 2.234513e+00
5693.520000 2.055505e+00
5695.520000 1.717654e+00
5697.520000 1.844049e+00
5699.520000 2.279987e+00
5701.520000 2.130217e+00
5703.520000 2.052426e+00
5705.520000 2.272065e+00
5707.520000 2.940536e+00
5709.520000 3.078062e+00
5711.520000 2.779142e+00
5713.520000 2.574702e+00
5715.520000 2.772016e+00
5717.520000 2.681189e+00
5719.520000 2.123506e+00
5721.520000 2.178270e+00
5723.520000 3.067448e+00
5725.520000 3.250961e+00
5727.520000 2.939702e+00
5729.520000 2.572088e+00
5731.520000 2.491534e+00
5733.520000 2.307004e+00
5735.520000 2.117140e+00
5737.520000 2.281305e+00
5739.520000 1.990348e+00
5741.520000 1.727541e+00
5743.520000 2.347337e+00
5745.520000 2.512412e+00
5747.520000 2.629178e+00
5749.520000 2.729203e+00
5751.520000 2.237131e+00
5753.520000 1.959239e+00
5755.520000 2.122992e+00
5757.520000 1.949570e+00
5759.520000 1.972297e+00
5761.520000 2.086969e+00
5763.520000 2.276295e+00
5765.520000 1.775695e+00
5767.520000 1.450116e+00
5769.520000 1.826463e+00
5771.520000 2.109205e+00
5773.520000 2.231386e+00
5775.520000 2.156481e+00
5777.520000 1.938277e+00
5779.520000 1.758366e+00
5781.520000 1.562027e+00
5783.520000 1.515989e+00
5785.520000 1.341198e+00
5787.520000 2.333214e+00
5789.520000 2.376222e+00
5791.520000 2.074417e+00
5793.520000 2.046242e+00
5795.520000 1.815438e+00
5797.520000 1.249525e+00
5799.520000 1.145707e+00
5801.520000 1.858144e+00
5803.520000 2.155385e+00
5805.520000 2.175305e+00
5807.520000 1.895535e+00
5809.520000 1.876733e+00
5811.520000 2.007336e+00
5813.520000 2.080982e+00
5815.520000 2.099260e+00
5817.520000 1.897456e+00
5819.520000 1.624219e+00
5821.520000 1.631281e+00
5823.520000 1.574938e+00
5825.520000 1.280399e+00
5827.520000 1.328691e+00
5829.520000 1.500577e+00
5831.520000 1.384331e+00
5833.520000 1.243119e+00
5835.520000 1.453328e+00
5837.520000 2.034255e+00
5839.520000 2.238157e+00
5841.520000 2.100712e+00
5843.520000 1.627474e+00
5845.520000 1.524857e+00
5847.520000 1.739892e+00
5849.520000 1.992751e+00
5851.520000 2.177253e+00
5853.520000 2.158880e+00
5855.520000 1.869359e+00
5857.520000 1.865789e+00
5859.520000 2.005554e+00
5861.520000 1.755258e+00
5863.520000 1.742209e+00
5865.520000 1.478099e+00
5867.520000 1.593108e+00
5869.520000 1.484519e+00
5871.520000 1.752244e+00
5873.520000 2.235151e+00
5875.520000 1.990423e+00
5877.520000 1.853870e+00
5879.520000 2.163302e+00
5881.520000 2.364364e+00
5883.520000 2.440884e+00
5885.520000 2.358839e+00
5887.520000 2.282288e+00
5889.520000 2.015493e+00
5891.520000 1.854423e+00
5893.520000 1.979350e+00
5895.520000 1.864210e+00
5897.520000 1.960135e+00
5899.520000 1.964161e+00
5901.520000 2.069406e+00
5903.520000 1.814926e+00
5905.520000 1.934145e+00
5907.520000 2.157843e+00
5909.520000 2.852445e+00
5911.520000 2.899139e+00
5913.520000 2.703603e+00
5915.520000 2.423169e+00
5917.520000 2.419887e+00
5919.520000 2.451181e+00
5921.520000 2.508568e+00
5923.520000 2.441690e+00
5925.520000 2.376923e+00
5927.520000 2.301035e+00
5929.520000 2.119418e+00
5931.520000 2.254165e+00
5933.520000 2.108836e+00
5935.520000 2.034911e+00
5937.520000 1.907725e+00
5939.520000 2.309433e+00
5941.520000 2.488140e+00
5943.520000 2.191088e+00
5945.520000 2.381214e+00
5947.520000 2.478812e+00
5949.520000 2.448663e+00
5951.520000 2.700898e+00
5953.520000 2.816010e+00
5955.520000 2.500535e+00
5957.520000 2.420946e+00
5959.520000 2.589796e+00
5961.520000 2.653161e+00
5963.520000 2.690615e+00
5965.520000 2.511734e+00
5967.520000 2.244009e+00
5969.520000 2.711849e+00
5971.520000 2.962449e+00
5973.520000 2.615792e+00
5975.520000 2.544000e+00
5977.520000 2.621818e+00
5979.520000 2.562474e+00
5981.520000 2.572371e+00
5983.520000 2.307428e+00
5985.520000 2.375301e+00
5987.520000 2.495386e+00
5989.520000 2.170041e+00
5991.520000 2.128217e+00
5993.520000 2.435739e+00
5995.520000 2.636862e+00
5997.520000 2.559517e+00
5999.520000 2.615500e+00
6001.520000 2.821844e+00
6003.520000 2.755240e+00
6005.520000 2.780796e+00
6007.520000 2.959733e+00
6009.520000 2.464037e+00
6011.520000 2.546180e+00
6013.520000 2.585275e+00
6015.520000 2.410774e+00
6017.520000 2.530109e+00
6019.520000 2.659551e+00
6021.520000 2.847517e+00
6023.520000 2.480162e+00
6025.520000 2.695990e+00
6027.520000 2.626238e+00
6029.520000 2.248208e+00
6031.520000 2.214990e+00
6033.520000 2.580069e+00
6035.520000 2.423637e+00
6037.520000 2.156451e+00
6039.520000 2.345320e+00
6041.520000 2.442613e+00
6043.520000 2.495095e+00
6045.520000 2.594064e+00
6047.520000 2.457503e+00
6049.520000 2.265811e+00
6051.520000 2.214723e+00
6053.520000 2.231726e+00
6055.520000 2.202823e+00
6057.520000 2.188693e+00
6059.520000 2.583831e+00
6061.520000 2.709322e+00
6063.520000 2.676263e+00
6065.520000 2.575361e+00
6067.520000 2.309547e+00
6069.520000 2.285223e+00
6071.520000 2.301387e+00
6073.520000 2.453082e+00
6075.520000 2.500388e+00
6077.520000 2.329421e+00
6079.520000 2.150172e+00
6081.520000 2.181649e+00
6083.520000 2.341467e+00
6085.520000 2.383139e+00
6087.520000 2.406467e+00
6089.520000 2.341615e+00
6091.520000 2.279865e+00
6093.520000 2.213471e+00
6095.520000 2.313241e+00
6097.520000 2.259796e+00
6099.520000 2.060498e+00
6101.520000 2.163415e+00
6103.520000 2.254637e+00
6105.520000 2.261239e+00
6107.520000 2.487024e+00
6109.520000 2.508161e+00
6111.520000 2.207555e+00
6113.520000 1.989590e+00
6115.520000 2.011085e+00
6117.520000 2.210681e+00
6119.520000 2.553870e+00
6121.520000 2.457145e+00
6123.520000 2.305187e+00
6125.520000 2.327203e+00
6127.520000 2.257307e+00
6129.520000 2.208557e+00
6131.520000 2.071285e+00
6133.520000 2.138413e+00
6135.520000 2.281878e+00
6137.520000 2.305752e+00
6139.520000 2.319098e+00
6141.520000 2.040332e+00
6143.520000 1.970134e+00
6145.520000 1.901036e+00
6147.520000 1.899171e+00
6149.520000 2.146668e+00
6151.520000 1.961919e+00
6153.520000 1.909174e+00
6155.520000 1.880548e+00
6157.520000 1.861912e+00
6159.520000 1.964754e+00
6161.520000 2.208927e+00
6163.520000 2.108435e+00
6165.520000 1.920938e+00
6167.520000 1.879890e+00
6169.520000 2.025218e+00
6171.520000 2.266941e+00
6173.520000 2.272370e+00
6175.520000 2.176796e+00
6177.520000 2.186806e+00
6179.520000 2.357739e+00
6181.520000 2.239807e+00
6183.520000 2.211642e+00
6185.520000 2.419171e+00
6187.520000 2.000743e+00
6189.520000 2.320017e+00
6191.520000 2.540765e+00
6193.520000 2.309402e+00
6195.520000 2.247936e+00
6197.520000 2.359632e+00
6199.520000 2.288440e+00
6201.520000 2.170914e+00
6203.520000 2.190170e+00
6205.520000 2.254799e+00
6207.520000 2.152940e+00
6209.520000 2.017017e+00
6211.520000 2.116644e+00
6213.520000 2.172179e+00
6215.520000 2.185211e+00
6217.520000 2.364430e+00
6219.520000 2.144184e+00
6221.520000 2.024147e+00
6223.520000 2.155921e+00
6225.520000 2.254709e+00
6227.520000 2.270546e+00
6229.520000 2.374046e+00
6231.520000 2.381917e+00
6233.520000 2.011440e+00
6235.520000 2.032277e+00
6237.520000 2.207474e+00
6239.520000 2.363605e+00
6241.520000 2.020296e+00
6243.520000 2.072046e+00
6245.520000 2.331620e+00
6247.520000 2.256259e+00
6249.520000 2.112765e+00
6251.520000 2.265615e+00
6253.520000 2.238119e+00
6255.520000 2.261941e+00
6257.520000 2.214648e+00
6259.520000 2.148233e+00
6261.520000 2.221025e+00
6263.520000 2.057528e+00
6265.520000 1.908572e+00
6267.520000 1.853535e+00
6269.520000 2.102785e+00
6271.520000 2.093173e+00
6273.520000 2.131140e+00
6275.520000 2.204143e+00
6277.520000 2.091421e+00
6279.520000 2.157585e+00
6281.520000 2.239464e+00
6283.520000 2.251415e+00
6285.520000 2.178198e+00
6287.520000 2.280133e+00
6289.520000 2.168483e+00
6291.520000 2.194580e+00
6293.520000 2.449890e+00
6295.520000 2.404083e+00
6297.520000 2.312733e+00
6299.520000 2.041262e+00
6301.520000 2.238411e+00
6303.520000 2.545277e+00
6305.520000 2.368387e+00
6307.520000 2.049695e+00
6309.520000 1.895807e+00
6311.520000 2.073590e+00
6313.520000 2.239203e+00
6315.520000 2.489084e+00
6317.520000 2.611679e+00
6319.520000 2.547898e+00
6321.520000 2.366525e+00
6323.520000 2.155652e+00
6325.520000 2.377230e+00
6327.520000 2.387643e+00
6329.520000 2.325125e+00
6331.520000 2.296501e+00
6333.520000 2.283205e+00
6335.520000 2.316801e+00
6337.520000 2.315812e+00
6339.520000 2.313504e+00
6341.520000 2.338448e+00
6343.520000 2.439879e+00
6345.520000 2.451253e+00
6347.520000 2.307359e+00
6349.520000 2.099901e+00
6351.520000 2.310627e+00
6353.520000 2.454984e+00
6355.520000 2.434049e+00
6357.520000 2.449609e+00
6359.520000 2.558485e+00
6361.520000 2.256575e+00
6363.520000 2.157982e+00
6365.520000 2.346894e+00
6367.520000 2.450744e+00
6369.520000 2.407653e+00
6371.520000 2.405049e+00
6373.520000 2.384501e+00
6375.520000 2.209775e+00
6377.520000 2.382945e+00
6379.520000 2.435889e+00
6381.520000 2.435740e+00
6383.520000 2.325163e+00
6385.520000 2.205400e+00
6387.520000 2.495543e+00
6389.520000 2.763202e+00
6391.520000 2.682334e+00
6393.520000 2.794622e+00
6395.520000 2.814745e+00
6397.520000 2.747233e+00
6399.520000 2.760707e+00
6401.520000 2.514330e+00
6403.520000 2.190469e+00
6405.520000 2.198282e+00
6407.520000 2.363446e+00
6409.520000 2.706886e+00
6411.520000 2.806720e+00
6413.520000 2.873167e+00
6415.520000 2.841021e+00
6417.520000 2.914728e+00
6419.520000 3.218121e+00
6421.520000 3.530436e+00
6423.520000 3.442149e+00
6425.520000 3.286426e+00
6427.520000 3.394879e+00
6429.520000 3.477645e+00
6431.520000 3.669681e+00
6433.520000 3.854429e+00
6435.520000 3.801093e+00
6437.520000 4.014703e+00
6439.520000 4.071169e+00
6441.520000 3.902649e+00
6443.520000 4.147178e+00
6445.520000 4.278738e+00
6447.520000 4.386197e+00
6449.520000 4.689977e+00
6451.520000 4.568579e+00
6453.520000 4.668317e+00
6455.520000 4.940311e+00
6457.520000 4.819956e+00
6459.520000 4.540091e+00
6461.520000 4.788930e+00
6463.520000 4.825786e+00
6465.520000 4.758844e+00
6467.520000 4.757232e+00
6469.520000 4.837506e+00
6471.520000 4.908663e+00
6473.520000 4.806741e+00
6475.520000 4.634192e+00
6477.520000 4.628165e+00
6479.520000 4.593094e+00
6481.520000 4.579391e+00
6483.520000 4.541954e+00
6485.520000 4.366735e+00
6487.520000 4.485437e+00
6489.520000 4.832048e+00
6491.520000 4.788509e+00
6493.520000 4.739380e+00
6495.520000 4.629113e+00
6497.520000 4.688782e+00
6499.520000 4.756622e+00
6501.520000 4.867578e+00
6503.520000 5.070781e+00
6505.520000 5.109900e+00
6507.520000 5.126391e+00
6509.520000 5.081113e+00
6511.520000 4.572991e+00
6513.520000 4.665675e+00
6515.520000 4.637042e+00
6517.520000 4.698337e+00
6519.520000 5.126286e+00
6521.520000 5.540470e+00
6523.520000 5.594601e+00
6525.520000 5.142601e+00
6527.520000 5.081258e+00
6529.520000 5.401935e+00
6531.520000 5.620522e+00
6533.520000 5.981969e+00
6535.520000 6.009064e+00
6537.520000 5.739933e+00
6539.520000 5.910815e+00
6541.520000 5.962656e+00
6543.520000 5.937187e+00
6545.520000 5.747140e+00
6547.520000 5.960034e+00
6549.520000 5.939512e+00
6551.520000 5.889356e+00
6553.520000 5.790517e+00
6555.520000 5.870860e+00
6557.520000 6.071908e+00
6559.520000 6.099053e+00
6561.520000 5.972588e+00
6563.520000 6.172898e+00
6565.520000 5.991759e+00
6567.520000 6.015181e+00
6569.520000 6.161380e+00
6571.520000 6.317502e+00
6573.520000 6.106698e+00
6575.520000 5.639151e+00
6577.520000 4.965771e+00
6579.520000 5.168247e+00
6581.520000 6.024907e+00
6583.520000 6.217182e+00
6585.520000 6.304962e+00
6587.520000 6.170589e+00
6589.520000 6.029357e+00
6591.520000 6.107304e+00
6593.520000 5.832038e+00
6595.520000 5.920678e+00
6597.520000 6.168477e+00
6599.520000 6.091810e+00
6601.520000 5.873719e+00
6603.520000 5.953687e+00
6605.520000 6.025250e+00
6607.520000 5.989752e+00
6609.520000 5.346290e+00
6611.520000 4.875406e+00
6613.520000 4.790591e+00
6615.520000 5.393662e+00
6617.520000 5.643131e+00
6619.520000 5.640921e+00
6621.520000 5.837763e+00
6623.520000 5.973540e+00
6625.520000 5.771771e+00
6627.520000 5.619421e+00
6629.520000 5.633573e+00
6631.520000 5.679061e+00
6633.520000 5.742983e+00
6635.520000 5.841069e+00
6637.520000 5.821022e+00
6639.520000 5.446898e+00
6641.520000 5.348847e+00
6643.520000 5.593819e+00
6645.520000 5.632885e+00
6647.520000 5.389768e+00
6649.520000 5.297639e+00
6651.520000 5.217966e+00
6653.520000 5.240762e+00
6655.520000 5.362096e+00
6657.520000 5.459611e+00
6659.520000 6.234564e+00
6661.520000 7.109489e+00
6663.520000 6.264649e+00
6665.520000 5.409153e+00
6667.520000 4.218869e+00
6669.520000 3.283501e+00
6671.520000 5.130933e+00
6673.520000 5.829399e+00
6675.520000 5.472655e+00
6677.520000 5.179608e+00
6679.520000 5.103094e+00
6681.520000 5.302961e+00
6683.520000 4.857630e+00
6685.520000 4.683228e+00
6687.520000 4.679975e+00
6689.520000 4.894820e+00
6691.520000 5.499283e+00
6693.520000 5.430135e+00
6695.520000 5.432422e+00
6697.520000 5.448246e+00
6699.520000 5.395654e+00
6701.520000 5.374992e+00
6703.520000 5.136578e+00
6705.520000 5.199938e+00
6707.520000 5.393023e+00
6709.520000 5.325597e+00
6711.520000 5.276850e+00
6713.520000 5.040113e+00
6715.520000 4.881985e+00
6717.520000 5.141796e+00
6719.520000 5.193717e+00
6721.520000 5.090467e+00
6723.520000 5.050166e+00
6725.520000 4.937339e+00
6727.520000 4.952568e+00
6729.520000 4.950862e+00
6731.520000 4.971497e+00
6733.520000 4.988312e+00
6735.520000 4.951470e+00
6737.520000 4.961440e+00
6739.520000 4.868010e+00
6741.520000 4.764848e+00
6743.520000 4.634377e+00
6745.520000 4.825953e+00
6747.520000 4.959513e+00
6749.520000 4.810593e+00
6751.520000 4.795908e+00
6753.520000 4.833509e+00
6755.520000 4.826727e+00
6757.520000 4.694602e+00
6759.520000 4.574676e+00
6761.520000 4.542384e+00
6763.520000 4.589890e+00
6765.520000 4.663854e+00
6767.520000 4.641622e+00
6769.520000 4.459949e+00
6771.520000 4.375902e+00
6773.520000 4.265096e+00
6775.520000 4.047391e+00
6777.520000 4.266379e+00
6779.520000 4.406656e+00
6781.520000 4.243094e+00
6783.520000 4.336457e+00
6785.520000 4.320778e+00
6787.520000 4.423038e+00
6789.520000 4.417147e+00
6791.520000 4.364765e+00
6793.520000 4.179644e+00
6795.520000 4.246495e+00
6797.520000 4.507350e+00
6799.520000 4.353539e+00
6801.520000 4.131691e+00
6803.520000 3.942089e+00
6805.520000 3.825814e+00
6807.520000 3.872772e+00
6809.520000 3.843264e+00
6811.520000 3.756742e+00
6813.520000 3.847122e+00
6815.520000 3.979259e+00
6817.520000 3.908783e+00
6819.520000 3.952586e+00
6821.520000 4.160741e+00
6823.520000 4.057827e+00
6825.520000 3.881061e+00
6827.520000 3.979997e+00
6829.520000 3.730877e+00
6831.520000 3.625739e+00
6833.520000 3.744754e+00
6835.520000 3.916238e+00
6837.520000 3.641026e+00
6839.520000 3.475428e+00
6841.520000 3.523021e+00
6843.520000 3.414699e+00
6845.520000 3.410917e+00
6847.520000 3.381610e+00
6849.520000 3.162489e+00
6851.520000 3.146047e+00
6853.520000 3.083810e+00
6855.520000 3.243992e+00
6857.520000 3.269852e+00
6859.520000 2.957927e+00
6861.520000 3.091871e+00
6863.520000 3.324348e+00
6865.520000 2.911521e+00
6867.520000 2.834488e+00
6869.520000 2.860714e+00
6871.520000 2.619932e+00
6873.520000 2.593071e+00
6875.520000 2.977484e+00
6877.520000 3.130998e+00
6879.520000 2.799761e+00
6881.520000 2.794276e+00
6883.520000 2.850549e+00
6885.520000 2.876713e+00
6887.520000 2.838962e+00
6889.520000 2.678601e+00
6891.520000 2.676399e+00
6893.520000 2.548662e+00
6895.520000 2.537199e+00
6897.520000 2.552624e+00
6899.520000 2.828761e+00
6901.520000 2.938477e+00
6903.520000 2.805861e+00
6905.520000 2.602203e+00
6907.520000 2.689098e+00
6909.520000 2.713975e+00
6911.520000 2.686544e+00
6913.520000 2.338269e+00
6915.520000 2.345485e+00
6917.520000 2.190331e+00
6919.520000 2.075626e+00
6921.520000 2.209819e+00
6923.520000 2.389032e+00
6925.520000 2.288374e+00
6927.520000 2.358650e+00
6929.520000 2.444518e+00
6931.520000 2.170223e+00
6933.520000 2.119645e+00
6935.520000 2.065539e+00
6937.520000 2.105059e+00
6939.520000 2.113873e+00
6941.520000 1.649207e+00
6943.520000 1.669217e+00
6945.520000 2.129095e+00
6947.520000 2.316864e+00
6949.520000 2.254056e+00
6951.520000 2.054854e+00
6953.520000 2.028368e+00
6955.520000 2.382346e+00
6957.520000 2.224412e+00
6959.520000 2.048109e+00
6961.520000 2.167721e+00
6963.520000 2.227173e+00
6965.520000 2.148644e+00
6967.520000 2.109472e+00
6969.520000 2.067956e+00
6971.520000 2.145123e+00
6973.520000 2.035907e+00
6975.520000 1.969778e+00
6977.520000 1.940244e+00
6979.520000 2.088719e+00
6981.520000 2.016640e+00
6983.520000 2.211151e+00
6985.520000 2.163774e+00
6987.520000 1.920534e+00
6989.520000 1.896367e+00
6991.520000 1.837922e+00
6993.520000 1.768158e+00
6995.520000 2.042308e+00
6997.520000 2.039539e+00
6999.520000 1.999592e+00
7001.520000 1.982058e+00
7003.520000 1.664026e+00
7005.520000 1.665619e+00
7007.520000 1.641875e+00
7009.520000 1.765223e+00
7011.520000 1.875379e+00
7013.520000 1.807715e+00
7015.520000 1.795826e+00
7017.520000 1.865067e+00
7019.520000 2.077933e+00
7021.520000 1.959597e+00
7023.520000 1.745243e+00
7025.520000 1.930753e+00
7027.520000 1.908649e+00
7029.520000 1.738291e+00
7031.520000 1.966508e+00
7033.520000 2.132111e+00
7035.520000 1.980769e+00
7037.520000 1.687823e+00
7039.520000 1.680011e+00
7041.520000 1.749782e+00
7043.520000 1.943310e+00
7045.520000 2.049529e+00
7047.520000 2.211500e+00
7049.520000 2.100542e+00
7051.520000 1.773530e+00
7053.520000 1.907291e+00
7055.520000 2.021913e+00
7057.520000 2.128783e+00
7059.520000 2.194344e+00
7061.520000 2.154785e+00
7063.520000 1.993133e+00
7065.520000 1.976343e+00
7067.520000 2.030084e+00
7069.520000 2.173146e+00
7071.520000 2.294046e+00
7073.520000 2.358123e+00
7075.520000 2.180277e+00
7077.520000 2.003446e+00
7079.520000 2.230510e+00
7081.520000 2.135612e+00
7083.520000 2.282686e+00
7085.520000 2.223953e+00
7087.520000 2.119154e+00
7089.520000 2.227526e+00
7091.520000 2.180837e+00
7093.520000 1.969800e+00
7095.520000 1.942431e+00
7097.520000 1.899357e+00
7099.520000 1.872014e+00
7101.520000 2.026001e+00
7103.520000 2.166092e+00
7105.520000 2.071696e+00
7107.520000 2.018890e+00
7109.520000 2.053492e+00
7111.520000 2.104518e+00
7113.520000 1.902451e+00
7115.520000 1.973455e+00
7117.520000 2.161586e+00
7119.520000 2.145583e+00
7121.520000 2.218604e+00
7123.520000 1.922827e+00
7125.520000 1.949644e+00
7127.520000 1.940285e+00
7129.520000 1.782496e+00
7131.520000 1.927631e+00
7133.520000 2.029901e+00
7135.520000 2.015460e+00
7137.520000 1.708476e+00
7139.520000 1.655240e+00
7141.520000 1.903048e+00
7143.520000 1.686624e+00
7145.520000 1.580392e+00
7147.520000 1.807854e+00
7149.520000 2.008559e+00
7151.520000 2.038977e+00
7153.520000 1.881020e+00
7155.520000 1.864006e+00
7157.520000 1.621631e+00
7159.520000 1.519151e+00
7161.520000 1.569904e+00
7163.520000 1.725867e+00
7165.520000 1.775512e+00
7167.520000 1.867004e+00
7169.520000 1.965552e+00
7171.520000 1.765303e+00
7173.520000 1.758810e+00
7175.520000 1.851468e+00
7177.520000 1.642997e+00
7179.520000 1.733026e+00
7181.520000 1.869714e+00
7183.520000 1.860375e+00
7185.520000 1.599650e+00
7187.520000 1.427166e+00
7189.520000 1.649950e+00
7191.520000 1.896877e+00
7193.520000 1.936586e+00
7195.520000 1.854573e+00
7197.520000 1.669822e+00
7199.520000 1.632572e+00
7201.520000 1.611695e+00
7203.520000 1.765249e+00
7205.520000 2.063917e+00
7207.520000 2.023635e+00
7209.520000 1.798670e+00
7211.520000 1.589054e+00
7213.520000 1.594831e+00
7215.520000 1.616408e+00
7217.520000 1.613331e+00
7219.520000 1.597199e+00
7221.520000 1.824704e+00
7223.520000 1.853474e+00
7225.520000 1.686242e+00
7227.520000 1.604042e+00
7229.520000 1.674385e+00
7231.520000 1.783715e+00
7233.520000 1.666609e+00
7235.520000 1.753967e+00
7237.520000 1.903862e+00
7239.520000 1.556568e+00
7241.520000 1.437726e+00
7243.520000 1.540752e+00
7245.520000 1.381972e+00
7247.520000 1.542169e+00
7249.520000 1.886645e+00
7251.520000 1.828099e+00
7253.520000 1.441819e+00
7255.520000 1.799379e+00
7257.520000 2.047010e+00
7259.520000 1.886188e+00
7261.520000 1.904247e+00
7263.520000 1.751219e+00
7265.520000 1.716007e+00
7267.520000 1.999051e+00
7269.520000 1.814304e+00
7271.520000 1.677986e+00
7273.520000 1.604070e+00
7275.520000 1.687570e+00
7277.520000 1.616216e+00
7279.520000 1.670336e+00
7281.520000 1.770233e+00
7283.520000 1.640786e+00
7285.520000 1.882704e+00
7287.520000 1.926557e+00
7289.520000 1.863497e+00
7291.520000 1.746420e+00
7293.520000 1.776685e+00
7295.520000 1.741887e+00
7297.520000 1.660847e+00
7299.520000 1.829254e+00
7301.520000 1.827836e+00
7303.520000 1.579348e+00
7305.520000 1.860974e+00
7307.520000 2.005706e+00
7309.520000 1.869584e+00
7311.520000 1.798474e+00
7313.520000 1.716541e+00
7315.520000 1.845202e+00
7317.520000 1.826557e+00
7319.520000 2.134944e+00
7321.520000 2.364395e+00
7323.520000 1.936730e+00
7325.520000 1.712779e+00
7327.520000 1.975265e+00
7329.520000 2.117323e+00
7331.520000 1.995034e+00
7333.520000 1.679127e+00
7335.520000 1.551487e+00
7337.520000 1.776365e+00
7339.520000 2.311313e+00
7341.520000 1.928253e+00
7343.520000 1.784663e+00
7345.520000 1.759145e+00
7347.520000 1.791726e+00
7349.520000 2.088875e+00
7351.520000 2.280898e+00
7353.520000 2.296506e+00
7355.520000 2.037626e+00
7357.520000 1.785409e+00
7359.520000 1.969932e+00
7361.520000 2.007719e+00
7363.520000 1.987530e+00
7365.520000 2.046258e+00
7367.520000 2.186598e+00
7369.520000 2.094106e+00
7371.520000 2.063122e+00
7373.520000 1.845713e+00
7375.520000 1.818536e+00
7377.520000 1.779930e+00
7379.520000 1.734496e+00
7381.520000 1.851159e+00
7383.520000 1.997571e+00
7385.520000 1.985964e+00
7387.520000 2.165658e+00
7389.520000 2.073193e+00
7391.520000 1.940373e+00
7393.520000 1.810514e+00
7395.520000 1.797722e+00
7397.520000 1.948976e+00
7399.520000 2.059650e+00
7401.520000 2.041732e+00
7403.520000 2.094535e+00
7405.520000 2.186167e+00
7407.520000 2.146177e+00
7409.520000 2.037110e+00
7411.520000 1.741880e+00
7413.520000 1.702502e+00
7415.520000 2.048200e+00
7417.520000 2.047923e+00
7419.520000 1.685355e+00
7421.520000 1.667759e+00
7423.520000 1.745050e+00
7425.520000 1.848094e+00
7427.520000 1.704064e+00
7429.520000 1.711919e+00
7431.520000 1.879674e+00
7433.520000 1.802744e+00
7435.520000 1.869383e+00
7437.520000 1.982718e+00
7439.520000 2.104317e+00
7441.520000 1.991243e+00
7443.520000 1.827766e+00
7445.520000 1.758651e+00
7447.520000 1.885511e+00
7449.520000 1.868017e+00
7451.520000 1.987470e+00
7453.520000 2.052108e+00
7455.520000 1.972901e+00
7457.520000 1.654543e+00
7459.520000 1.577604e+00
7461.520000 1.572889e+00
7463.520000 1.651086e+00
7465.520000 1.898387e+00
7467.520000 2.100675e+00
7469.520000 1.905583e+00
7471.520000 2.063455e+00
7473.520000 2.182672e+00
7475.520000 2.083686e+00
7477.520000 1.978805e+00
7479.520000 2.011644e+00
7481.520000 1.799922e+00
7483.520000 1.786393e+00
7485.520000 2.005826e+00
7487.520000 1.807896e+00
7489.520000 1.813046e+00
7491.520000 1.879017e+00
7493.520000 1.778479e+00
7495.520000 1.702917e+00
7497.520000 1.647806e+00
7499.520000 1.693194e+00
7501.520000 1.678125e+00
7503.520000 1.654450e+00
7505.520000 1.488230e+00
7507.520000 1.615067e+00
7509.520000 1.511516e+00
7511.520000 1.748449e+00
7513.520000 1.886502e+00
7515.520000 1.738720e+00
7517.520000 1.426705e+00
7519.520000 1.466008e+00
7521.520000 1.385839e+00
7523.520000 7.551749e-01
7525.520000 nan
7527.520000 nan
7529.520000 1.592981e+00
7531.520000 1.991901e+00
7533.520000 1.493075e+00
7535.520000 1.465167e+00
7537.520000 1.445964e+00
7539.520000 1.588474e+00
7541.520000 1.869463e+00
7543.520000 1.869445e+00
7545.520000 1.772182e+00
7547.520000 1.310083e+00
7549.520000 1.774432e+00
7551.520000 1.961610e+00
7553.520000 1.975733e+00
7555.520000 2.004430e+00
7557.520000 1.759379e+00
7559.520000 1.490129e+00
7561.520000 1.643431e+00
7563.520000 1.631870e+00
7565.520000 1.569190e+00
7567.520000 1.445810e+00
7569.520000 1.441457e+00
7571.520000 1.511341e+00
7573.520000 1.717498e+00
7575.520000 1.795505e+00
7577.520000 1.731243e+00
7579.520000 1.741842e+00
7581.520000 1.717428e+00
7583.520000 1.710023e+00
7585.520000 1.694515e+00
7587.520000 1.468587e+00
7589.520000 1.049704e+00
7591.520000 1.173238e+00
7593.520000 1.630796e+00
7595.520000 1.488612e+00
7597.520000 1.607646e+00
7599.520000 1.786871e+00
7601.520000 1.526414e+00
7603.520000 9.619623e-01
7605.520000 8.963814e-01
7607.520000 nan
7609.520000 1.337086e+00
7611.520000 1.882385e+00
7613.520000 1.691715e+00
7615.520000 1.366683e+00
7617.520000 1.234770e+00
7619.520000 1.590302e+00
7621.520000 1.499128e+00
7623.520000 1.053797e+00
7625.520000 9.367017e-01
7627.520000 7.996348e-01
7629.520000 nan
7631.520000 1.206506e+00
7633.520000 1.844593e+00
7635.520000 1.434924e+00
7637.520000 1.378269e+00
7639.520000 1.482899e+00
7641.520000 1.775979e+00
7643.520000 1.650962e+00
7645.520000 1.709745e+00
7647.520000 1.681110e+00
7649.520000 1.447626e+00
7651.520000 1.624332e+00
7653.520000 2.273866e+00
7655.520000 2.387120e+00
7657.520000 1.974282e+00
7659.520000 1.434771e+00
7661.520000 1.625601e+00
7663.520000 1.922335e+00
7665.520000 1.862080e+00
7667.520000 1.626455e+00
7669.520000 1.325485e+00
7671.520000 1.574177e+00
7673.520000 1.698354e+00
7675.520000 1.723703e+00
7677.520000 1.581273e+00
7679.520000 1.538932e+00
7681.520000 1.639419e+00
7683.520000 1.584988e+00
7685.520000 1.572292e+00
7687.520000 1.671824e+00
7689.520000 1.474662e+00
7691.520000 1.311180e+00
7693.520000 1.518790e+00
7695.520000 1.542978e+00
7697.520000 1.556510e+00
7699.520000 1.554413e+00
7701.520000 1.549828e+00
7703.520000 1.590652e+00
7705.520000 1.496034e+00
7707.520000 1.396747e+00
7709.520000 1.423936e+00
7711.520000 1.512270e+00
7713.520000 1.877128e+00
7715.520000 2.106339e+00
7717.520000 1.846651e+00
7719.520000 1.269761e+00
7721.520000 1.432972e+00
7723.520000 1.324504e+00
7725.520000 1.225821e+00
7727.520000 1.439824e+00
7729.520000 1.392055e+00
7731.520000 1.446881e+00
7733.520000 1.398044e+00
7735.520000 1.496395e+00
7737.520000 1.494897e+00
7739.520000 1.516746e+00
7741.520000 1.478597e+00
7743.520000 1.197962e+00
7745.520000 1.091179e+00
7747.520000 1.270379e+00
7749.520000 1.639245e+00
7751.520000 1.632738e+00
7753.520000 1.467390e+00
7755.520000 1.587994e+00
7757.520000 1.638782e+00
7759.520000 1.563937e+00
7761.520000 1.465642e+00
7763.520000 1.472791e+00
7765.520000 1.445764e+00
7767.520000 1.369042e+00
7769.520000 1.519614e+00
7771.520000 1.426372e+00
7773.520000 1.542334e+00
7775.520000 1.460685e+00
7777.520000 1.432051e+00
7779.520000 1.560093e+00
7781.520000 1.600834e+00
7783.520000 1.429117e+00
7785.520000 1.462990e+00
7787.520000 1.421477e+00
7789.520000 1.413940e+00
7791.520000 1.513422e+00
7793.520000 1.779686e+00
7795.520000 2.106901e+00
7797.520000 1.901954e+00
7799.520000 1.789303e+00
7801.520000 1.774100e+00
7803.520000 1.674774e+00
7805.520000 1.678786e+00
7807.520000 1.588074e+00
7809.520000 1.234717e+00
7811.520000 1.882648e+00
7813.520000 1.992745e+00
7815.520000 1.559355e+00
7817.520000 1.363146e+00
7819.520000 1.542079e+00
7821.520000 1.588180e+00
7823.520000 1.636581e+00
7825.520000 1.686518e+00
7827.520000 1.738371e+00
7829.520000 1.933496e+00
7831.520000 1.950725e+00
7833.520000 1.795155e+00
7835.520000 1.598470e+00
7837.520000 1.647818e+00
7839.520000 1.603940e+00
7841.520000 1.643022e+00
7843.520000 1.810580e+00
7845.520000 1.774939e+00
7847.520000 1.666264e+00
7849.520000 1.596390e+00
7851.520000 1.550317e+00
7853.520000 1.297969e+00
7855.520000 1.310637e+00
7857.520000 1.529141e+00
7859.520000 1.487922e+00
7861.520000 1.321676e+00
7863.520000 1.225081e+00
7865.520000 1.574837e+00
7867.520000 2.240588e+00
7869.520000 2.176186e+00
7871.520000 1.611206e+00
7873.520000 1.470156e+00
7875.520000 1.725146e+00
7877.520000 1.668745e+00
7879.520000 1.509136e+00
7881.520000 1.389136e+00
7883.520000 1.709482e+00
7885.520000 1.834472e+00
7887.520000 1.729434e+00
7889.520000 1.686970e+00
7891.520000 1.841786e+00
7893.520000 1.628104e+00
7895.520000 1.549170e+00
7897.520000 1.691666e+00
7899.520000 1.801924e+00
7901.520000 1.737450e+00
7903.520000 1.616120e+00
7905.520000 1.632573e+00
7907.520000 1.662026e+00
7909.520000 1.654145e+00
7911.520000 1.627930e+00
7913.520000 1.587340e+00
7915.520000 1.613114e+00
7917.520000 1.740754e+00
7919.520000 1.757350e+00
7921.520000 1.590801e+00
7923.520000 1.435851e+00
7925.520000 1.183315e+00
7927.520000 1.528522e+00
7929.520000 1.498079e+00
7931.520000 1.438678e+00
7933.520000 1.911081e+00
7935.520000 1.797913e+00
7937.520000 1.694747e+00
7939.520000 1.658442e+00
7941.520000 1.632206e+00
7943.520000 1.642303e+00
7945.520000 1.314281e+00
7947.520000 1.098716e+00
7949.520000 1.125103e+00
7951.520000 1.253936e+00
7953.520000 1.634323e+00
7955.520000 1.546992e+00
7957.520000 1.513401e+00
7959.520000 1.425156e+00
7961.520000 1.492459e+00
7963.520000 1.379746e+00
7965.520000 1.237730e+00
7967.520000 1.384150e+00
7969.520000 1.609549e+00
7971.520000 1.663268e+00
7973.520000 1.833536e+00
7975.520000 1.836482e+00
7977.520000 1.822992e+00
7979.520000 1.638174e+00
7981.520000 1.566350e+00
7983.520000 1.588383e+00
7985.520000 1.518986e+00
7987.520000 1.504614e+00
7989.520000 1.418133e+00
7991.520000 1.387671e+00
7993.520000 1.173563e+00
7995.520000 1.183131e+00
7997.520000 1.226822e+00
7999.520000 1.335200e+00
8001.520000 1.584018e+00
8003.520000 1.658150e+00
8005.520000 1.523833e+00
8007.520000 1.453235e+00
8009.520000 1.575152e+00
8011.520000 1.663117e+00
8013.520000 1.614968e+00
8015.520000 1.452837e+00
8017.520000 1.327742e+00
8019.520000 1.291340e+00
8021.520000 1.483264e+00
8023.520000 1.519039e+00
8025.520000 1.421611e+00
8027.520000 1.481068e+00
8029.520000 1.292116e+00
8031.520000 1.416260e+00
8033.520000 1.462475e+00
8035.520000 1.406994e+00
8037.520000 1.314338e+00
8039.520000 1.529215e+00
8041.520000 1.394387e+00
8043.520000 1.398337e+00
8045.520000 1.463014e+00
8047.520000 1.437847e+00
8049.520000 1.522507e+00
8051.520000 1.542183e+00
8053.520000 1.679937e+00
8055.520000 1.680941e+00
8057.520000 1.534314e+00
8059.520000 1.398120e+00
8061.520000 1.344297e+00
8063.520000 1.483561e+00
8065.520000 1.573453e+00
8067.520000 1.273353e+00
8069.520000 1.327964e+00
8071.520000 1.245261e+00
8073.520000 1.204614e+00
8075.520000 1.316535e+00
8077.520000 1.472311e+00
8079.520000 1.687433e+00
8081.520000 1.857838e+00
8083.520000 1.864956e+00
8085.520000 1.755520e+00
8087.520000 1.699552e+00
8089.520000 1.681968e+00
8091.520000 1.264973e+00
8093.520000 1.400992e+00
8095.520000 1.500356e+00
8097.520000 1.248454e+00
8099.520000 1.289172e+00
8101.520000 1.440115e+00
8103.520000 1.552220e+00
8105.520000 1.364820e+00
8107.520000 1.109743e+00
8109.520000 1.046614e+00
8111.520000 1.256410e+00
8113.520000 1.312250e+00
8115.520000 1.398953e+00
8117.520000 1.541405e+00
8119.520000 1.473083e+00
8121.520000 1.455328e+00
8123.520000 1.379720e+00
8125.520000 1.489127e+00
8127.520000 1.593148e+00
8129.520000 1.390568e+00
8131.520000 1.177225e+00
8133.520000 1.194129e+00
8135.520000 1.566182e+00
8137.520000 1.354013e+00
8139.520000 1.212235e+00
8141.520000 1.547824e+00
8143.520000 1.622231e+00
8145.520000 1.478683e+00
8147.520000 1.479599e+00
8149.520000 1.426009e+00
8151.520000 1.581979e+00
8153.520000 1.624228e+00
8155.520000 1.429406e+00
8157.520000 1.378025e+00
8159.520000 1.161858e+00
8161.520000 8.236444e-01
8163.520000 9.830448e-01
8165.520000 1.149676e+00
8167.520000 1.033731e+00
8169.520000 1.010857e+00
8171.520000 1.374537e+00
8173.520000 1.377832e+00
8175.520000 1.014767e+00
8177.520000 1.024485e+00
8179.520000 1.365818e+00
8181.520000 1.381819e+00
8183.520000 1.509985e+00
8185.520000 1.321688e+00
8187.520000 1.303142e+00
8189.520000 1.132366e+00
8191.520000 1.240233e+00
8193.520000 1.389810e+00
8195.520000 1.299891e+00
8197.520000 1.163246e+00
8199.520000 1.427404e+00
8201.520000 1.465697e+00
8203.520000 1.411437e+00
8205.520000 1.379597e+00
8207.520000 1.341303e+00
8209.520000 1.301001e+00
8211.520000 1.456011e+00
8213.520000 1.566225e+00
8215.520000 1.610684e+00
8217.520000 1.609690e+00
8219.520000 1.281974e+00
8221.520000 1.241054e+00
8223.520000 1.069165e+00
8225.520000 1.292255e+00
8227.520000 1.347098e+00
8229.520000 1.198525e+00
8231.520000 1.294684e+00
8233.520000 1.322745e+00
8235.520000 1.367907e+00
8237.520000 1.470255e+00
8239.520000 1.450508e+00
8241.520000 1.137254e+00
8243.520000 1.201297e+00
8245.520000 1.318596e+00
8247.520000 1.512184e+00
8249.520000 1.401295e+00
8251.520000 1.412728e+00
8253.520000 1.226243e+00
8255.520000 1.434971e+00
8257.520000 1.518720e+00
8259.520000 1.468890e+00
8261.520000 1.286865e+00
8263.520000 1.306456e+00
8265.520000 1.366206e+00
8267.520000 1.313982e+00
8269.520000 1.344053e+00
8271.520000 1.479881e+00
8273.520000 1.426642e+00
8275.520000 1.479066e+00
8277.520000 1.387215e+00
8279.520000 1.135484e+00
8281.520000 9.940863e-01
8283.520000 1.003335e+00
8285.520000 1.027515e+00
8287.520000 1.024344e+00
8289.520000 1.038284e+00
8291.520000 1.044185e+00
8293.520000 1.067898e+00
8295.520000 1.106510e+00
8297.520000 1.226294e+00
8299.520000 1.275539e+00
8301.520000 1.522212e+00
8303.520000 1.747575e+00
8305.520000 1.490933e+00
8307.520000 1.370451e+00
8309.520000 1.394330e+00
8311.520000 1.272966e+00
8313.520000 1.179086e+00
8315.520000 1.176965e+00
8317.520000 1.234639e+00
8319.520000 1.777556e+00
8321.520000 1.747252e+00
8323.520000 1.347209e+00
8325.520000 1.117341e+00
8327.520000 1.260567e+00
8329.520000 1.393738e+00
8331.520000 1.406723e+00
8333.520000 1.398137e+00
8335.520000 1.321737e+00
8337.520000 1.517195e+00
8339.520000 1.462260e+00
8341.520000 9.743061e-01
8343.520000 8.745800e-01
8345.520000 8.776704e-01
8347.520000 8.469772e-01
8349.520000 9.980753e-01
8351.520000 1.019128e+00
8353.520000 8.478074e-01
8355.520000 8.169726e-01
8357.520000 1.016258e+00
8359.520000 9.778559e-01
8361.520000 1.068471e+00
8363.520000 1.286576e+00
8365.520000 1.532579e+00
8367.520000 1.421954e+00
8369.520000 1.339450e+00
8371.520000 1.279142e+00
8373.520000 1.285321e+00
8375.520000 1.279808e+00
8377.520000 1.252827e+00
8379.520000 1.379723e+00
8381.520000 1.337459e+00
8383.520000 1.283391e+00
8385.520000 1.299774e+00
8387.520000 1.383979e+00
8389.520000 1.371744e+00
8391.520000 1.416657e+00
8393.520000 1.456677e+00
8395.520000 1.289313e+00
8397.520000 1.010835e+00
8399.520000 1.283579e+00
8401.520000 1.967916e+00
8403.520000 1.547545e+00
8405.520000 1.379518e+00
8407.520000 1.369550e+00
8409.520000 1.124795e+00
8411.520000 1.187049e+00
8413.520000 1.356151e+00
8415.520000 1.620235e+00
8417.520000 1.562097e+00
8419.520000 1.465599e+00
8421.520000 1.297295e+00
8423.520000 1.312488e+00
8425.520000 1.509361e+00
8427.520000 1.613681e+00
8429.520000 1.334669e+00
8431.520000 1.246266e+00
8433.520000 1.590176e+00
8435.520000 1.583754e+00
8437.520000 1.537622e+00
8439.520000 1.517440e+00
8441.520000 1.295164e+00
8443.520000 1.393590e+00
8445.520000 1.742508e+00
8447.520000 1.761767e+00
8449.520000 1.229830e+00
8451.520000 1.468977e+00
8453.520000 1.716102e+00
8455.520000 1.525894e+00
8457.520000 1.372512e+00
8459.520000 1.404423e+00
8461.520000 1.420422e+00
8463.520000 1.353354e+00
8465.520000 1.867470e+00
8467.520000 1.825060e+00
8469.520000 1.752439e+00
8471.520000 1.758825e+00
8473.520000 1.611500e+00
8475.520000 1.575089e+00
8477.520000 1.695919e+00
8479.520000 1.755686e+00
8481.520000 1.672266e+00
8483.520000 1.453093e+00
8485.520000 1.474259e+00
8487.520000 1.642342e+00
8489.520000 1.975110e+00
8491.520000 2.038675e+00
8493.520000 2.153818e+00
8495.520000 2.248070e+00
8497.520000 1.890566e+00
8499.520000 1.911481e+00
8501.520000 1.941453e+00
8503.520000 1.937310e+00
8505.520000 2.171762e+00
8507.520000 2.040587e+00
8509.520000 1.764401e+00
8511.520000 1.850715e+00
8513.520000 1.836143e+00
8515.520000 1.924218e+00
8517.520000 1.820266e+00
8519.520000 1.553443e+00
8521.520000 1.656384e+00
8523.520000 1.971804e+00
8525.520000 2.119078e+00
8527.520000 2.056818e+00
8529.520000 1.973552e+00
8531.520000 1.929503e+00
8533.520000 2.033553e+00
8535.520000 2.229907e+00
8537.520000 2.273375e+00
8539.520000 2.110565e+00
8541.520000 2.193277e+00
8543.520000 2.080427e+00
8545.520000 1.976466e+00
8547.520000 1.921178e+00
8549.520000 1.951459e+00
8551.520000 2.361033e+00
8553.520000 2.383206e+00
8555.520000 2.227032e+00
8557.520000 2.417493e+00
8559.520000 2.574845e+00
8561.520000 2.494254e+00
8563.520000 2.326687e+00
8565.520000 2.257357e+00
8567.520000 2.291299e+00
8569.520000 2.540180e+00
8571.520000 2.641171e+00
8573.520000 2.568662e+00
8575.520000 2.356151e+00
8577.520000 2.293818e+00
8579.520000 2.493576e+00
8581.520000 2.567120e+00
8583.520000 2.347302e+00
8585.520000 2.232059e+00
8587.520000 2.404981e+00
8589.520000 2.518515e+00
8591.520000 2.568385e+00
8593.520000 2.425691e+00
8595.520000 2.529527e+00
8597.520000 2.665347e+00
8599.520000 2.578078e+00
8601.520000 2.450759e+00
8603.520000 2.424578e+00
8605.520000 2.375314e+00
8607.520000 2.544907e+00
8609.520000 2.507151e+00
8611.520000 2.302841e+00
8613.520000 2.504162e+00
8615.520000 2.606929e+00
8617.520000 2.489952e+00
8619.520000 2.277513e+00
8621.520000 2.214116e+00
8623.520000 2.479813e+00
8625.520000 2.407127e+00
8627.520000 2.173500e+00
8629.520000 2.303682e+00
8631.520000 2.419009e+00
8633.520000 2.560975e+00
8635.520000 2.603892e+00
8637.520000 2.309008e+00
8639.520000 2.181491e+00
8641.520000 2.210613e+00
8643.520000 2.381216e+00
8645.520000 2.569366e+00
8647.520000 2.478007e+00
8649.520000 2.541179e+00
8651.520000 2.467522e+00
8653.520000 2.231612e+00
8655.520000 2.026775e+00
8657.520000 2.602217e+00
8659.520000 2.837619e+00
8661.520000 2.554468e+00
8663.520000 2.320595e+00
8665.520000 2.285717e+00
8667.520000 2.384674e+00
8669.520000 2.530447e+00
8671.520000 2.702570e+00
8673.520000 2.764368e+00
8675.520000 2.638554e+00
8677.520000 2.431696e+00
8679.520000 2.464588e+00
8681.520000 2.630196e+00
8683.520000 2.597673e+00
8685.520000 2.693081e+00
8687.520000 2.916303e+00


==> anc/spec_2023ufx_2023-12-10T09_51_59.558_MODS.dat <==
# spectrum of 2023ufx
# MJD = 60288.411106
# UT = 2023-12-10T09:51:59.558
# PHASE = 64 days
# INSTRUMENT = LBT/MODS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3100.000000 -8.192744e-01
3102.000000 3.926532e-01
3104.000000 -2.258068e+00
3106.000000 -1.881062e+00
3108.000000 -1.731440e+00
3110.000000 -1.426752e+00
3112.000000 -7.870715e-01
3114.000000 3.628935e-02
3116.000000 3.893445e-02
3118.000000 -2.867375e-01
3120.000000 5.105306e-01
3122.000000 -1.845096e-01
3124.000000 1.706223e+00
3126.000000 2.050051e+00
3128.000000 -3.205042e-02
3130.000000 1.002237e+00
3132.000000 1.463311e+00
3134.000000 1.200629e+00
3136.000000 5.333594e-01
3138.000000 2.376283e-01
3140.000000 1.456394e+00
3142.000000 2.078360e+00
3144.000000 1.141469e+00
3146.000000 2.078400e+00
3148.000000 2.806607e+00
3150.000000 1.966558e+00
3152.000000 3.119628e+00
3154.000000 2.223115e+00
3156.000000 4.147730e+00
3158.000000 1.460986e+00
3160.000000 2.986156e+00
3162.000000 3.829496e+00
3164.000000 2.473932e+00
3166.000000 1.961634e+00
3168.000000 1.850536e+00
3170.000000 1.999082e+00
3172.000000 3.420885e+00
3174.000000 1.908996e+00
3176.000000 2.875081e+00
3178.000000 2.480350e+00
3180.000000 2.711786e+00
3182.000000 2.441995e+00
3184.000000 3.682558e+00
3186.000000 2.590849e+00
3188.000000 2.609416e+00
3190.000000 2.215010e+00
3192.000000 3.916687e+00
3194.000000 2.670884e+00
3196.000000 2.068033e+00
3198.000000 2.554488e+00
3200.000000 1.987344e+00
3202.000000 2.569344e+00
3204.000000 2.205069e+00
3206.000000 2.604679e+00
3208.000000 2.291189e+00
3210.000000 3.137331e+00
3212.000000 3.515319e+00
3214.000000 2.159181e+00
3216.000000 3.588167e+00
3218.000000 3.429863e+00
3220.000000 2.857664e+00
3222.000000 2.942545e+00
3224.000000 3.512115e+00
3226.000000 3.180230e+00
3228.000000 2.597534e+00
3230.000000 2.978551e+00
3232.000000 2.295383e+00
3234.000000 3.659703e+00
3236.000000 3.505214e+00
3238.000000 4.218171e+00
3240.000000 3.061501e+00
3242.000000 4.364439e+00
3244.000000 3.132696e+00
3246.000000 3.454148e+00
3248.000000 3.135295e+00
3250.000000 3.007188e+00
3252.000000 3.251686e+00
3254.000000 3.077329e+00
3256.000000 3.962594e+00
3258.000000 3.295975e+00
3260.000000 3.095148e+00
3262.000000 3.628559e+00
3264.000000 3.382401e+00
3266.000000 4.350058e+00
3268.000000 3.788833e+00
3270.000000 3.628753e+00
3272.000000 4.227177e+00
3274.000000 3.425973e+00
3276.000000 3.487732e+00
3278.000000 3.920567e+00
3280.000000 3.544705e+00
3282.000000 3.859076e+00
3284.000000 4.050245e+00
3286.000000 3.654433e+00
3288.000000 4.166621e+00
3290.000000 3.979491e+00
3292.000000 3.845402e+00
3294.000000 4.286397e+00
3296.000000 4.300179e+00
3298.000000 3.612057e+00
3300.000000 3.620119e+00
3302.000000 3.301300e+00
3304.000000 4.339288e+00
3306.000000 3.798770e+00
3308.000000 4.078180e+00
3310.000000 4.023045e+00
3312.000000 3.467851e+00
3314.000000 3.140192e+00
3316.000000 3.263411e+00
3318.000000 3.661345e+00
3320.000000 4.177148e+00
3322.000000 3.628682e+00
3324.000000 3.803661e+00
3326.000000 3.613030e+00
3328.000000 3.996511e+00
3330.000000 3.828170e+00
3332.000000 4.028917e+00
3334.000000 4.091698e+00
3336.000000 3.935956e+00
3338.000000 3.819418e+00
3340.000000 4.348269e+00
3342.000000 3.913702e+00
3344.000000 4.040919e+00
3346.000000 4.206510e+00
3348.000000 3.687347e+00
3350.000000 4.099531e+00
3352.000000 4.116220e+00
3354.000000 3.886425e+00
3356.000000 3.981612e+00
3358.000000 3.847600e+00
3360.000000 4.476678e+00
3362.000000 3.942201e+00
3364.000000 3.421530e+00
3366.000000 4.055124e+00
3368.000000 4.649373e+00
3370.000000 3.951879e+00
3372.000000 4.313724e+00
3374.000000 4.326322e+00
3376.000000 4.156591e+00
3378.000000 3.968223e+00
3380.000000 4.463259e+00
3382.000000 4.343448e+00
3384.000000 4.428115e+00
3386.000000 3.718392e+00
3388.000000 3.998750e+00
3390.000000 4.337418e+00
3392.000000 4.192032e+00
3394.000000 3.893788e+00
3396.000000 4.141744e+00
3398.000000 4.387438e+00
3400.000000 4.480194e+00
3402.000000 4.861476e+00
3404.000000 4.150795e+00
3406.000000 3.930496e+00
3408.000000 4.014764e+00
3410.000000 4.347499e+00
3412.000000 4.175984e+00
3414.000000 4.371643e+00
3416.000000 4.118225e+00
3418.000000 4.068229e+00
3420.000000 4.374261e+00
3422.000000 4.627532e+00
3424.000000 4.281405e+00
3426.000000 4.236875e+00
3428.000000 4.263407e+00
3430.000000 4.698676e+00
3432.000000 4.187816e+00
3434.000000 4.938181e+00
3436.000000 4.546655e+00
3438.000000 4.346634e+00
3440.000000 4.896560e+00
3442.000000 4.181511e+00
3444.000000 4.320236e+00
3446.000000 4.386477e+00
3448.000000 4.767469e+00
3450.000000 4.386056e+00
3452.000000 4.228326e+00
3454.000000 4.597773e+00
3456.000000 4.707814e+00
3458.000000 4.236904e+00
3460.000000 4.591565e+00
3462.000000 4.450091e+00
3464.000000 4.415013e+00
3466.000000 4.653711e+00
3468.000000 4.475750e+00
3470.000000 4.629094e+00
3472.000000 4.446003e+00
3474.000000 4.623654e+00
3476.000000 4.839782e+00
3478.000000 4.894738e+00
3480.000000 4.671030e+00
3482.000000 4.630690e+00
3484.000000 4.779778e+00
3486.000000 4.551597e+00
3488.000000 4.651026e+00
3490.000000 4.831579e+00
3492.000000 4.622367e+00
3494.000000 4.351614e+00
3496.000000 4.739989e+00
3498.000000 4.859961e+00
3500.000000 4.772623e+00
3502.000000 4.905296e+00
3504.000000 4.451955e+00
3506.000000 4.523183e+00
3508.000000 5.027028e+00
3510.000000 4.724956e+00
3512.000000 4.812383e+00
3514.000000 4.791232e+00
3516.000000 4.562192e+00
3518.000000 4.763662e+00
3520.000000 4.887701e+00
3522.000000 4.933510e+00
3524.000000 4.287951e+00
3526.000000 4.876084e+00
3528.000000 4.946889e+00
3530.000000 4.859933e+00
3532.000000 5.024004e+00
3534.000000 5.100644e+00
3536.000000 4.717468e+00
3538.000000 5.036031e+00
3540.000000 4.318710e+00
3542.000000 4.866526e+00
3544.000000 4.767194e+00
3546.000000 5.046079e+00
3548.000000 4.794301e+00
3550.000000 4.891600e+00
3552.000000 4.919602e+00
3554.000000 4.590202e+00
3556.000000 4.564506e+00
3558.000000 5.210461e+00
3560.000000 4.659864e+00
3562.000000 5.255796e+00
3564.000000 4.700730e+00
3566.000000 4.941125e+00
3568.000000 5.172742e+00
3570.000000 4.701768e+00
3572.000000 4.740878e+00
3574.000000 4.812671e+00
3576.000000 4.820429e+00
3578.000000 4.635522e+00
3580.000000 4.904600e+00
3582.000000 4.489836e+00
3584.000000 4.572396e+00
3586.000000 4.904366e+00
3588.000000 4.477631e+00
3590.000000 5.003267e+00
3592.000000 4.769061e+00
3594.000000 4.629851e+00
3596.000000 4.770194e+00
3598.000000 4.548764e+00
3600.000000 5.205883e+00
3602.000000 4.776739e+00
3604.000000 4.795414e+00
3606.000000 4.976379e+00
3608.000000 4.955518e+00
3610.000000 5.001922e+00
3612.000000 5.328779e+00
3614.000000 5.128797e+00
3616.000000 4.894837e+00
3618.000000 4.604390e+00
3620.000000 5.011145e+00
3622.000000 4.831949e+00
3624.000000 5.114103e+00
3626.000000 4.812009e+00
3628.000000 4.933430e+00
3630.000000 5.216579e+00
3632.000000 5.210747e+00
3634.000000 4.804828e+00
3636.000000 4.922163e+00
3638.000000 5.065991e+00
3640.000000 4.565739e+00
3642.000000 4.675483e+00
3644.000000 4.595050e+00
3646.000000 4.820586e+00
3648.000000 4.806589e+00
3650.000000 4.825746e+00
3652.000000 5.065723e+00
3654.000000 5.374303e+00
3656.000000 4.961346e+00
3658.000000 5.118194e+00
3660.000000 4.831790e+00
3662.000000 4.913542e+00
3664.000000 4.890874e+00
3666.000000 4.448139e+00
3668.000000 4.596422e+00
3670.000000 5.237980e+00
3672.000000 4.975221e+00
3674.000000 5.026064e+00
3676.000000 5.028463e+00
3678.000000 4.900876e+00
3680.000000 5.038388e+00
3682.000000 5.012350e+00
3684.000000 5.144643e+00
3686.000000 5.124188e+00
3688.000000 4.674399e+00
3690.000000 4.940397e+00
3692.000000 4.711830e+00
3694.000000 4.910108e+00
3696.000000 5.120031e+00
3698.000000 5.026586e+00
3700.000000 4.955275e+00
3702.000000 5.156803e+00
3704.000000 5.093036e+00
3706.000000 4.731922e+00
3708.000000 5.079993e+00
3710.000000 4.817065e+00
3712.000000 4.719093e+00
3714.000000 5.035266e+00
3716.000000 4.921264e+00
3718.000000 4.862531e+00
3720.000000 5.018831e+00
3722.000000 5.075571e+00
3724.000000 4.947674e+00
3726.000000 4.905391e+00
3728.000000 5.199932e+00
3730.000000 4.915167e+00
3732.000000 5.053237e+00
3734.000000 5.154179e+00
3736.000000 5.295222e+00
3738.000000 4.966274e+00
3740.000000 5.008878e+00
3742.000000 5.137911e+00
3744.000000 5.356565e+00
3746.000000 5.386860e+00
3748.000000 5.532382e+00
3750.000000 5.589320e+00
3752.000000 5.460622e+00
3754.000000 5.620372e+00
3756.000000 5.571841e+00
3758.000000 5.452471e+00
3760.000000 5.432936e+00
3762.000000 5.792341e+00
3764.000000 5.654383e+00
3766.000000 5.582922e+00
3768.000000 5.632595e+00
3770.000000 5.824135e+00
3772.000000 5.825207e+00
3774.000000 5.890594e+00
3776.000000 5.832543e+00
3778.000000 6.042210e+00
3780.000000 6.087646e+00
3782.000000 5.925943e+00
3784.000000 6.025580e+00
3786.000000 5.941825e+00
3788.000000 6.109373e+00
3790.000000 6.247148e+00
3792.000000 6.244808e+00
3794.000000 5.989097e+00
3796.000000 6.145987e+00
3798.000000 5.923362e+00
3800.000000 5.948763e+00
3802.000000 5.961094e+00
3804.000000 5.884412e+00
3806.000000 5.709527e+00
3808.000000 5.885318e+00
3810.000000 6.041337e+00
3812.000000 6.080111e+00
3814.000000 6.032940e+00
3816.000000 6.080096e+00
3818.000000 6.062083e+00
3820.000000 6.297631e+00
3822.000000 6.358315e+00
3824.000000 6.357434e+00
3826.000000 6.398353e+00
3828.000000 6.547629e+00
3830.000000 6.648180e+00
3832.000000 6.246440e+00
3834.000000 6.215159e+00
3836.000000 6.316345e+00
3838.000000 6.243906e+00
3840.000000 6.227597e+00
3842.000000 5.874458e+00
3844.000000 6.089845e+00
3846.000000 5.886742e+00
3848.000000 5.686384e+00
3850.000000 5.807182e+00
3852.000000 5.733207e+00
3854.000000 5.740281e+00
3856.000000 5.809762e+00
3858.000000 5.792156e+00
3860.000000 5.952838e+00
3862.000000 5.922985e+00
3864.000000 5.806375e+00
3866.000000 6.050609e+00
3868.000000 5.883753e+00
3870.000000 6.086311e+00
3872.000000 6.296058e+00
3874.000000 6.712566e+00
3876.000000 6.707137e+00
3878.000000 7.051676e+00
3880.000000 7.007503e+00
3882.000000 7.003537e+00
3884.000000 6.953165e+00
3886.000000 7.417387e+00
3888.000000 7.394530e+00
3890.000000 7.503459e+00
3892.000000 7.494770e+00
3894.000000 7.552470e+00
3896.000000 7.444591e+00
3898.000000 7.113097e+00
3900.000000 7.420482e+00
3902.000000 7.593268e+00
3904.000000 7.641368e+00
3906.000000 7.652349e+00
3908.000000 7.560003e+00
3910.000000 7.296908e+00
3912.000000 7.331314e+00
3914.000000 7.325722e+00
3916.000000 7.487224e+00
3918.000000 7.524816e+00
3920.000000 7.321008e+00
3922.000000 7.539617e+00
3924.000000 7.362700e+00
3926.000000 7.605431e+00
3928.000000 7.278487e+00
3930.000000 7.542854e+00
3932.000000 7.571416e+00
3934.000000 6.885186e+00
3936.000000 7.186440e+00
3938.000000 7.414824e+00
3940.000000 7.813417e+00
3942.000000 7.940116e+00
3944.000000 8.346980e+00
3946.000000 8.437104e+00
3948.000000 8.502686e+00
3950.000000 8.990692e+00
3952.000000 9.363499e+00
3954.000000 9.745534e+00
3956.000000 1.030948e+01
3958.000000 1.049394e+01
3960.000000 1.142978e+01
3962.000000 1.139074e+01
3964.000000 1.160027e+01
3966.000000 1.213318e+01
3968.000000 1.211538e+01
3970.000000 1.218019e+01
3972.000000 1.262305e+01
3974.000000 1.299622e+01
3976.000000 1.312886e+01
3978.000000 1.330154e+01
3980.000000 1.369056e+01
3982.000000 1.344620e+01
3984.000000 1.375407e+01
3986.000000 1.369345e+01
3988.000000 1.367864e+01
3990.000000 1.385473e+01
3992.000000 1.384273e+01
3994.000000 1.380266e+01
3996.000000 1.395665e+01
3998.000000 1.387703e+01
4000.000000 1.383024e+01
4002.000000 1.347672e+01
4004.000000 1.365706e+01
4006.000000 1.322302e+01
4008.000000 1.311739e+01
4010.000000 1.299916e+01
4012.000000 1.262431e+01
4014.000000 1.272363e+01
4016.000000 1.219178e+01
4018.000000 1.222856e+01
4020.000000 1.181684e+01
4022.000000 1.144024e+01
4024.000000 1.143566e+01
4026.000000 1.107673e+01
4028.000000 1.070366e+01
4030.000000 1.064805e+01
4032.000000 1.046334e+01
4034.000000 1.023259e+01
4036.000000 9.669006e+00
4038.000000 9.442513e+00
4040.000000 9.108133e+00
4042.000000 9.025385e+00
4044.000000 8.797738e+00
4046.000000 8.472080e+00
4048.000000 8.295974e+00
4050.000000 8.057302e+00
4052.000000 7.701974e+00
4054.000000 7.586380e+00
4056.000000 7.576654e+00
4058.000000 7.601392e+00
4060.000000 7.177190e+00
4062.000000 7.298782e+00
4064.000000 7.179969e+00
4066.000000 7.166225e+00
4068.000000 7.025035e+00
4070.000000 7.087194e+00
4072.000000 7.174207e+00
4074.000000 7.262402e+00
4076.000000 7.567163e+00
4078.000000 7.939474e+00
4080.000000 8.111273e+00
4082.000000 8.408249e+00
4084.000000 8.738288e+00
4086.000000 9.334425e+00
4088.000000 9.925615e+00
4090.000000 1.033230e+01
4092.000000 1.074510e+01
4094.000000 1.087102e+01
4096.000000 1.094887e+01
4098.000000 1.135098e+01
4100.000000 1.161675e+01
4102.000000 1.143468e+01
4104.000000 1.180827e+01
4106.000000 1.205753e+01
4108.000000 1.249253e+01
4110.000000 1.232109e+01
4112.000000 1.248761e+01
4114.000000 1.298061e+01
4116.000000 1.299110e+01
4118.000000 1.327404e+01
4120.000000 1.357584e+01
4122.000000 1.349090e+01
4124.000000 1.372139e+01
4126.000000 1.371152e+01
4128.000000 1.371457e+01
4130.000000 1.385891e+01
4132.000000 1.395369e+01
4134.000000 1.409138e+01
4136.000000 1.423809e+01
4138.000000 1.408314e+01
4140.000000 1.403771e+01
4142.000000 1.392611e+01
4144.000000 1.396800e+01
4146.000000 1.419044e+01
4148.000000 1.398982e+01
4150.000000 1.399584e+01
4152.000000 1.398005e+01
4154.000000 1.380541e+01
4156.000000 1.376118e+01
4158.000000 1.363048e+01
4160.000000 1.363565e+01
4162.000000 1.352058e+01
4164.000000 1.356610e+01
4166.000000 1.360449e+01
4168.000000 1.382881e+01
4170.000000 1.359143e+01
4172.000000 1.400414e+01
4174.000000 1.422991e+01
4176.000000 1.412744e+01
4178.000000 1.432771e+01
4180.000000 1.447478e+01
4182.000000 1.455085e+01
4184.000000 1.442898e+01
4186.000000 1.442057e+01
4188.000000 1.456577e+01
4190.000000 1.448996e+01
4192.000000 1.460722e+01
4194.000000 1.441238e+01
4196.000000 1.439743e+01
4198.000000 1.460259e+01
4200.000000 1.435503e+01
4202.000000 1.421262e+01
4204.000000 1.433961e+01
4206.000000 1.420547e+01
4208.000000 1.435128e+01
4210.000000 1.437615e+01
4212.000000 1.377793e+01
4214.000000 1.383786e+01
4216.000000 1.382873e+01
4218.000000 1.390889e+01
4220.000000 1.349122e+01
4222.000000 1.359564e+01
4224.000000 1.335672e+01
4226.000000 1.357472e+01
4228.000000 1.312708e+01
4230.000000 1.323809e+01
4232.000000 1.315369e+01
4234.000000 1.301520e+01
4236.000000 1.309601e+01
4238.000000 1.320699e+01
4240.000000 1.304115e+01
4242.000000 1.283864e+01
4244.000000 1.278759e+01
4246.000000 1.274011e+01
4248.000000 1.263888e+01
4250.000000 1.253148e+01
4252.000000 1.253904e+01
4254.000000 1.228305e+01
4256.000000 1.225433e+01
4258.000000 1.196820e+01
4260.000000 1.175428e+01
4262.000000 1.142386e+01
4264.000000 1.106424e+01
4266.000000 1.100770e+01
4268.000000 1.068158e+01
4270.000000 1.023858e+01
4272.000000 9.877488e+00
4274.000000 9.413862e+00
4276.000000 9.330947e+00
4278.000000 9.102460e+00
4280.000000 8.720664e+00
4282.000000 8.445180e+00
4284.000000 8.777784e+00
4286.000000 8.405262e+00
4288.000000 8.239340e+00
4290.000000 8.111116e+00
4292.000000 7.995437e+00
4294.000000 7.515695e+00
4296.000000 7.451286e+00
4298.000000 7.407327e+00
4300.000000 7.547634e+00
4302.000000 7.409645e+00
4304.000000 7.348970e+00
4306.000000 7.401298e+00
4308.000000 7.779956e+00
4310.000000 8.031214e+00
4312.000000 8.033023e+00
4314.000000 8.295407e+00
4316.000000 8.742201e+00
4318.000000 9.066669e+00
4320.000000 9.339018e+00
4322.000000 9.882563e+00
4324.000000 1.063024e+01
4326.000000 1.081147e+01
4328.000000 1.137311e+01
4330.000000 1.154802e+01
4332.000000 1.173055e+01
4334.000000 1.195277e+01
4336.000000 1.211731e+01
4338.000000 1.276495e+01
4340.000000 1.285060e+01
4342.000000 1.324589e+01
4344.000000 1.363476e+01
4346.000000 1.354439e+01
4348.000000 1.383336e+01
4350.000000 1.398646e+01
4352.000000 1.396337e+01
4354.000000 1.399006e+01
4356.000000 1.421082e+01
4358.000000 1.427009e+01
4360.000000 1.460145e+01
4362.000000 1.451571e+01
4364.000000 1.448549e+01
4366.000000 1.434873e+01
4368.000000 1.444558e+01
4370.000000 1.446135e+01
4372.000000 1.413818e+01
4374.000000 1.405034e+01
4376.000000 1.391268e+01
4378.000000 1.382325e+01
4380.000000 1.390308e+01
4382.000000 1.377800e+01
4384.000000 1.367935e+01
4386.000000 1.372570e+01
4388.000000 1.371424e+01
4390.000000 1.355925e+01
4392.000000 1.363923e+01
4394.000000 1.365304e+01
4396.000000 1.368595e+01
4398.000000 1.371576e+01
4400.000000 1.386385e+01
4402.000000 1.384391e+01
4404.000000 1.398506e+01
4406.000000 1.428253e+01
4408.000000 1.421817e+01
4410.000000 1.436169e+01
4412.000000 1.412908e+01
4414.000000 1.417388e+01
4416.000000 1.440422e+01
4418.000000 1.458025e+01
4420.000000 1.458969e+01
4422.000000 1.459462e+01
4424.000000 1.456112e+01
4426.000000 1.458142e+01
4428.000000 1.477463e+01
4430.000000 1.457736e+01
4432.000000 1.477213e+01
4434.000000 1.459391e+01
4436.000000 1.466438e+01
4438.000000 1.447927e+01
4440.000000 1.453382e+01
4442.000000 1.445540e+01
4444.000000 1.439604e+01
4446.000000 1.436393e+01
4448.000000 1.418842e+01
4450.000000 1.385806e+01
4452.000000 1.380675e+01
4454.000000 1.386769e+01
4456.000000 1.384025e+01
4458.000000 1.380295e+01
4460.000000 1.371830e+01
4462.000000 1.391428e+01
4464.000000 1.411984e+01
4466.000000 1.391765e+01
4468.000000 1.402117e+01
4470.000000 1.385693e+01
4472.000000 1.410231e+01
4474.000000 1.394435e+01
4476.000000 1.387328e+01
4478.000000 1.409270e+01
4480.000000 1.395218e+01
4482.000000 1.379818e+01
4484.000000 1.394188e+01
4486.000000 1.401575e+01
4488.000000 1.397861e+01
4490.000000 1.402456e+01
4492.000000 1.416672e+01
4494.000000 1.400724e+01
4496.000000 1.390517e+01
4498.000000 1.402093e+01
4500.000000 1.383194e+01
4502.000000 1.386242e+01
4504.000000 1.397759e+01
4506.000000 1.405810e+01
4508.000000 1.390871e+01
4510.000000 1.382873e+01
4512.000000 1.386550e+01
4514.000000 1.358128e+01
4516.000000 1.359878e+01
4518.000000 1.387914e+01
4520.000000 1.386542e+01
4522.000000 1.377680e+01
4524.000000 1.365236e+01
4526.000000 1.359031e+01
4528.000000 1.360160e+01
4530.000000 1.349824e+01
4532.000000 1.371889e+01
4534.000000 1.358828e+01
4536.000000 1.354886e+01
4538.000000 1.349109e+01
4540.000000 1.341369e+01
4542.000000 1.363830e+01
4544.000000 1.337081e+01
4546.000000 1.345102e+01
4548.000000 1.337202e+01
4550.000000 1.332883e+01
4552.000000 1.340281e+01
4554.000000 1.331551e+01
4556.000000 1.360590e+01
4558.000000 1.364946e+01
4560.000000 1.369987e+01
4562.000000 1.367857e+01
4564.000000 1.362611e+01
4566.000000 1.364278e+01
4568.000000 1.375305e+01
4570.000000 1.388544e+01
4572.000000 1.401874e+01
4574.000000 1.411159e+01
4576.000000 1.441393e+01
4578.000000 1.441213e+01
4580.000000 1.453741e+01
4582.000000 1.466568e+01
4584.000000 1.485024e+01
4586.000000 1.500958e+01
4588.000000 1.552726e+01
4590.000000 1.556497e+01
4592.000000 1.559058e+01
4594.000000 1.570597e+01
4596.000000 1.609756e+01
4598.000000 1.601160e+01
4600.000000 1.585958e+01
4602.000000 1.610191e+01
4604.000000 1.612868e+01
4606.000000 1.614824e+01
4608.000000 1.623935e+01
4610.000000 1.598041e+01
4612.000000 1.623883e+01
4614.000000 1.639901e+01
4616.000000 1.646450e+01
4618.000000 1.665464e+01
4620.000000 1.658171e+01
4622.000000 1.651726e+01
4624.000000 1.681658e+01
4626.000000 1.665202e+01
4628.000000 1.663481e+01
4630.000000 1.679779e+01
4632.000000 1.669349e+01
4634.000000 1.688168e+01
4636.000000 1.678923e+01
4638.000000 1.692519e+01
4640.000000 1.677788e+01
4642.000000 1.679861e+01
4644.000000 1.660824e+01
4646.000000 1.667088e+01
4648.000000 1.672645e+01
4650.000000 1.648886e+01
4652.000000 1.649536e+01
4654.000000 1.675973e+01
4656.000000 1.687804e+01
4658.000000 1.680580e+01
4660.000000 1.692803e+01
4662.000000 1.687713e+01
4664.000000 1.700491e+01
4666.000000 1.733009e+01
4668.000000 1.731089e+01
4670.000000 1.710006e+01
4672.000000 1.735971e+01
4674.000000 1.755885e+01
4676.000000 1.729520e+01
4678.000000 1.746410e+01
4680.000000 1.734602e+01
4682.000000 1.705887e+01
4684.000000 1.718532e+01
4686.000000 1.698783e+01
4688.000000 1.712812e+01
4690.000000 1.661976e+01
4692.000000 1.684617e+01
4694.000000 1.670669e+01
4696.000000 1.671869e+01
4698.000000 1.661532e+01
4700.000000 1.690247e+01
4702.000000 1.661487e+01
4704.000000 1.674870e+01
4706.000000 1.659803e+01
4708.000000 1.680715e+01
4710.000000 1.653126e+01
4712.000000 1.639858e+01
4714.000000 1.666599e+01
4716.000000 1.646652e+01
4718.000000 1.635000e+01
4720.000000 1.634728e+01
4722.000000 1.648334e+01
4724.000000 1.638774e+01
4726.000000 1.630458e+01
4728.000000 1.646516e+01
4730.000000 1.640195e+01
4732.000000 1.637866e+01
4734.000000 1.641906e+01
4736.000000 1.656002e+01
4738.000000 1.667820e+01
4740.000000 1.670055e+01
4742.000000 1.656724e+01
4744.000000 1.632244e+01
4746.000000 1.597181e+01
4748.000000 1.593476e+01
4750.000000 1.581355e+01
4752.000000 1.570250e+01
4754.000000 1.577671e+01
4756.000000 1.578559e+01
4758.000000 1.577653e+01
4760.000000 1.559921e+01
4762.000000 1.573319e+01
4764.000000 1.576140e+01
4766.000000 1.555227e+01
4768.000000 1.567396e+01
4770.000000 1.615755e+01
4772.000000 1.595809e+01
4774.000000 1.604105e+01
4776.000000 1.613354e+01
4778.000000 1.602289e+01
4780.000000 1.576067e+01
4782.000000 1.539890e+01
4784.000000 1.517746e+01
4786.000000 1.472310e+01
4788.000000 1.478283e+01
4790.000000 1.432424e+01
4792.000000 1.397227e+01
4794.000000 1.446772e+01
4796.000000 1.423181e+01
4798.000000 1.418015e+01
4800.000000 1.417475e+01
4802.000000 1.404507e+01
4804.000000 1.397464e+01
4806.000000 1.352716e+01
4808.000000 1.335507e+01
4810.000000 1.314885e+01
4812.000000 1.300298e+01
4814.000000 1.302306e+01
4816.000000 1.293816e+01
4818.000000 1.316814e+01
4820.000000 1.319773e+01
4822.000000 1.350906e+01
4824.000000 1.369403e+01
4826.000000 1.403156e+01
4828.000000 1.468359e+01
4830.000000 1.486681e+01
4832.000000 1.529642e+01
4834.000000 1.601201e+01
4836.000000 1.651356e+01
4838.000000 1.709601e+01
4840.000000 1.757482e+01
4842.000000 1.869532e+01
4844.000000 1.946490e+01
4846.000000 1.980717e+01
4848.000000 2.031514e+01
4850.000000 2.014434e+01
4852.000000 2.046492e+01
4854.000000 2.077358e+01
4856.000000 2.072854e+01
4858.000000 2.098393e+01
4860.000000 2.115946e+01
4862.000000 2.150695e+01
4864.000000 2.180589e+01
4866.000000 2.197388e+01
4868.000000 2.244573e+01
4870.000000 2.265725e+01
4872.000000 2.272235e+01
4874.000000 2.292329e+01
4876.000000 2.318465e+01
4878.000000 2.310659e+01
4880.000000 2.306902e+01
4882.000000 2.322018e+01
4884.000000 2.321633e+01
4886.000000 2.322420e+01
4888.000000 2.318679e+01
4890.000000 2.309945e+01
4892.000000 2.268927e+01
4894.000000 2.268981e+01
4896.000000 2.261396e+01
4898.000000 2.255551e+01
4900.000000 2.208171e+01
4902.000000 2.191531e+01
4904.000000 2.174904e+01
4906.000000 2.169108e+01
4908.000000 2.168935e+01
4910.000000 2.171537e+01
4912.000000 2.168478e+01
4914.000000 2.151433e+01
4916.000000 2.178891e+01
4918.000000 2.183835e+01
4920.000000 2.158355e+01
4922.000000 2.169967e+01
4924.000000 2.164710e+01
4926.000000 2.157287e+01
4928.000000 2.177141e+01
4930.000000 2.183082e+01
4932.000000 2.213603e+01
4934.000000 2.195971e+01
4936.000000 2.236173e+01
4938.000000 2.271707e+01
4940.000000 2.280206e+01
4942.000000 2.271128e+01
4944.000000 2.258232e+01
4946.000000 2.291749e+01
4948.000000 2.275275e+01
4950.000000 2.270041e+01
4952.000000 2.281161e+01
4954.000000 2.281966e+01
4956.000000 2.316877e+01
4958.000000 2.317658e+01
4960.000000 2.301746e+01
4962.000000 2.278205e+01
4964.000000 2.279652e+01
4966.000000 2.257908e+01
4968.000000 2.249152e+01
4970.000000 2.226132e+01
4972.000000 2.215026e+01
4974.000000 2.201948e+01
4976.000000 2.187096e+01
4978.000000 2.202021e+01
4980.000000 2.210884e+01
4982.000000 2.166090e+01
4984.000000 2.159803e+01
4986.000000 2.136271e+01
4988.000000 2.106288e+01
4990.000000 2.061887e+01
4992.000000 2.024258e+01
4994.000000 2.013348e+01
4996.000000 1.993018e+01
4998.000000 1.989588e+01
5000.000000 1.986474e+01
5002.000000 1.972495e+01
5004.000000 1.966841e+01
5006.000000 1.954919e+01
5008.000000 1.942980e+01
5010.000000 1.952927e+01
5012.000000 1.944285e+01
5014.000000 1.961839e+01
5016.000000 1.945507e+01
5018.000000 1.965161e+01
5020.000000 1.956390e+01
5022.000000 1.967708e+01
5024.000000 1.976748e+01
5026.000000 1.987348e+01
5028.000000 1.996700e+01
5030.000000 1.987507e+01
5032.000000 1.994119e+01
5034.000000 1.995664e+01
5036.000000 2.008145e+01
5038.000000 1.998775e+01
5040.000000 2.032756e+01
5042.000000 2.035672e+01
5044.000000 2.008940e+01
5046.000000 2.039683e+01
5048.000000 2.010998e+01
5050.000000 2.002549e+01
5052.000000 1.994466e+01
5054.000000 1.968826e+01
5056.000000 1.974386e+01
5058.000000 1.952976e+01
5060.000000 1.964107e+01
5062.000000 1.967132e+01
5064.000000 1.940673e+01
5066.000000 1.949286e+01
5068.000000 1.947548e+01
5070.000000 1.932863e+01
5072.000000 1.918992e+01
5074.000000 1.932576e+01
5076.000000 1.914644e+01
5078.000000 1.884692e+01
5080.000000 1.879965e+01
5082.000000 1.867761e+01
5084.000000 1.850902e+01
5086.000000 1.873364e+01
5088.000000 1.856360e+01
5090.000000 1.869460e+01
5092.000000 1.855004e+01
5094.000000 1.850608e+01
5096.000000 1.828556e+01
5098.000000 1.847492e+01
5100.000000 1.846959e+01
5102.000000 1.817665e+01
5104.000000 1.825195e+01
5106.000000 1.786967e+01
5108.000000 1.774597e+01
5110.000000 1.772764e+01
5112.000000 1.757817e+01
5114.000000 1.762703e+01
5116.000000 1.769933e+01
5118.000000 1.745394e+01
5120.000000 1.741159e+01
5122.000000 1.731462e+01
5124.000000 1.741091e+01
5126.000000 1.716383e+01
5128.000000 1.691106e+01
5130.000000 1.693047e+01
5132.000000 1.672508e+01
5134.000000 1.673766e+01
5136.000000 1.668456e+01
5138.000000 1.637308e+01
5140.000000 1.632770e+01
5142.000000 1.580698e+01
5144.000000 1.573707e+01
5146.000000 1.561889e+01
5148.000000 1.563421e+01
5150.000000 1.576482e+01
5152.000000 1.555354e+01
5154.000000 1.560540e+01
5156.000000 1.564141e+01
5158.000000 1.573081e+01
5160.000000 1.560099e+01
5162.000000 1.560816e+01
5164.000000 1.557581e+01
5166.000000 1.575076e+01
5168.000000 1.578359e+01
5170.000000 1.585730e+01
5172.000000 1.578157e+01
5174.000000 1.589587e+01
5176.000000 1.585102e+01
5178.000000 1.602453e+01
5180.000000 1.607091e+01
5182.000000 1.605272e+01
5184.000000 1.629224e+01
5186.000000 1.633419e+01
5188.000000 1.644101e+01
5190.000000 1.665458e+01
5192.000000 1.673988e+01
5194.000000 1.680017e+01
5196.000000 1.696215e+01
5198.000000 1.718025e+01
5200.000000 1.725422e+01
5202.000000 1.744806e+01
5204.000000 1.741272e+01
5206.000000 1.740814e+01
5208.000000 1.757983e+01
5210.000000 1.745862e+01
5212.000000 1.730589e+01
5214.000000 1.748215e+01
5216.000000 1.745795e+01
5218.000000 1.741028e+01
5220.000000 1.750368e+01
5222.000000 1.723665e+01
5224.000000 1.735934e+01
5226.000000 1.745298e+01
5228.000000 1.749476e+01
5230.000000 1.727955e+01
5232.000000 1.753466e+01
5234.000000 1.740018e+01
5236.000000 1.751023e+01
5238.000000 1.732835e+01
5240.000000 1.732681e+01
5242.000000 1.745913e+01
5244.000000 1.744126e+01
5246.000000 1.737652e+01
5248.000000 1.735793e+01
5250.000000 1.711356e+01
5252.000000 1.729873e+01
5254.000000 1.714178e+01
5256.000000 1.709680e+01
5258.000000 1.732038e+01
5260.000000 1.695902e+01
5262.000000 1.713179e+01
5264.000000 1.729314e+01
5266.000000 1.720914e+01
5268.000000 1.741999e+01
5270.000000 1.742972e+01
5272.000000 1.774108e+01
5274.000000 1.782571e+01
5276.000000 1.772751e+01
5278.000000 1.776083e+01
5280.000000 1.784548e+01
5282.000000 1.780199e+01
5284.000000 1.781700e+01
5286.000000 1.797451e+01
5288.000000 1.766132e+01
5290.000000 1.766424e+01
5292.000000 1.755306e+01
5294.000000 1.750114e+01
5296.000000 1.735592e+01
5298.000000 1.730001e+01
5300.000000 1.741988e+01
5302.000000 1.719554e+01
5304.000000 1.709052e+01
5306.000000 1.703603e+01
5308.000000 1.697442e+01
5310.000000 1.700757e+01
5312.000000 1.684750e+01
5314.000000 1.684772e+01
5316.000000 1.704236e+01
5318.000000 1.695982e+01
5320.000000 1.710794e+01
5322.000000 1.680608e+01
5324.000000 1.702685e+01
5326.000000 1.711429e+01
5328.000000 1.712863e+01
5330.000000 1.711356e+01
5332.000000 1.730420e+01
5334.000000 1.714781e+01
5336.000000 1.723548e+01
5338.000000 1.719581e+01
5340.000000 1.718232e+01
5342.000000 1.743365e+01
5344.000000 1.724704e+01
5346.000000 1.717734e+01
5348.000000 1.727170e+01
5350.000000 1.725017e+01
5352.000000 1.742740e+01
5354.000000 1.743133e+01
5356.000000 1.745762e+01
5358.000000 1.726196e+01
5360.000000 1.751344e+01
5362.000000 1.752034e+01
5364.000000 1.704849e+01
5366.000000 1.752117e+01
5368.000000 1.737605e+01
5370.000000 1.749684e+01
5372.000000 1.761974e+01
5374.000000 1.776617e+01
5376.000000 1.750720e+01
5378.000000 1.766379e+01
5380.000000 1.783231e+01
5382.000000 1.771004e+01
5384.000000 1.759904e+01
5386.000000 1.766969e+01
5388.000000 1.744495e+01
5390.000000 1.744086e+01
5392.000000 1.708724e+01
5394.000000 1.753745e+01
5396.000000 1.791429e+01
5398.000000 nan
5400.000000 nan
5402.000000 nan
5404.000000 nan
5406.000000 nan
5408.000000 nan
5410.000000 nan
5412.000000 nan
5414.000000 nan
5416.000000 nan
5418.000000 nan
5420.000000 1.741575e+01
5422.000000 1.750175e+01
5424.000000 1.750230e+01
5426.000000 1.775896e+01
5428.000000 1.747923e+01
5430.000000 1.752907e+01
5432.000000 1.762352e+01
5434.000000 1.757486e+01
5436.000000 1.769823e+01
5438.000000 1.771783e+01
5440.000000 1.771968e+01
5442.000000 1.772041e+01
5444.000000 1.783742e+01
5446.000000 1.789952e+01
5448.000000 1.798683e+01
5450.000000 1.798537e+01
5452.000000 1.795355e+01
5454.000000 1.801260e+01
5456.000000 1.781388e+01
5458.000000 1.798502e+01
5460.000000 1.791891e+01
5462.000000 1.772838e+01
5464.000000 1.778734e+01
5466.000000 1.795585e+01
5468.000000 1.779561e+01
5470.000000 1.776100e+01
5472.000000 1.776710e+01
5474.000000 1.773289e+01
5476.000000 1.777278e+01
5478.000000 1.771633e+01
5480.000000 1.765843e+01
5482.000000 1.754287e+01
5484.000000 1.773412e+01
5486.000000 1.757820e+01
5488.000000 1.753652e+01
5490.000000 1.751676e+01
5492.000000 1.766558e+01
5494.000000 1.753532e+01
5496.000000 1.753816e+01
5498.000000 1.770765e+01
5500.000000 1.787451e+01
5502.000000 1.743940e+01
5504.000000 1.745205e+01
5506.000000 1.718042e+01
5508.000000 1.732991e+01
5510.000000 1.725114e+01
5512.000000 1.719078e+01
5514.000000 1.735705e+01
5516.000000 1.723788e+01
5518.000000 1.727429e+01
5520.000000 1.755656e+01
5522.000000 1.772603e+01
5524.000000 1.768816e+01
5526.000000 1.772946e+01
5528.000000 1.778413e+01
5530.000000 1.791723e+01
5532.000000 1.806638e+01
5534.000000 1.814818e+01
5536.000000 1.802731e+01
5538.000000 1.836497e+01
5540.000000 1.812187e+01
5542.000000 1.837050e+01
5544.000000 1.832539e+01
5546.000000 1.865948e+01
5548.000000 1.863906e+01
5550.000000 1.882751e+01
5552.000000 1.879561e+01
5554.000000 1.879506e+01
5556.000000 1.908409e+01
5558.000000 1.910089e+01
5560.000000 1.906493e+01
5562.000000 1.924621e+01
5564.000000 1.902436e+01
5566.000000 1.939512e+01
5568.000000 1.927835e+01
5570.000000 1.907477e+01
5572.000000 1.918633e+01
5574.000000 1.937745e+01
5576.000000 1.923338e+01
5578.000000 1.925438e+01
5580.000000 2.031148e+01
5582.000000 2.025134e+01
5584.000000 1.988453e+01
5586.000000 2.041252e+01
5588.000000 2.035786e+01
5590.000000 2.040131e+01
5592.000000 2.020583e+01
5594.000000 2.020018e+01
5596.000000 2.069333e+01
5598.000000 2.075421e+01
5600.000000 2.176287e+01
5602.000000 2.179235e+01
5604.000000 2.171786e+01
5606.000000 2.202820e+01
5608.000000 2.142696e+01
5610.000000 2.177206e+01
5612.000000 2.134412e+01
5614.000000 2.128792e+01
5616.000000 2.098587e+01
5618.000000 2.093294e+01
5620.000000 2.045570e+01
5622.000000 2.030750e+01
5624.000000 2.021787e+01
5626.000000 2.000895e+01
5628.000000 1.999961e+01
5630.000000 1.963392e+01
5632.000000 2.001209e+01
5634.000000 1.957045e+01
5636.000000 1.935872e+01
5638.000000 1.912983e+01
5640.000000 1.934224e+01
5642.000000 1.928268e+01
5644.000000 1.917661e+01
5646.000000 1.887333e+01
5648.000000 1.895789e+01
5650.000000 1.906667e+01
5652.000000 1.862217e+01
5654.000000 1.855206e+01
5656.000000 1.868557e+01
5658.000000 1.878008e+01
5660.000000 1.867898e+01
5662.000000 1.840326e+01
5664.000000 1.819111e+01
5666.000000 1.826911e+01
5668.000000 1.831060e+01
5670.000000 1.839584e+01
5672.000000 1.830462e+01
5674.000000 1.799694e+01
5676.000000 1.806191e+01
5678.000000 1.812328e+01
5680.000000 1.808499e+01
5682.000000 1.795158e+01
5684.000000 1.786875e+01
5686.000000 1.796850e+01
5688.000000 1.794716e+01
5690.000000 1.786003e+01
5692.000000 1.778119e+01
5694.000000 1.767493e+01
5696.000000 1.785120e+01
5698.000000 1.758791e+01
5700.000000 1.754278e+01
5702.000000 1.734875e+01
5704.000000 1.739099e+01
5706.000000 1.753986e+01
5708.000000 1.751844e+01
5710.000000 1.741211e+01
5712.000000 1.723878e+01
5714.000000 1.727085e+01
5716.000000 1.732652e+01
5718.000000 1.712428e+01
5720.000000 1.714609e+01
5722.000000 1.717102e+01
5724.000000 1.720307e+01
5726.000000 1.719530e+01
5728.000000 1.724989e+01
5730.000000 1.704463e+01
5732.000000 1.706104e+01
5734.000000 1.699513e+01
5736.000000 1.684849e+01
5738.000000 1.691826e+01
5740.000000 1.664628e+01
5742.000000 1.668302e+01
5744.000000 1.645247e+01
5746.000000 1.649711e+01
5748.000000 1.616894e+01
5750.000000 1.593852e+01
5752.000000 1.605520e+01
5754.000000 1.564636e+01
5756.000000 1.561613e+01
5758.000000 1.546240e+01
5760.000000 1.512628e+01
5762.000000 1.471136e+01
5764.000000 1.460227e+01
5766.000000 1.421841e+01
5768.000000 1.407051e+01
5770.000000 1.393944e+01
5772.000000 1.367492e+01
5774.000000 1.339351e+01
5776.000000 1.331706e+01
5778.000000 1.328929e+01
5780.000000 1.297624e+01
5782.000000 1.295861e+01
5784.000000 1.280878e+01
5786.000000 1.284208e+01
5788.000000 1.292248e+01
5790.000000 1.278795e+01
5792.000000 1.283475e+01
5794.000000 1.269828e+01
5796.000000 1.269343e+01
5798.000000 1.287084e+01
5800.000000 1.274295e+01
5802.000000 1.274938e+01
5804.000000 1.282638e+01
5806.000000 1.274827e+01
5808.000000 1.273970e+01
5810.000000 1.270218e+01
5812.000000 1.280030e+01
5814.000000 1.267375e+01
5816.000000 1.259704e+01
5818.000000 1.251211e+01
5820.000000 1.250058e+01
5822.000000 1.237836e+01
5824.000000 1.240859e+01
5826.000000 1.224704e+01
5828.000000 1.224149e+01
5830.000000 1.210199e+01
5832.000000 1.199955e+01
5834.000000 1.200730e+01
5836.000000 1.199416e+01
5838.000000 1.166755e+01
5840.000000 1.165500e+01
5842.000000 1.174652e+01
5844.000000 1.173638e+01
5846.000000 1.171102e+01
5848.000000 1.172297e+01
5850.000000 1.168830e+01
5852.000000 1.190044e+01
5854.000000 1.220075e+01
5856.000000 1.212609e+01
5858.000000 1.228513e+01
5860.000000 1.239866e+01
5862.000000 1.243084e+01
5864.000000 1.259344e+01
5866.000000 1.294831e+01
5868.000000 1.323719e+01
5870.000000 1.322095e+01
5872.000000 1.366796e+01
5874.000000 1.386943e+01
5876.000000 1.423118e+01
5878.000000 1.438812e+01
5880.000000 1.471770e+01
5882.000000 1.500770e+01
5884.000000 1.511277e+01
5886.000000 1.534476e+01
5888.000000 1.517602e+01
5890.000000 1.469789e+01
5892.000000 1.507042e+01
5894.000000 1.563392e+01
5896.000000 1.561388e+01
5898.000000 1.574101e+01
5900.000000 1.648546e+01
5902.000000 1.687930e+01
5904.000000 1.694519e+01
5906.000000 1.707656e+01
5908.000000 1.727971e+01
5910.000000 1.748498e+01
5912.000000 1.759480e+01
5914.000000 1.765810e+01
5916.000000 1.783892e+01
5918.000000 1.778202e+01
5920.000000 1.801512e+01
5922.000000 1.798923e+01
5924.000000 1.812475e+01
5926.000000 1.812022e+01
5928.000000 1.806753e+01
5930.000000 1.813454e+01
5932.000000 1.835659e+01
5934.000000 1.854222e+01
5936.000000 1.849206e+01
5938.000000 1.847635e+01
5940.000000 1.851272e+01
5942.000000 1.847587e+01
5944.000000 1.833800e+01
5946.000000 1.843075e+01
5948.000000 1.863034e+01
5950.000000 1.856136e+01
5952.000000 1.858030e+01
5954.000000 1.844603e+01
5956.000000 1.839410e+01
5958.000000 1.846665e+01
5960.000000 1.833839e+01
5962.000000 1.840156e+01
5964.000000 1.835509e+01
5966.000000 1.850246e+01
5968.000000 1.828021e+01
5970.000000 1.823644e+01
5972.000000 1.845265e+01
5974.000000 1.829460e+01
5976.000000 1.842938e+01
5978.000000 1.829908e+01
5980.000000 1.846643e+01
5982.000000 1.838927e+01
5984.000000 1.856560e+01
5986.000000 1.856337e+01
5988.000000 1.851267e+01
5990.000000 1.878395e+01
5992.000000 1.864407e+01
5994.000000 1.861540e+01
5996.000000 1.887026e+01
5998.000000 1.866909e+01
6000.000000 1.869284e+01
6002.000000 1.873907e+01
6004.000000 1.852500e+01
6006.000000 1.850580e+01
6008.000000 1.832652e+01
6010.000000 1.822260e+01
6012.000000 1.832208e+01
6014.000000 1.816394e+01
6016.000000 1.818845e+01
6018.000000 1.812130e+01
6020.000000 1.812301e+01
6022.000000 1.802613e+01
6024.000000 1.795393e+01
6026.000000 1.811703e+01
6028.000000 1.807400e+01
6030.000000 1.786553e+01
6032.000000 1.781815e+01
6034.000000 1.791073e+01
6036.000000 1.767562e+01
6038.000000 1.776384e+01
6040.000000 1.754105e+01
6042.000000 1.755185e+01
6044.000000 1.755964e+01
6046.000000 1.743772e+01
6048.000000 1.745891e+01
6050.000000 1.753709e+01
6052.000000 1.743584e+01
6054.000000 1.735178e+01
6056.000000 1.728272e+01
6058.000000 1.721950e+01
6060.000000 1.713150e+01
6062.000000 1.691936e+01
6064.000000 1.718161e+01
6066.000000 1.710929e+01
6068.000000 1.709323e+01
6070.000000 1.714372e+01
6072.000000 1.711854e+01
6074.000000 1.710713e+01
6076.000000 1.702698e+01
6078.000000 1.715105e+01
6080.000000 1.720914e+01
6082.000000 1.712511e+01
6084.000000 1.709537e+01
6086.000000 1.713930e+01
6088.000000 1.723317e+01
6090.000000 1.713705e+01
6092.000000 1.712411e+01
6094.000000 1.701402e+01
6096.000000 1.695638e+01
6098.000000 1.694694e+01
6100.000000 1.678123e+01
6102.000000 1.692699e+01
6104.000000 1.690124e+01
6106.000000 1.677726e+01
6108.000000 1.693733e+01
6110.000000 1.671922e+01
6112.000000 1.678719e+01
6114.000000 1.666240e+01
6116.000000 1.670853e+01
6118.000000 1.658074e+01
6120.000000 1.649163e+01
6122.000000 1.636503e+01
6124.000000 1.619301e+01
6126.000000 1.595290e+01
6128.000000 1.596070e+01
6130.000000 1.597313e+01
6132.000000 1.567902e+01
6134.000000 1.593366e+01
6136.000000 1.588774e+01
6138.000000 1.594546e+01
6140.000000 1.588612e+01
6142.000000 1.610676e+01
6144.000000 1.599290e+01
6146.000000 1.610975e+01
6148.000000 1.614438e+01
6150.000000 1.613870e+01
6152.000000 1.623771e+01
6154.000000 1.623931e+01
6156.000000 1.623403e+01
6158.000000 1.630887e+01
6160.000000 1.616979e+01
6162.000000 1.615194e+01
6164.000000 1.629079e+01
6166.000000 1.628131e+01
6168.000000 1.633239e+01
6170.000000 1.630372e+01
6172.000000 1.623088e+01
6174.000000 1.634065e+01
6176.000000 1.610746e+01
6178.000000 1.598452e+01
6180.000000 1.612370e+01
6182.000000 1.615277e+01
6184.000000 1.611504e+01
6186.000000 1.614344e+01
6188.000000 1.608846e+01
6190.000000 1.611273e+01
6192.000000 1.597294e+01
6194.000000 1.616525e+01
6196.000000 1.597895e+01
6198.000000 1.594724e+01
6200.000000 1.585498e+01
6202.000000 1.586814e+01
6204.000000 1.595523e+01
6206.000000 1.596008e+01
6208.000000 1.585972e+01
6210.000000 1.581846e+01
6212.000000 1.576382e+01
6214.000000 1.585368e+01
6216.000000 1.576239e+01
6218.000000 1.560744e+01
6220.000000 1.551196e+01
6222.000000 1.561639e+01
6224.000000 1.557595e+01
6226.000000 1.549849e+01
6228.000000 1.554416e+01
6230.000000 1.569124e+01
6232.000000 1.560903e+01
6234.000000 1.564317e+01
6236.000000 1.579536e+01
6238.000000 1.577405e+01
6240.000000 1.573168e+01
6242.000000 1.596287e+01
6244.000000 1.586830e+01
6246.000000 1.606772e+01
6248.000000 1.594020e+01
6250.000000 1.617722e+01
6252.000000 1.609077e+01
6254.000000 1.599677e+01
6256.000000 1.608759e+01
6258.000000 1.596466e+01
6260.000000 1.628295e+01
6262.000000 1.617333e+01
6264.000000 1.636875e+01
6266.000000 1.646625e+01
6268.000000 1.640997e+01
6270.000000 1.651287e+01
6272.000000 1.657265e+01
6274.000000 1.671471e+01
6276.000000 1.665415e+01
6278.000000 1.627753e+01
6280.000000 1.594948e+01
6282.000000 1.609551e+01
6284.000000 1.656082e+01
6286.000000 1.670760e+01
6288.000000 1.681770e+01
6290.000000 1.670580e+01
6292.000000 1.685215e+01
6294.000000 1.679747e+01
6296.000000 1.674736e+01
6298.000000 1.692252e+01
6300.000000 1.703913e+01
6302.000000 1.717300e+01
6304.000000 1.741149e+01
6306.000000 1.738241e+01
6308.000000 1.763596e+01
6310.000000 1.761632e+01
6312.000000 1.760777e+01
6314.000000 1.763764e+01
6316.000000 1.777818e+01
6318.000000 1.793096e+01
6320.000000 1.813770e+01
6322.000000 1.824380e+01
6324.000000 1.825992e+01
6326.000000 1.850552e+01
6328.000000 1.877649e+01
6330.000000 1.894187e+01
6332.000000 1.920928e+01
6334.000000 1.913168e+01
6336.000000 1.937211e+01
6338.000000 1.941608e+01
6340.000000 1.917600e+01
6342.000000 1.919202e+01
6344.000000 1.903142e+01
6346.000000 1.909437e+01
6348.000000 1.892127e+01
6350.000000 1.877670e+01
6352.000000 1.858865e+01
6354.000000 1.876591e+01
6356.000000 1.871788e+01
6358.000000 1.883614e+01
6360.000000 1.883327e+01
6362.000000 1.869304e+01
6364.000000 1.882843e+01
6366.000000 1.898210e+01
6368.000000 1.905503e+01
6370.000000 1.925134e+01
6372.000000 1.928586e+01
6374.000000 1.932022e+01
6376.000000 1.935831e+01
6378.000000 1.957126e+01
6380.000000 1.969801e+01
6382.000000 1.972040e+01
6384.000000 1.993344e+01
6386.000000 2.037813e+01
6388.000000 2.037976e+01
6390.000000 2.042987e+01
6392.000000 2.076698e+01
6394.000000 2.077233e+01
6396.000000 2.105239e+01
6398.000000 2.141143e+01
6400.000000 2.171734e+01
6402.000000 2.167333e+01
6404.000000 2.207955e+01
6406.000000 2.243443e+01
6408.000000 2.266440e+01
6410.000000 2.323427e+01
6412.000000 2.350821e+01
6414.000000 2.401902e+01
6416.000000 2.465914e+01
6418.000000 2.509272e+01
6420.000000 2.573158e+01
6422.000000 2.622530e+01
6424.000000 2.722536e+01
6426.000000 2.782647e+01
6428.000000 2.875410e+01
6430.000000 2.958833e+01
6432.000000 3.045175e+01
6434.000000 3.151757e+01
6436.000000 3.279796e+01
6438.000000 3.400741e+01
6440.000000 3.522009e+01
6442.000000 3.630148e+01
6444.000000 3.736170e+01
6446.000000 3.843876e+01
6448.000000 3.895699e+01
6450.000000 3.990456e+01
6452.000000 4.034712e+01
6454.000000 4.089138e+01
6456.000000 4.095081e+01
6458.000000 4.149576e+01
6460.000000 4.155891e+01
6462.000000 4.160054e+01
6464.000000 4.172525e+01
6466.000000 4.173926e+01
6468.000000 4.204676e+01
6470.000000 4.232066e+01
6472.000000 4.259816e+01
6474.000000 4.294085e+01
6476.000000 4.326711e+01
6478.000000 4.356875e+01
6480.000000 4.406340e+01
6482.000000 4.422452e+01
6484.000000 4.409367e+01
6486.000000 4.394851e+01
6488.000000 4.406861e+01
6490.000000 4.386684e+01
6492.000000 4.368119e+01
6494.000000 4.350073e+01
6496.000000 4.366449e+01
6498.000000 4.357335e+01
6500.000000 4.360685e+01
6502.000000 4.403242e+01
6504.000000 4.407768e+01
6506.000000 4.433992e+01
6508.000000 4.479954e+01
6510.000000 4.531448e+01
6512.000000 4.549118e+01
6514.000000 4.585048e+01
6516.000000 4.646876e+01
6518.000000 4.720062e+01
6520.000000 4.790086e+01
6522.000000 4.877793e+01
6524.000000 4.968804e+01
6526.000000 5.034439e+01
6528.000000 5.121558e+01
6530.000000 5.198865e+01
6532.000000 5.270329e+01
6534.000000 5.348076e+01
6536.000000 5.444696e+01
6538.000000 5.537952e+01
6540.000000 5.599499e+01
6542.000000 5.627982e+01
6544.000000 5.674311e+01
6546.000000 5.649959e+01
6548.000000 5.661515e+01
6550.000000 5.673656e+01
6552.000000 5.646748e+01
6554.000000 nan
6556.000000 nan
6558.000000 nan
6560.000000 nan
6562.000000 nan
6564.000000 nan
6566.000000 nan
6568.000000 nan
6570.000000 nan
6572.000000 nan
6574.000000 nan
6576.000000 nan
6578.000000 6.052581e+01
6580.000000 6.068093e+01
6582.000000 6.067444e+01
6584.000000 6.040741e+01
6586.000000 6.039653e+01
6588.000000 6.014709e+01
6590.000000 5.987737e+01
6592.000000 5.974084e+01
6594.000000 5.921341e+01
6596.000000 5.863998e+01
6598.000000 5.843820e+01
6600.000000 5.786696e+01
6602.000000 5.770940e+01
6604.000000 5.751203e+01
6606.000000 5.703128e+01
6608.000000 5.641720e+01
6610.000000 5.616438e+01
6612.000000 5.573498e+01
6614.000000 5.564485e+01
6616.000000 5.527183e+01
6618.000000 5.476751e+01
6620.000000 5.442619e+01
6622.000000 5.376528e+01
6624.000000 5.377001e+01
6626.000000 5.333601e+01
6628.000000 5.310080e+01
6630.000000 5.244813e+01
6632.000000 5.217288e+01
6634.000000 5.208141e+01
6636.000000 5.192433e+01
6638.000000 5.128922e+01
6640.000000 5.111848e+01
6642.000000 5.061088e+01
6644.000000 5.016947e+01
6646.000000 5.023362e+01
6648.000000 5.004782e+01
6650.000000 5.003162e+01
6652.000000 4.963032e+01
6654.000000 4.957196e+01
6656.000000 4.948505e+01
6658.000000 4.961674e+01
6660.000000 4.965607e+01
6662.000000 4.963917e+01
6664.000000 4.979049e+01
6666.000000 4.974913e+01
6668.000000 4.996169e+01
6670.000000 4.996374e+01
6672.000000 5.001247e+01
6674.000000 5.012323e+01
6676.000000 4.996157e+01
6678.000000 4.974624e+01
6680.000000 4.972279e+01
6682.000000 4.990292e+01
6684.000000 4.980428e+01
6686.000000 4.974863e+01
6688.000000 4.959459e+01
6690.000000 4.919592e+01
6692.000000 4.890979e+01
6694.000000 4.824213e+01
6696.000000 4.797316e+01
6698.000000 4.761068e+01
6700.000000 4.732558e+01
6702.000000 4.717299e+01
6704.000000 4.686031e+01
6706.000000 4.667878e+01
6708.000000 4.653404e+01
6710.000000 4.617049e+01
6712.000000 4.605405e+01
6714.000000 4.584370e+01
6716.000000 4.576810e+01
6718.000000 4.561514e+01
6720.000000 4.565045e+01
6722.000000 4.550329e+01
6724.000000 4.500966e+01
6726.000000 4.478997e+01
6728.000000 4.479908e+01
6730.000000 4.420190e+01
6732.000000 4.403508e+01
6734.000000 4.384688e+01
6736.000000 4.317004e+01
6738.000000 4.295965e+01
6740.000000 4.287804e+01
6742.000000 4.269382e+01
6744.000000 4.228853e+01
6746.000000 4.236489e+01
6748.000000 4.170151e+01
6750.000000 4.155926e+01
6752.000000 4.131172e+01
6754.000000 4.092928e+01
6756.000000 4.040733e+01
6758.000000 4.016244e+01
6760.000000 3.990055e+01
6762.000000 3.971686e+01
6764.000000 3.960257e+01
6766.000000 3.944492e+01
6768.000000 3.910607e+01
6770.000000 3.910261e+01
6772.000000 3.878448e+01
6774.000000 3.875285e+01
6776.000000 3.858675e+01
6778.000000 3.855985e+01
6780.000000 3.847220e+01
6782.000000 3.813294e+01
6784.000000 3.803434e+01
6786.000000 3.781998e+01
6788.000000 3.765090e+01
6790.000000 3.725987e+01
6792.000000 3.689126e+01
6794.000000 3.677449e+01
6796.000000 3.650852e+01
6798.000000 3.625885e+01
6800.000000 3.602575e+01
6802.000000 3.574483e+01
6804.000000 3.538704e+01
6806.000000 3.513573e+01
6808.000000 3.492089e+01
6810.000000 3.437046e+01
6812.000000 3.435717e+01
6814.000000 3.375280e+01
6816.000000 3.335590e+01
6818.000000 3.287442e+01
6820.000000 3.254227e+01
6822.000000 3.238443e+01
6824.000000 3.205422e+01
6826.000000 3.194993e+01
6828.000000 3.148762e+01
6830.000000 3.118861e+01
6832.000000 3.083559e+01
6834.000000 3.059311e+01
6836.000000 3.017794e+01
6838.000000 2.982848e+01
6840.000000 2.958067e+01
6842.000000 2.930515e+01
6844.000000 2.906960e+01
6846.000000 2.868665e+01
6848.000000 2.843548e+01
6850.000000 2.797033e+01
6852.000000 2.772514e+01
6854.000000 2.724502e+01
6856.000000 2.703517e+01
6858.000000 2.661572e+01
6860.000000 2.651581e+01
6862.000000 2.622663e+01
6864.000000 2.591388e+01
6866.000000 nan
6868.000000 nan
6870.000000 nan
6872.000000 nan
6874.000000 nan
6876.000000 nan
6878.000000 nan
6880.000000 nan
6882.000000 nan
6884.000000 nan
6886.000000 nan
6888.000000 nan
6890.000000 nan
6892.000000 nan
6894.000000 nan
6896.000000 nan
6898.000000 nan
6900.000000 nan
6902.000000 nan
6904.000000 nan
6906.000000 nan
6908.000000 nan
6910.000000 nan
6912.000000 nan
6914.000000 nan
6916.000000 nan
6918.000000 nan
6920.000000 1.814155e+01
6922.000000 1.802191e+01
6924.000000 1.807807e+01
6926.000000 1.792841e+01
6928.000000 1.782412e+01
6930.000000 1.772665e+01
6932.000000 1.752148e+01
6934.000000 1.758860e+01
6936.000000 1.730048e+01
6938.000000 1.745704e+01
6940.000000 1.734653e+01
6942.000000 1.699916e+01
6944.000000 1.702133e+01
6946.000000 1.710818e+01
6948.000000 1.685628e+01
6950.000000 1.669766e+01
6952.000000 1.666933e+01
6954.000000 1.668778e+01
6956.000000 1.654069e+01
6958.000000 1.654086e+01
6960.000000 1.643078e+01
6962.000000 1.644857e+01
6964.000000 1.629961e+01
6966.000000 1.623871e+01
6968.000000 1.601201e+01
6970.000000 1.586077e+01
6972.000000 1.589176e+01
6974.000000 1.577042e+01
6976.000000 1.580645e+01
6978.000000 1.576680e+01
6980.000000 1.559237e+01
6982.000000 1.556523e+01
6984.000000 1.553183e+01
6986.000000 1.545226e+01
6988.000000 1.547044e+01
6990.000000 1.527086e+01
6992.000000 1.538427e+01
6994.000000 1.522475e+01
6996.000000 1.528593e+01
6998.000000 1.531531e+01
7000.000000 1.532645e+01
7002.000000 1.517730e+01
7004.000000 1.528061e+01
7006.000000 1.522689e+01
7008.000000 1.508883e+01
7010.000000 1.511746e+01
7012.000000 1.518270e+01
7014.000000 1.506283e+01
7016.000000 1.491511e+01
7018.000000 1.498704e+01
7020.000000 1.517973e+01
7022.000000 1.504474e+01
7024.000000 1.494386e+01
7026.000000 1.481614e+01
7028.000000 1.473446e+01
7030.000000 1.471808e+01
7032.000000 1.480015e+01
7034.000000 1.474716e+01
7036.000000 1.465638e+01
7038.000000 1.482437e+01
7040.000000 1.477897e+01
7042.000000 1.487259e+01
7044.000000 1.498290e+01
7046.000000 1.497519e+01
7048.000000 1.523256e+01
7050.000000 1.507133e+01
7052.000000 1.514835e+01
7054.000000 1.518077e+01
7056.000000 1.534886e+01
7058.000000 1.534498e+01
7060.000000 1.535480e+01
7062.000000 1.544460e+01
7064.000000 1.536686e+01
7066.000000 1.534477e+01
7068.000000 1.543926e+01
7070.000000 1.549606e+01
7072.000000 1.533164e+01
7074.000000 1.543570e+01
7076.000000 1.558713e+01
7078.000000 1.557859e+01
7080.000000 1.545751e+01
7082.000000 1.541471e+01
7084.000000 1.561309e+01
7086.000000 1.555532e+01
7088.000000 1.557020e+01
7090.000000 1.555076e+01
7092.000000 1.559390e+01
7094.000000 1.566657e+01
7096.000000 1.537661e+01
7098.000000 1.547626e+01
7100.000000 1.545488e+01
7102.000000 1.541113e+01
7104.000000 1.531925e+01
7106.000000 1.550677e+01
7108.000000 1.536051e+01
7110.000000 1.526589e+01
7112.000000 1.515722e+01
7114.000000 1.519713e+01
7116.000000 1.514330e+01
7118.000000 1.503220e+01
7120.000000 1.503505e+01
7122.000000 1.494585e+01
7124.000000 1.501190e+01
7126.000000 1.490826e+01
7128.000000 1.487022e+01
7130.000000 1.491173e+01
7132.000000 1.490811e+01
7134.000000 1.479259e+01
7136.000000 1.469215e+01
7138.000000 1.467418e+01
7140.000000 1.469142e+01
7142.000000 1.462176e+01
7144.000000 1.470209e+01
7146.000000 1.480383e+01
7148.000000 1.453885e+01
7150.000000 1.452567e+01
7152.000000 1.453088e+01
7154.000000 1.451967e+01
7156.000000 1.452507e+01
7158.000000 1.447137e+01
7160.000000 1.433975e+01
7162.000000 1.443970e+01
7164.000000 1.427035e+01
7166.000000 1.425499e+01
7168.000000 1.422946e+01
7170.000000 1.409273e+01
7172.000000 1.406929e+01
7174.000000 1.396515e+01
7176.000000 1.395009e+01
7178.000000 1.386888e+01
7180.000000 1.395999e+01
7182.000000 1.384239e+01
7184.000000 1.358173e+01
7186.000000 1.340456e+01
7188.000000 1.319684e+01
7190.000000 1.319218e+01
7192.000000 1.326270e+01
7194.000000 1.310260e+01
7196.000000 1.321869e+01
7198.000000 1.322466e+01
7200.000000 1.314298e+01
7202.000000 1.304841e+01
7204.000000 1.285058e+01
7206.000000 1.315118e+01
7208.000000 1.304208e+01
7210.000000 1.333049e+01
7212.000000 1.346563e+01
7214.000000 1.357339e+01
7216.000000 1.353039e+01
7218.000000 1.344995e+01
7220.000000 1.345486e+01
7222.000000 1.344917e+01
7224.000000 1.344998e+01
7226.000000 1.344333e+01
7228.000000 1.350147e+01
7230.000000 1.352962e+01
7232.000000 1.327338e+01
7234.000000 1.323529e+01
7236.000000 1.289151e+01
7238.000000 1.306093e+01
7240.000000 1.343292e+01
7242.000000 1.322275e+01
7244.000000 1.308770e+01
7246.000000 1.310041e+01
7248.000000 1.326896e+01
7250.000000 1.361230e+01
7252.000000 1.338907e+01
7254.000000 1.348194e+01
7256.000000 1.335170e+01
7258.000000 1.371900e+01
7260.000000 1.371764e+01
7262.000000 1.384519e+01
7264.000000 1.392036e+01
7266.000000 1.374360e+01
7268.000000 1.389623e+01
7270.000000 1.416361e+01
7272.000000 1.427550e+01
7274.000000 1.423731e+01
7276.000000 1.428599e+01
7278.000000 1.386717e+01
7280.000000 1.424125e+01
7282.000000 1.430454e+01
7284.000000 1.442787e+01
7286.000000 1.452640e+01
7288.000000 1.458443e+01
7290.000000 1.421726e+01
7292.000000 1.434524e+01
7294.000000 1.430852e+01
7296.000000 1.453041e+01
7298.000000 1.467116e+01
7300.000000 1.480992e+01
7302.000000 1.487307e+01
7304.000000 1.497124e+01
7306.000000 1.501701e+01
7308.000000 1.534689e+01
7310.000000 1.558453e+01
7312.000000 1.555462e+01
7314.000000 1.569853e+01
7316.000000 1.555047e+01
7318.000000 1.569890e+01
7320.000000 1.555259e+01
7322.000000 1.574979e+01
7324.000000 1.604881e+01
7326.000000 1.590751e+01
7328.000000 1.592052e+01
7330.000000 1.585825e+01
7332.000000 1.590448e+01
7334.000000 1.579516e+01
7336.000000 1.571072e+01
7338.000000 1.616235e+01
7340.000000 1.619268e+01
7342.000000 1.617320e+01
7344.000000 1.595226e+01
7346.000000 1.594374e+01
7348.000000 1.587470e+01
7350.000000 1.598293e+01
7352.000000 1.604321e+01
7354.000000 1.597977e+01
7356.000000 1.595269e+01
7358.000000 1.602946e+01
7360.000000 1.620211e+01
7362.000000 1.586474e+01
7364.000000 1.598539e+01
7366.000000 1.593955e+01
7368.000000 1.596707e+01
7370.000000 1.607416e+01
7372.000000 1.607635e+01
7374.000000 1.597389e+01
7376.000000 1.598467e+01
7378.000000 1.603165e+01
7380.000000 1.597462e+01
7382.000000 1.591882e+01
7384.000000 1.573024e+01
7386.000000 1.566738e+01
7388.000000 1.575967e+01
7390.000000 1.572996e+01
7392.000000 1.573508e+01
7394.000000 1.566924e+01
7396.000000 1.556851e+01
7398.000000 1.560770e+01
7400.000000 1.563913e+01
7402.000000 1.553173e+01
7404.000000 1.538571e+01
7406.000000 1.526892e+01
7408.000000 1.522401e+01
7410.000000 1.532519e+01
7412.000000 1.547985e+01
7414.000000 1.534230e+01
7416.000000 1.509329e+01
7418.000000 1.515934e+01
7420.000000 1.505352e+01
7422.000000 1.498901e+01
7424.000000 1.483594e+01
7426.000000 1.478208e+01
7428.000000 1.476249e+01
7430.000000 1.475512e+01
7432.000000 1.465696e+01
7434.000000 1.457668e+01
7436.000000 1.459741e+01
7438.000000 1.456300e+01
7440.000000 1.454815e+01
7442.000000 1.451041e+01
7444.000000 1.431307e+01
7446.000000 1.430341e+01
7448.000000 1.441638e+01
7450.000000 1.435044e+01
7452.000000 1.428971e+01
7454.000000 1.428904e+01
7456.000000 1.430192e+01
7458.000000 1.431355e+01
7460.000000 1.417455e+01
7462.000000 1.424554e+01
7464.000000 1.419467e+01
7466.000000 1.422509e+01
7468.000000 1.407920e+01
7470.000000 1.411247e+01
7472.000000 1.414002e+01
7474.000000 1.399381e+01
7476.000000 1.398352e+01
7478.000000 1.402121e+01
7480.000000 1.393677e+01
7482.000000 1.393248e+01
7484.000000 1.394586e+01
7486.000000 1.378606e+01
7488.000000 1.383535e+01
7490.000000 1.380412e+01
7492.000000 1.375836e+01
7494.000000 1.372285e+01
7496.000000 1.364172e+01
7498.000000 1.363034e+01
7500.000000 1.351231e+01
7502.000000 1.362850e+01
7504.000000 1.354283e+01
7506.000000 1.354881e+01
7508.000000 1.356956e+01
7510.000000 1.343454e+01
7512.000000 1.365636e+01
7514.000000 1.367463e+01
7516.000000 1.354542e+01
7518.000000 1.367028e+01
7520.000000 1.360423e+01
7522.000000 1.369870e+01
7524.000000 1.368019e+01
7526.000000 1.368862e+01
7528.000000 1.364104e+01
7530.000000 1.369818e+01
7532.000000 1.362097e+01
7534.000000 1.364153e+01
7536.000000 1.352809e+01
7538.000000 1.353183e+01
7540.000000 1.361390e+01
7542.000000 1.349357e+01
7544.000000 1.351950e+01
7546.000000 1.362157e+01
7548.000000 1.366645e+01
7550.000000 1.347397e+01
7552.000000 1.348627e+01
7554.000000 1.344965e+01
7556.000000 1.334840e+01
7558.000000 1.342977e+01
7560.000000 1.330099e+01
7562.000000 1.328368e+01
7564.000000 1.330262e+01
7566.000000 1.340541e+01
7568.000000 1.327077e+01
7570.000000 1.317349e+01
7572.000000 1.336022e+01
7574.000000 1.311815e+01
7576.000000 1.313619e+01
7578.000000 1.316321e+01
7580.000000 1.312957e+01
7582.000000 1.292684e+01
7584.000000 1.291225e+01
7586.000000 1.302038e+01
7588.000000 1.301187e+01
7590.000000 1.292416e+01
7592.000000 nan
7594.000000 nan
7596.000000 nan
7598.000000 nan
7600.000000 nan
7602.000000 nan
7604.000000 nan
7606.000000 nan
7608.000000 nan
7610.000000 nan
7612.000000 nan
7614.000000 nan
7616.000000 nan
7618.000000 nan
7620.000000 nan
7622.000000 nan
7624.000000 nan
7626.000000 nan
7628.000000 nan
7630.000000 nan
7632.000000 nan
7634.000000 nan
7636.000000 nan
7638.000000 nan
7640.000000 nan
7642.000000 nan
7644.000000 nan
7646.000000 nan
7648.000000 nan
7650.000000 nan
7652.000000 nan
7654.000000 nan
7656.000000 nan
7658.000000 nan
7660.000000 nan
7662.000000 nan
7664.000000 nan
7666.000000 nan
7668.000000 nan
7670.000000 nan
7672.000000 nan
7674.000000 nan
7676.000000 nan
7678.000000 nan
7680.000000 nan
7682.000000 nan
7684.000000 nan
7686.000000 nan
7688.000000 nan
7690.000000 nan
7692.000000 nan
7694.000000 nan
7696.000000 nan
7698.000000 nan
7700.000000 nan
7702.000000 nan
7704.000000 nan
7706.000000 nan
7708.000000 nan
7710.000000 nan
7712.000000 nan
7714.000000 nan
7716.000000 nan
7718.000000 nan
7720.000000 nan
7722.000000 nan
7724.000000 nan
7726.000000 nan
7728.000000 nan
7730.000000 nan
7732.000000 nan
7734.000000 nan
7736.000000 nan
7738.000000 nan
7740.000000 1.085991e+01
7742.000000 1.090038e+01
7744.000000 1.098527e+01
7746.000000 1.102981e+01
7748.000000 1.099852e+01
7750.000000 1.119403e+01
7752.000000 1.112390e+01
7754.000000 1.112265e+01
7756.000000 1.127508e+01
7758.000000 1.121430e+01
7760.000000 1.129718e+01
7762.000000 1.129573e+01
7764.000000 1.157136e+01
7766.000000 1.153584e+01
7768.000000 1.149126e+01
7770.000000 1.149531e+01
7772.000000 1.165317e+01
7774.000000 1.170503e+01
7776.000000 1.163990e+01
7778.000000 1.186725e+01
7780.000000 1.189464e+01
7782.000000 1.185369e+01
7784.000000 1.202885e+01
7786.000000 1.213941e+01
7788.000000 1.198573e+01
7790.000000 1.196850e+01
7792.000000 1.195166e+01
7794.000000 1.207749e+01
7796.000000 1.224239e+01
7798.000000 1.226605e+01
7800.000000 1.227040e+01
7802.000000 1.234267e+01
7804.000000 1.228963e+01
7806.000000 1.244747e+01
7808.000000 1.246225e+01
7810.000000 1.244915e+01
7812.000000 1.249965e+01
7814.000000 1.264829e+01
7816.000000 1.263497e+01
7818.000000 1.260049e+01
7820.000000 1.252232e+01
7822.000000 1.263065e+01
7824.000000 1.274377e+01
7826.000000 1.285199e+01
7828.000000 1.282067e+01
7830.000000 1.285384e+01
7832.000000 1.280137e+01
7834.000000 1.287170e+01
7836.000000 1.294163e+01
7838.000000 1.287891e+01
7840.000000 1.286385e+01
7842.000000 1.274334e+01
7844.000000 1.285865e+01
7846.000000 1.279272e+01
7848.000000 1.280965e+01
7850.000000 1.282118e+01
7852.000000 1.278984e+01
7854.000000 1.298444e+01
7856.000000 1.285931e+01
7858.000000 1.288646e+01
7860.000000 1.286283e+01
7862.000000 1.298290e+01
7864.000000 1.281756e+01
7866.000000 1.287029e+01
7868.000000 1.273354e+01
7870.000000 1.275103e+01
7872.000000 1.273238e+01
7874.000000 1.261773e+01
7876.000000 1.270625e+01
7878.000000 1.264622e+01
7880.000000 1.254375e+01
7882.000000 1.260069e+01
7884.000000 1.253328e+01
7886.000000 1.272735e+01
7888.000000 1.270412e+01
7890.000000 1.260762e+01
7892.000000 1.249038e+01
7894.000000 1.248569e+01
7896.000000 1.256064e+01
7898.000000 1.241001e+01
7900.000000 1.263620e+01
7902.000000 1.265996e+01
7904.000000 1.266392e+01
7906.000000 1.256564e+01
7908.000000 1.254581e+01
7910.000000 1.244442e+01
7912.000000 1.243239e+01
7914.000000 1.255327e+01
7916.000000 1.247612e+01
7918.000000 1.236049e+01
7920.000000 1.227767e+01
7922.000000 1.237110e+01
7924.000000 1.228071e+01
7926.000000 1.214719e+01
7928.000000 1.204161e+01
7930.000000 1.213412e+01
7932.000000 1.201130e+01
7934.000000 1.188794e+01
7936.000000 1.196520e+01
7938.000000 1.205247e+01
7940.000000 1.201489e+01
7942.000000 1.183857e+01
7944.000000 1.188627e+01
7946.000000 1.188062e+01
7948.000000 1.193124e+01
7950.000000 1.183712e+01
7952.000000 1.204402e+01
7954.000000 1.188210e+01
7956.000000 1.180553e+01
7958.000000 1.167870e+01
7960.000000 1.174671e+01
7962.000000 1.166041e+01
7964.000000 1.162727e+01
7966.000000 1.172201e+01
7968.000000 1.183119e+01
7970.000000 1.191963e+01
7972.000000 1.170324e+01
7974.000000 1.162591e+01
7976.000000 1.169592e+01
7978.000000 1.168690e+01
7980.000000 1.164459e+01
7982.000000 1.161730e+01
7984.000000 1.173109e+01
7986.000000 1.148163e+01
7988.000000 1.155385e+01
7990.000000 1.155901e+01
7992.000000 1.164296e+01
7994.000000 1.167166e+01
7996.000000 1.156079e+01
7998.000000 1.156300e+01
8000.000000 1.155645e+01
8002.000000 1.142107e+01
8004.000000 1.157648e+01
8006.000000 1.138895e+01
8008.000000 1.147552e+01
8010.000000 1.138685e+01
8012.000000 1.140868e+01
8014.000000 1.126018e+01
8016.000000 1.133649e+01
8018.000000 1.134683e+01
8020.000000 1.149012e+01
8022.000000 1.139348e+01
8024.000000 1.137032e+01
8026.000000 1.149027e+01
8028.000000 1.138009e+01
8030.000000 1.140777e+01
8032.000000 1.145430e+01
8034.000000 1.140387e+01
8036.000000 1.142888e+01
8038.000000 1.120016e+01
8040.000000 1.125510e+01
8042.000000 1.124905e+01
8044.000000 1.126074e+01
8046.000000 1.125086e+01
8048.000000 1.122593e+01
8050.000000 1.128075e+01
8052.000000 1.110264e+01
8054.000000 1.109887e+01
8056.000000 1.105362e+01
8058.000000 1.105509e+01
8060.000000 1.114956e+01
8062.000000 1.097430e+01
8064.000000 1.110106e+01
8066.000000 1.117100e+01
8068.000000 1.095985e+01
8070.000000 1.099459e+01
8072.000000 1.097120e+01
8074.000000 1.097034e+01
8076.000000 1.089164e+01
8078.000000 1.082291e+01
8080.000000 1.081066e+01
8082.000000 1.085569e+01
8084.000000 1.083007e+01
8086.000000 1.095623e+01
8088.000000 1.094827e+01
8090.000000 1.097681e+01
8092.000000 1.107573e+01
8094.000000 1.088549e+01
8096.000000 1.091586e+01
8098.000000 1.089649e+01
8100.000000 1.083335e+01
8102.000000 1.073951e+01
8104.000000 1.079946e+01
8106.000000 1.086553e+01
8108.000000 1.076754e+01
8110.000000 1.075259e+01
8112.000000 1.087033e+01
8114.000000 1.088694e+01
8116.000000 1.086089e+01
8118.000000 1.081758e+01
8120.000000 1.080494e+01
8122.000000 1.080339e+01
8124.000000 1.081890e+01
8126.000000 1.089805e+01
8128.000000 1.070356e+01
8130.000000 1.067698e+01
8132.000000 1.066746e+01
8134.000000 1.055098e+01
8136.000000 1.048608e+01
8138.000000 1.050015e+01
8140.000000 1.060481e+01
8142.000000 1.050428e+01
8144.000000 1.046845e+01
8146.000000 1.053802e+01
8148.000000 1.046479e+01
8150.000000 1.051457e+01
8152.000000 1.045365e+01
8154.000000 1.040559e+01
8156.000000 1.036015e+01
8158.000000 1.042093e+01
8160.000000 1.041462e+01
8162.000000 1.037264e+01
8164.000000 1.013962e+01
8166.000000 1.017200e+01
8168.000000 1.034812e+01
8170.000000 1.029603e+01
8172.000000 1.026777e+01
8174.000000 1.036079e+01
8176.000000 1.047622e+01
8178.000000 1.041768e+01
8180.000000 1.001912e+01
8182.000000 1.021858e+01
8184.000000 1.032288e+01
8186.000000 1.055998e+01
8188.000000 1.039178e+01
8190.000000 1.032252e+01
8192.000000 1.019715e+01
8194.000000 9.881158e+00
8196.000000 9.958083e+00
8198.000000 9.917295e+00
8200.000000 9.814714e+00
8202.000000 9.858639e+00
8204.000000 1.014881e+01
8206.000000 1.010112e+01
8208.000000 1.024386e+01
8210.000000 1.025787e+01
8212.000000 1.025464e+01
8214.000000 1.021317e+01
8216.000000 1.017626e+01
8218.000000 1.023490e+01
8220.000000 1.009323e+01
8222.000000 1.012954e+01
8224.000000 1.014085e+01
8226.000000 1.001147e+01
8228.000000 9.666822e+00
8230.000000 9.264745e+00
8232.000000 9.284437e+00
8234.000000 9.753115e+00
8236.000000 9.833277e+00
8238.000000 1.006117e+01
8240.000000 1.021740e+01
8242.000000 1.026052e+01
8244.000000 1.010554e+01
8246.000000 1.016078e+01
8248.000000 1.020528e+01
8250.000000 1.031083e+01
8252.000000 1.023060e+01
8254.000000 1.028057e+01
8256.000000 1.029474e+01
8258.000000 1.021294e+01
8260.000000 1.004703e+01
8262.000000 1.019907e+01
8264.000000 1.023491e+01
8266.000000 1.025417e+01
8268.000000 1.017230e+01
8270.000000 1.010837e+01
8272.000000 1.025468e+01
8274.000000 1.021159e+01
8276.000000 9.991194e+00
8278.000000 1.004884e+01
8280.000000 1.001951e+01
8282.000000 1.001492e+01
8284.000000 1.002042e+01
8286.000000 1.011627e+01
8288.000000 1.015766e+01
8290.000000 1.010220e+01
8292.000000 9.916227e+00
8294.000000 1.015248e+01
8296.000000 9.882040e+00
8298.000000 9.979523e+00
8300.000000 1.004156e+01
8302.000000 9.986234e+00
8304.000000 1.000421e+01
8306.000000 9.712748e+00
8308.000000 9.908082e+00
8310.000000 9.936768e+00
8312.000000 1.007938e+01
8314.000000 1.003174e+01
8316.000000 1.003300e+01
8318.000000 9.900970e+00
8320.000000 9.838263e+00
8322.000000 9.825836e+00
8324.000000 9.830905e+00
8326.000000 9.748076e+00
8328.000000 9.959594e+00
8330.000000 1.009084e+01
8332.000000 9.876705e+00
8334.000000 9.852782e+00
8336.000000 9.971084e+00
8338.000000 9.905663e+00
8340.000000 9.850399e+00
8342.000000 9.871815e+00
8344.000000 1.002244e+01
8346.000000 1.002124e+01
8348.000000 1.021203e+01
8350.000000 1.000053e+01
8352.000000 1.004864e+01
8354.000000 9.892798e+00
8356.000000 1.001641e+01
8358.000000 9.946642e+00
8360.000000 9.919809e+00
8362.000000 1.007293e+01
8364.000000 9.761116e+00
8366.000000 1.012220e+01
8368.000000 9.908066e+00
8370.000000 9.970895e+00
8372.000000 1.005882e+01
8374.000000 9.982401e+00
8376.000000 9.882307e+00
8378.000000 1.000003e+01
8380.000000 9.975291e+00
8382.000000 9.904408e+00
8384.000000 9.979492e+00
8386.000000 1.005338e+01
8388.000000 1.001898e+01
8390.000000 9.888460e+00
8392.000000 9.989587e+00
8394.000000 9.936067e+00
8396.000000 9.727254e+00
8398.000000 9.769735e+00
8400.000000 9.700152e+00
8402.000000 9.768232e+00
8404.000000 9.828945e+00
8406.000000 9.583600e+00
8408.000000 9.720922e+00
8410.000000 9.825509e+00
8412.000000 9.776378e+00
8414.000000 9.891509e+00
8416.000000 9.865808e+00
8418.000000 9.903006e+00
8420.000000 1.009592e+01
8422.000000 1.007103e+01
8424.000000 1.030859e+01
8426.000000 1.022931e+01
8428.000000 1.034588e+01
8430.000000 1.050265e+01
8432.000000 1.123693e+01
8434.000000 1.062761e+01
8436.000000 1.082439e+01
8438.000000 1.087527e+01
8440.000000 1.103009e+01
8442.000000 1.119151e+01
8444.000000 1.148904e+01
8446.000000 1.141109e+01
8448.000000 1.142167e+01
8450.000000 1.135191e+01
8452.000000 1.121536e+01
8454.000000 1.106578e+01
8456.000000 1.128697e+01
8458.000000 1.098426e+01
8460.000000 1.162050e+01
8462.000000 1.189258e+01
8464.000000 1.180608e+01
8466.000000 1.185319e+01
8468.000000 1.204736e+01
8470.000000 1.252778e+01
8472.000000 1.269971e+01
8474.000000 1.277404e+01
8476.000000 1.303892e+01
8478.000000 1.334206e+01
8480.000000 1.332134e+01
8482.000000 1.315607e+01
8484.000000 1.353085e+01
8486.000000 1.348431e+01
8488.000000 1.335644e+01
8490.000000 1.356019e+01
8492.000000 1.358633e+01
8494.000000 1.354339e+01
8496.000000 1.369313e+01
8498.000000 1.375077e+01
8500.000000 1.374873e+01
8502.000000 1.383433e+01
8504.000000 1.403348e+01
8506.000000 1.411941e+01
8508.000000 1.435810e+01
8510.000000 1.447164e+01
8512.000000 1.476962e+01
8514.000000 1.472000e+01
8516.000000 1.480209e+01
8518.000000 1.495093e+01
8520.000000 1.522806e+01
8522.000000 1.540057e+01
8524.000000 1.563895e+01
8526.000000 1.605942e+01
8528.000000 1.604768e+01
8530.000000 1.653320e+01
8532.000000 1.667086e+01
8534.000000 1.687541e+01
8536.000000 1.710002e+01
8538.000000 1.748097e+01
8540.000000 1.748719e+01
8542.000000 1.774165e+01
8544.000000 1.807895e+01
8546.000000 1.787309e+01
8548.000000 1.841141e+01
8550.000000 1.871309e+01
8552.000000 1.872655e+01
8554.000000 1.888573e+01
8556.000000 1.895638e+01
8558.000000 1.922459e+01
8560.000000 1.927210e+01
8562.000000 1.979249e+01
8564.000000 1.961169e+01
8566.000000 1.988581e+01
8568.000000 1.997775e+01
8570.000000 2.028623e+01
8572.000000 2.037033e+01
8574.000000 2.054845e+01
8576.000000 2.089587e+01
8578.000000 2.089562e+01
8580.000000 2.102670e+01
8582.000000 2.099085e+01
8584.000000 2.116065e+01
8586.000000 2.119286e+01
8588.000000 2.079831e+01
8590.000000 2.085837e+01
8592.000000 2.038948e+01
8594.000000 2.051365e+01
8596.000000 2.009313e+01
8598.000000 2.034706e+01
8600.000000 2.025082e+01
8602.000000 1.994445e+01
8604.000000 2.000786e+01
8606.000000 1.977170e+01
8608.000000 1.963552e+01
8610.000000 1.946129e+01
8612.000000 1.952119e+01
8614.000000 1.938312e+01
8616.000000 1.900358e+01
8618.000000 1.904867e+01
8620.000000 1.893978e+01
8622.000000 1.892152e+01
8624.000000 1.915564e+01
8626.000000 1.879854e+01
8628.000000 1.890411e+01
8630.000000 1.887630e+01
8632.000000 1.886409e+01
8634.000000 1.904453e+01
8636.000000 1.900576e+01
8638.000000 1.886715e+01
8640.000000 1.899166e+01
8642.000000 1.892978e+01
8644.000000 1.891341e+01
8646.000000 1.902446e+01
8648.000000 1.882458e+01
8650.000000 1.878110e+01
8652.000000 1.901227e+01
8654.000000 1.882840e+01
8656.000000 1.887331e+01
8658.000000 1.857370e+01
8660.000000 1.853815e+01
8662.000000 1.879543e+01
8664.000000 1.868923e+01
8666.000000 1.910103e+01
8668.000000 1.899519e+01
8670.000000 1.901442e+01
8672.000000 1.919413e+01
8674.000000 1.916808e+01
8676.000000 1.938262e+01
8678.000000 1.993261e+01
8680.000000 1.970977e+01
8682.000000 1.986141e+01
8684.000000 1.986145e+01
8686.000000 1.994867e+01
8688.000000 2.002490e+01
8690.000000 2.035559e+01
8692.000000 2.028948e+01
8694.000000 2.021906e+01
8696.000000 2.022509e+01
8698.000000 2.025415e+01
8700.000000 2.021627e+01
8702.000000 2.018834e+01
8704.000000 2.027801e+01
8706.000000 2.043047e+01
8708.000000 2.020786e+01
8710.000000 2.031175e+01
8712.000000 2.041823e+01
8714.000000 2.057165e+01
8716.000000 2.052047e+01
8718.000000 2.059521e+01
8720.000000 2.045427e+01
8722.000000 2.048240e+01
8724.000000 2.045816e+01
8726.000000 2.054629e+01
8728.000000 2.039709e+01
8730.000000 2.035517e+01
8732.000000 2.057880e+01
8734.000000 2.042466e+01
8736.000000 2.073358e+01
8738.000000 2.094070e+01
8740.000000 2.081996e+01
8742.000000 2.110786e+01
8744.000000 2.090270e+01
8746.000000 2.094975e+01
8748.000000 2.080510e+01
8750.000000 2.064370e+01
8752.000000 2.090409e+01
8754.000000 2.076113e+01
8756.000000 2.075888e+01
8758.000000 2.067139e+01
8760.000000 2.044278e+01
8762.000000 2.033465e+01
8764.000000 2.037425e+01
8766.000000 2.055138e+01
8768.000000 2.061215e+01
8770.000000 2.066194e+01
8772.000000 2.027394e+01
8774.000000 2.008986e+01
8776.000000 2.014233e+01
8778.000000 2.007197e+01
8780.000000 1.968728e+01
8782.000000 1.975298e+01
8784.000000 1.953132e+01
8786.000000 1.953326e+01
8788.000000 1.942762e+01
8790.000000 1.937420e+01
8792.000000 1.918550e+01
8794.000000 1.920889e+01
8796.000000 1.905423e+01
8798.000000 1.907593e+01
8800.000000 1.872081e+01
8802.000000 1.888004e+01
8804.000000 1.877092e+01
8806.000000 1.882617e+01
8808.000000 1.889654e+01
8810.000000 1.846469e+01
8812.000000 1.864534e+01
8814.000000 1.859965e+01
8816.000000 1.855673e+01
8818.000000 1.856798e+01
8820.000000 1.829119e+01
8822.000000 1.799203e+01
8824.000000 1.796250e+01
8826.000000 1.774062e+01
8828.000000 1.813461e+01
8830.000000 1.791363e+01
8832.000000 1.725277e+01
8834.000000 1.758973e+01
8836.000000 1.741834e+01
8838.000000 1.714758e+01
8840.000000 1.713455e+01
8842.000000 1.696865e+01
8844.000000 1.699294e+01
8846.000000 1.662490e+01
8848.000000 1.662200e+01
8850.000000 1.663414e+01
8852.000000 1.662292e+01
8854.000000 1.659511e+01
8856.000000 1.655370e+01
8858.000000 1.651639e+01
8860.000000 1.640253e+01
8862.000000 1.636434e+01
8864.000000 1.629383e+01
8866.000000 1.630681e+01
8868.000000 1.592492e+01
8870.000000 1.602097e+01
8872.000000 1.584850e+01
8874.000000 1.580123e+01
8876.000000 1.548322e+01
8878.000000 1.530131e+01
8880.000000 1.525551e+01
8882.000000 1.515482e+01
8884.000000 1.498479e+01
8886.000000 1.497359e+01
8888.000000 1.485795e+01
8890.000000 1.504619e+01
8892.000000 1.488813e+01
8894.000000 1.490907e+01
8896.000000 1.473054e+01
8898.000000 1.457316e+01
8900.000000 1.454055e+01
8902.000000 1.438612e+01
8904.000000 1.446894e+01
8906.000000 1.439703e+01
8908.000000 1.434454e+01
8910.000000 1.424792e+01
8912.000000 1.417487e+01
8914.000000 1.413002e+01
8916.000000 1.385227e+01
8918.000000 1.417758e+01
8920.000000 1.407272e+01
8922.000000 1.421441e+01
8924.000000 1.437675e+01
8926.000000 1.402567e+01
8928.000000 1.393282e+01
8930.000000 1.378077e+01
8932.000000 1.349601e+01
8934.000000 1.344382e+01
8936.000000 1.369555e+01
8938.000000 1.343908e+01
8940.000000 1.341155e+01
8942.000000 1.321639e+01
8944.000000 1.333433e+01
8946.000000 1.312464e+01
8948.000000 1.317566e+01
8950.000000 1.315372e+01
8952.000000 1.292175e+01
8954.000000 1.297589e+01
8956.000000 1.278025e+01
8958.000000 1.263315e+01
8960.000000 1.281682e+01
8962.000000 1.288001e+01
8964.000000 1.254786e+01
8966.000000 1.238166e+01
8968.000000 1.232062e+01
8970.000000 1.241399e+01
8972.000000 1.261628e+01
8974.000000 1.227998e+01
8976.000000 1.226201e+01
8978.000000 1.230830e+01
8980.000000 1.241749e+01
8982.000000 1.239740e+01
8984.000000 1.226866e+01
8986.000000 1.245139e+01
8988.000000 1.195079e+01
8990.000000 1.166712e+01
8992.000000 1.125777e+01
8994.000000 1.129661e+01
8996.000000 1.191148e+01
8998.000000 1.228231e+01
9000.000000 1.233978e+01
9002.000000 1.198923e+01
9004.000000 1.172746e+01
9006.000000 1.173577e+01
9008.000000 1.169625e+01
9010.000000 1.164923e+01
9012.000000 1.165057e+01
9014.000000 1.153391e+01
9016.000000 1.127744e+01
9018.000000 1.096029e+01
9020.000000 1.072534e+01
9022.000000 1.097956e+01
9024.000000 1.099559e+01
9026.000000 1.076153e+01
9028.000000 1.075374e+01
9030.000000 1.090868e+01
9032.000000 1.083430e+01
9034.000000 1.081584e+01
9036.000000 1.086390e+01
9038.000000 1.086574e+01
9040.000000 1.081602e+01
9042.000000 1.067310e+01
9044.000000 1.047102e+01
9046.000000 1.017537e+01
9048.000000 1.026837e+01
9050.000000 1.037504e+01
9052.000000 1.025499e+01
9054.000000 1.018918e+01
9056.000000 1.006937e+01
9058.000000 1.017187e+01
9060.000000 1.001458e+01
9062.000000 9.763895e+00
9064.000000 9.597241e+00
9066.000000 9.783147e+00
9068.000000 1.002894e+01
9070.000000 9.662327e+00
9072.000000 9.368202e+00
9074.000000 9.328302e+00
9076.000000 9.579878e+00
9078.000000 9.834311e+00
9080.000000 9.767152e+00
9082.000000 9.534788e+00
9084.000000 9.681800e+00
9086.000000 9.739053e+00
9088.000000 9.775640e+00
9090.000000 9.591308e+00
9092.000000 9.905033e+00
9094.000000 1.002988e+01
9096.000000 1.026853e+01
9098.000000 1.020566e+01
9100.000000 1.014553e+01
9102.000000 9.950980e+00
9104.000000 9.959513e+00
9106.000000 1.025880e+01
9108.000000 1.004938e+01
9110.000000 1.006505e+01
9112.000000 1.027137e+01
9114.000000 1.047387e+01
9116.000000 1.060374e+01
9118.000000 1.047555e+01
9120.000000 1.005615e+01
9122.000000 1.021111e+01
9124.000000 1.063134e+01
9126.000000 1.044473e+01
9128.000000 1.057894e+01
9130.000000 1.053932e+01
9132.000000 1.016729e+01
9134.000000 1.014328e+01
9136.000000 1.027896e+01
9138.000000 9.821306e+00
9140.000000 1.000990e+01
9142.000000 1.047245e+01
9144.000000 1.045558e+01
9146.000000 1.056021e+01
9148.000000 1.056124e+01
9150.000000 1.046638e+01
9152.000000 1.023114e+01
9154.000000 9.891823e+00
9156.000000 9.870766e+00
9158.000000 9.576223e+00
9160.000000 1.000712e+01
9162.000000 1.028810e+01
9164.000000 1.020188e+01
9166.000000 1.045282e+01
9168.000000 1.030549e+01
9170.000000 1.017993e+01
9172.000000 1.015244e+01
9174.000000 1.018781e+01
9176.000000 9.568187e+00
9178.000000 9.571526e+00
9180.000000 9.726924e+00
9182.000000 1.007334e+01
9184.000000 1.024676e+01
9186.000000 1.001092e+01
9188.000000 9.996348e+00
9190.000000 1.013968e+01
9192.000000 1.020133e+01
9194.000000 1.007150e+01
9196.000000 1.009569e+01
9198.000000 9.786817e+00
9200.000000 1.003685e+01
9202.000000 9.896751e+00
9204.000000 1.038547e+01
9206.000000 1.021412e+01
9208.000000 1.019076e+01
9210.000000 1.006167e+01
9212.000000 1.011261e+01
9214.000000 9.940017e+00
9216.000000 9.850812e+00
9218.000000 9.629644e+00
9220.000000 1.004725e+01
9222.000000 1.022711e+01
9224.000000 1.026416e+01
9226.000000 1.029589e+01
9228.000000 1.052393e+01
9230.000000 1.031419e+01
9232.000000 1.068543e+01
9234.000000 1.058555e+01
9236.000000 1.080288e+01
9238.000000 1.053462e+01
9240.000000 1.026722e+01
9242.000000 1.039999e+01
9244.000000 1.018398e+01
9246.000000 1.027949e+01
9248.000000 1.028076e+01
9250.000000 1.014564e+01
9252.000000 1.024785e+01
9254.000000 1.030406e+01
9256.000000 1.049245e+01
9258.000000 1.059405e+01
9260.000000 1.049695e+01
9262.000000 1.060764e+01
9264.000000 1.053993e+01
9266.000000 1.082942e+01
9268.000000 1.105446e+01
9270.000000 1.114460e+01
9272.000000 1.099615e+01
9274.000000 1.106869e+01
9276.000000 1.087054e+01
9278.000000 1.083042e+01
9280.000000 1.060494e+01
9282.000000 1.056530e+01
9284.000000 1.091714e+01
9286.000000 1.106657e+01
9288.000000 1.108356e+01
9290.000000 1.120152e+01
9292.000000 1.160108e+01
9294.000000 1.134063e+01
9296.000000 1.128866e+01
9298.000000 1.117021e+01
9300.000000 1.115848e+01
9302.000000 1.077810e+01
9304.000000 1.101350e+01
9306.000000 1.115654e+01
9308.000000 1.154996e+01
9310.000000 1.117242e+01
9312.000000 nan
9314.000000 nan
9316.000000 nan
9318.000000 nan
9320.000000 nan
9322.000000 nan
9324.000000 nan
9326.000000 nan
9328.000000 nan
9330.000000 nan
9332.000000 nan
9334.000000 nan
9336.000000 nan
9338.000000 nan
9340.000000 nan
9342.000000 nan
9344.000000 nan
9346.000000 nan
9348.000000 nan
9350.000000 nan
9352.000000 nan
9354.000000 nan
9356.000000 nan
9358.000000 nan
9360.000000 nan
9362.000000 nan
9364.000000 nan
9366.000000 nan
9368.000000 nan
9370.000000 nan
9372.000000 nan
9374.000000 nan
9376.000000 nan
9378.000000 nan
9380.000000 nan
9382.000000 nan
9384.000000 nan
9386.000000 nan
9388.000000 nan
9390.000000 nan
9392.000000 nan
9394.000000 nan
9396.000000 nan
9398.000000 nan
9400.000000 nan
9402.000000 nan
9404.000000 nan
9406.000000 nan
9408.000000 nan
9410.000000 nan
9412.000000 nan
9414.000000 nan
9416.000000 nan
9418.000000 nan
9420.000000 nan
9422.000000 nan
9424.000000 nan
9426.000000 nan
9428.000000 nan
9430.000000 nan
9432.000000 nan
9434.000000 nan
9436.000000 nan
9438.000000 nan
9440.000000 nan
9442.000000 nan
9444.000000 nan
9446.000000 nan
9448.000000 nan
9450.000000 nan
9452.000000 nan
9454.000000 nan
9456.000000 nan
9458.000000 nan
9460.000000 nan
9462.000000 nan
9464.000000 nan
9466.000000 nan
9468.000000 nan
9470.000000 nan
9472.000000 nan
9474.000000 nan
9476.000000 nan
9478.000000 nan
9480.000000 nan
9482.000000 nan
9484.000000 nan
9486.000000 nan
9488.000000 nan
9490.000000 nan
9492.000000 nan
9494.000000 nan
9496.000000 nan
9498.000000 nan
9500.000000 nan
9502.000000 nan
9504.000000 nan
9506.000000 nan
9508.000000 nan
9510.000000 nan
9512.000000 nan
9514.000000 nan
9516.000000 nan
9518.000000 nan
9520.000000 nan
9522.000000 nan
9524.000000 nan
9526.000000 nan
9528.000000 nan
9530.000000 nan
9532.000000 nan
9534.000000 nan
9536.000000 nan
9538.000000 nan
9540.000000 nan
9542.000000 nan
9544.000000 nan
9546.000000 nan
9548.000000 nan
9550.000000 nan
9552.000000 nan
9554.000000 9.975465e+00
9556.000000 9.132326e+00
9558.000000 8.999116e+00
9560.000000 9.174293e+00
9562.000000 1.000349e+01
9564.000000 1.014580e+01
9566.000000 9.727952e+00
9568.000000 8.798415e+00
9570.000000 9.199606e+00
9572.000000 9.512476e+00
9574.000000 9.211732e+00
9576.000000 1.003790e+01
9578.000000 1.024131e+01
9580.000000 9.794560e+00
9582.000000 8.975261e+00
9584.000000 8.988588e+00
9586.000000 9.406134e+00
9588.000000 9.870365e+00
9590.000000 9.512771e+00
9592.000000 8.805995e+00
9594.000000 8.716682e+00
9596.000000 8.886657e+00
9598.000000 9.079027e+00
9600.000000 9.202686e+00
9602.000000 9.106464e+00
9604.000000 9.292624e+00
9606.000000 8.926832e+00
9608.000000 8.875675e+00
9610.000000 8.748207e+00
9612.000000 9.105705e+00
9614.000000 9.514600e+00
9616.000000 8.886938e+00
9618.000000 8.913822e+00
9620.000000 8.948074e+00
9622.000000 8.930826e+00
9624.000000 8.334434e+00
9626.000000 8.719435e+00
9628.000000 8.683661e+00
9630.000000 8.726459e+00
9632.000000 9.110342e+00
9634.000000 9.105715e+00
9636.000000 9.189275e+00
9638.000000 8.606867e+00
9640.000000 8.298765e+00
9642.000000 8.471953e+00
9644.000000 9.086448e+00
9646.000000 8.904680e+00
9648.000000 8.328599e+00
9650.000000 8.773370e+00
9652.000000 8.873486e+00
9654.000000 8.751831e+00
9656.000000 8.813852e+00
9658.000000 8.827521e+00
9660.000000 9.005813e+00
9662.000000 8.668992e+00
9664.000000 8.280026e+00
9666.000000 8.456045e+00
9668.000000 8.799396e+00
9670.000000 8.402558e+00
9672.000000 8.547672e+00
9674.000000 8.646460e+00
9676.000000 8.781929e+00
9678.000000 8.842586e+00
9680.000000 8.993316e+00
9682.000000 8.637194e+00
9684.000000 8.459457e+00
9686.000000 8.695145e+00
9688.000000 8.675183e+00
9690.000000 8.600062e+00
9692.000000 9.142057e+00
9694.000000 8.760012e+00
9696.000000 8.881854e+00
9698.000000 9.136581e+00
9700.000000 8.681059e+00
9702.000000 8.368876e+00
9704.000000 8.362791e+00
9706.000000 8.497518e+00
9708.000000 8.576088e+00
9710.000000 8.387912e+00
9712.000000 8.327305e+00
9714.000000 8.775103e+00
9716.000000 8.592556e+00
9718.000000 8.147041e+00
9720.000000 8.300278e+00
9722.000000 8.435783e+00
9724.000000 8.674402e+00
9726.000000 8.379874e+00
9728.000000 8.747637e+00
9730.000000 8.747559e+00
9732.000000 8.685881e+00
9734.000000 8.583576e+00
9736.000000 8.427023e+00
9738.000000 8.110736e+00
9740.000000 8.040953e+00
9742.000000 8.309260e+00
9744.000000 8.525377e+00
9746.000000 8.481994e+00
9748.000000 8.615365e+00
9750.000000 8.812763e+00
9752.000000 8.066475e+00
9754.000000 8.575393e+00
9756.000000 8.528799e+00
9758.000000 8.317994e+00
9760.000000 8.403056e+00
9762.000000 8.314721e+00
9764.000000 8.413182e+00
9766.000000 8.110982e+00
9768.000000 8.090624e+00
9770.000000 8.311479e+00
9772.000000 8.539172e+00
9774.000000 8.286590e+00
9776.000000 8.191189e+00
9778.000000 8.143305e+00
9780.000000 8.137308e+00
9782.000000 8.065927e+00
9784.000000 8.008947e+00
9786.000000 7.840160e+00
9788.000000 8.362686e+00
9790.000000 8.320861e+00
9792.000000 8.035630e+00
9794.000000 7.858498e+00
9796.000000 7.795098e+00
9798.000000 7.725919e+00
9800.000000 8.182929e+00
9802.000000 8.072935e+00
9804.000000 7.633126e+00
9806.000000 8.016293e+00
9808.000000 8.056636e+00
9810.000000 7.922571e+00
9812.000000 7.891682e+00
9814.000000 7.816574e+00
9816.000000 7.574082e+00
9818.000000 7.615946e+00
9820.000000 7.708903e+00
9822.000000 7.702984e+00
9824.000000 7.739921e+00
9826.000000 7.672364e+00
9828.000000 7.677233e+00
9830.000000 8.033148e+00
9832.000000 7.904686e+00
9834.000000 7.682783e+00
9836.000000 7.662198e+00
9838.000000 7.842527e+00
9840.000000 8.004159e+00
9842.000000 7.942106e+00
9844.000000 7.556210e+00
9846.000000 7.394945e+00
9848.000000 7.521503e+00
9850.000000 7.702767e+00
9852.000000 7.929477e+00
9854.000000 7.295978e+00
9856.000000 7.360899e+00
9858.000000 7.531697e+00
9860.000000 7.480261e+00
9862.000000 7.376954e+00
9864.000000 7.539498e+00
9866.000000 7.523541e+00
9868.000000 7.186755e+00
9870.000000 7.205048e+00
9872.000000 7.448413e+00
9874.000000 7.620345e+00
9876.000000 7.133016e+00
9878.000000 7.395763e+00
9880.000000 6.574724e+00
9882.000000 6.956292e+00
9884.000000 7.302506e+00
9886.000000 7.470147e+00
9888.000000 7.166575e+00
9890.000000 7.283197e+00
9892.000000 7.198478e+00
9894.000000 6.956360e+00
9896.000000 7.372695e+00
9898.000000 7.171154e+00
9900.000000 7.224834e+00
9902.000000 6.905607e+00
9904.000000 7.228859e+00
9906.000000 7.336555e+00
9908.000000 7.019314e+00
9910.000000 7.044563e+00
9912.000000 7.078405e+00
9914.000000 7.199432e+00
9916.000000 7.367270e+00
9918.000000 7.160136e+00
9920.000000 6.941670e+00
9922.000000 6.821242e+00
9924.000000 7.282011e+00
9926.000000 7.226949e+00
9928.000000 7.374530e+00
9930.000000 7.315978e+00
9932.000000 6.937431e+00
9934.000000 7.327323e+00
9936.000000 7.258697e+00
9938.000000 7.328124e+00
9940.000000 7.487039e+00
9942.000000 7.893925e+00
9944.000000 6.895710e+00
9946.000000 6.938441e+00
9948.000000 7.176958e+00
9950.000000 8.124981e+00
9952.000000 7.048133e+00
9954.000000 7.258230e+00
9956.000000 7.342478e+00
9958.000000 7.791522e+00
9960.000000 7.893080e+00
9962.000000 7.304920e+00
9964.000000 6.710567e+00
9966.000000 7.371849e+00
9968.000000 7.558214e+00
9970.000000 7.258985e+00
9972.000000 7.338956e+00
9974.000000 6.929404e+00
9976.000000 7.059973e+00
9978.000000 7.341267e+00
9980.000000 7.043126e+00
9982.000000 7.349933e+00
9984.000000 7.312275e+00
9986.000000 7.879535e+00
9988.000000 7.350216e+00
9990.000000 7.607914e+00
9992.000000 7.339498e+00
9994.000000 7.483064e+00
9996.000000 7.558513e+00
9998.000000 7.859372e+00
10000.000000 7.975705e+00
10002.000000 7.549498e+00
10004.000000 7.715306e+00
10006.000000 7.740046e+00
10008.000000 7.855841e+00
10010.000000 7.470982e+00
10012.000000 7.725714e+00
10014.000000 7.894269e+00
10016.000000 7.836436e+00
10018.000000 7.361689e+00
10020.000000 8.132007e+00
10022.000000 7.900402e+00
10024.000000 7.725838e+00
10026.000000 7.357274e+00
10028.000000 8.069145e+00
10030.000000 8.235143e+00
10032.000000 7.910772e+00
10034.000000 7.720867e+00
10036.000000 8.419858e+00
10038.000000 7.524625e+00
10040.000000 8.344390e+00
10042.000000 8.249652e+00
10044.000000 7.899003e+00
10046.000000 8.235062e+00
10048.000000 8.717627e+00
10050.000000 8.472172e+00
10052.000000 8.476596e+00
10054.000000 8.423699e+00
10056.000000 8.380590e+00
10058.000000 8.076448e+00
10060.000000 8.223907e+00
10062.000000 7.619019e+00
10064.000000 8.673572e+00
10066.000000 8.339288e+00
10068.000000 8.374836e+00
10070.000000 7.967699e+00
10072.000000 8.290981e+00
10074.000000 7.382579e+00
10076.000000 8.706435e+00
10078.000000 8.218357e+00
10080.000000 8.384073e+00
10082.000000 9.216915e+00
10084.000000 8.372396e+00
10086.000000 8.989510e+00
10088.000000 7.615147e+00
10090.000000 8.126139e+00
10092.000000 7.734244e+00
10094.000000 7.245584e+00
10096.000000 7.897692e+00
10098.000000 8.177898e+00
10100.000000 7.804992e+00
10102.000000 8.471194e+00
10104.000000 8.650281e+00
10106.000000 7.435953e+00
10108.000000 8.050865e+00
10110.000000 8.036584e+00
10112.000000 8.389177e+00
10114.000000 7.815612e+00
10116.000000 8.083194e+00
10118.000000 7.883644e+00
10120.000000 7.651978e+00
10122.000000 7.513359e+00
10124.000000 7.539298e+00
10126.000000 7.662918e+00
10128.000000 7.868337e+00
10130.000000 8.255962e+00
10132.000000 7.705792e+00
10134.000000 8.212152e+00
10136.000000 7.283064e+00
10138.000000 8.098183e+00
10140.000000 7.853343e+00
10142.000000 7.596316e+00
10144.000000 7.872974e+00
10146.000000 7.482422e+00
10148.000000 8.036695e+00
10150.000000 7.324928e+00
10152.000000 8.058089e+00
10154.000000 7.930066e+00
10156.000000 7.331510e+00
10158.000000 7.638491e+00
10160.000000 7.003838e+00
10162.000000 7.063744e+00
10164.000000 8.031024e+00
10166.000000 7.808067e+00
10168.000000 7.902200e+00
10170.000000 7.773613e+00
10172.000000 8.299242e+00
10174.000000 8.843004e+00
10176.000000 9.729105e+00
10178.000000 7.771499e+00
10180.000000 7.666933e+00
10182.000000 7.219800e+00
10184.000000 7.814109e+00
10186.000000 7.504180e+00
10188.000000 7.327411e+00
10190.000000 7.786537e+00
10192.000000 8.011025e+00
10194.000000 6.419985e+00
10196.000000 7.559935e+00
10198.000000 7.851028e+00


==> anc/spec_2023ufx_2023-12-13T16_18_30.500_WiFeS.dat <==
# spectrum of 2023ufx
# MJD = 60291.679520
# UT = 2023-12-13T16:18:30.500
# PHASE = 67 days
# INSTRUMENT = ANU2.3m/WiFeS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
4511.610000 1.048851e+00
4513.610000 1.737992e+00
4515.610000 1.994562e+00
4517.610000 1.306396e+00
4519.610000 9.355511e-01
4521.610000 1.266294e+00
4523.610000 1.412562e+00
4525.610000 1.458379e+00
4527.610000 1.320818e+00
4529.610000 1.356554e+00
4531.610000 8.800378e-01
4533.610000 8.485500e-01
4535.610000 9.421218e-01
4537.610000 1.293309e+00
4539.610000 1.355885e+00
4541.610000 1.109035e+00
4543.610000 9.488879e-01
4545.610000 1.021634e+00
4547.610000 1.330426e+00
4549.610000 1.454677e+00
4551.610000 1.422311e+00
4553.610000 1.541042e+00
4555.610000 1.414231e+00
4557.610000 1.264498e+00
4559.610000 1.366018e+00
4561.610000 1.150750e+00
4563.610000 8.366511e-01
4565.610000 nan
4567.610000 1.035874e+00
4569.610000 1.161096e+00
4571.610000 1.277651e+00
4573.610000 1.382111e+00
4575.610000 1.625838e+00
4577.610000 1.550722e+00
4579.610000 1.493228e+00
4581.610000 1.300330e+00
4583.610000 1.160546e+00
4585.610000 1.390229e+00
4587.610000 1.600610e+00
4589.610000 1.587255e+00
4591.610000 1.495758e+00
4593.610000 1.488636e+00
4595.610000 1.405440e+00
4597.610000 1.475674e+00
4599.610000 1.325933e+00
4601.610000 1.168737e+00
4603.610000 1.440094e+00
4605.610000 1.567525e+00
4607.610000 1.128461e+00
4609.610000 1.037130e+00
4611.610000 1.052840e+00
4613.610000 1.245312e+00
4615.610000 1.569147e+00
4617.610000 1.599753e+00
4619.610000 1.439214e+00
4621.610000 1.266401e+00
4623.610000 1.515990e+00
4625.610000 1.521980e+00
4627.610000 1.776242e+00
4629.610000 1.735528e+00
4631.610000 1.432482e+00
4633.610000 9.062376e-01
4635.610000 1.482632e+00
4637.610000 1.611730e+00
4639.610000 1.676580e+00
4641.610000 1.897477e+00
4643.610000 1.525643e+00
4645.610000 1.311518e+00
4647.610000 1.301780e+00
4649.610000 1.159070e+00
4651.610000 1.310865e+00
4653.610000 1.372094e+00
4655.610000 1.480863e+00
4657.610000 1.314554e+00
4659.610000 1.335381e+00
4661.610000 1.408177e+00
4663.610000 1.440435e+00
4665.610000 1.608523e+00
4667.610000 1.623439e+00
4669.610000 1.567629e+00
4671.610000 1.782735e+00
4673.610000 1.776450e+00
4675.610000 1.479728e+00
4677.610000 1.452020e+00
4679.610000 1.280230e+00
4681.610000 1.381898e+00
4683.610000 1.429776e+00
4685.610000 1.193693e+00
4687.610000 1.285526e+00
4689.610000 1.365761e+00
4691.610000 1.542608e+00
4693.610000 1.496513e+00
4695.610000 1.211898e+00
4697.610000 1.210969e+00
4699.610000 1.360484e+00
4701.610000 1.541780e+00
4703.610000 1.286743e+00
4705.610000 1.361759e+00
4707.610000 1.234511e+00
4709.610000 1.065153e+00
4711.610000 1.209841e+00
4713.610000 1.429955e+00
4715.610000 1.487541e+00
4717.610000 1.514473e+00
4719.610000 1.482047e+00
4721.610000 1.336385e+00
4723.610000 1.237976e+00
4725.610000 1.309412e+00
4727.610000 1.105458e+00
4729.610000 1.099159e+00
4731.610000 1.337804e+00
4733.610000 1.343511e+00
4735.610000 1.094784e+00
4737.610000 1.554822e+00
4739.610000 1.647770e+00
4741.610000 1.618560e+00
4743.610000 1.493713e+00
4745.610000 1.218571e+00
4747.610000 1.166426e+00
4749.610000 1.296859e+00
4751.610000 1.577491e+00
4753.610000 1.396741e+00
4755.610000 1.239663e+00
4757.610000 1.455945e+00
4759.610000 1.496030e+00
4761.610000 1.482260e+00
4763.610000 1.433634e+00
4765.610000 1.289911e+00
4767.610000 1.286851e+00
4769.610000 1.222817e+00
4771.610000 1.365153e+00
4773.610000 1.337477e+00
4775.610000 1.372906e+00
4777.610000 1.240377e+00
4779.610000 1.292379e+00
4781.610000 1.339768e+00
4783.610000 1.331533e+00
4785.610000 9.366053e-01
4787.610000 9.762464e-01
4789.610000 1.240676e+00
4791.610000 1.076479e+00
4793.610000 1.088751e+00
4795.610000 1.102182e+00
4797.610000 1.126377e+00
4799.610000 1.306990e+00
4801.610000 1.188152e+00
4803.610000 8.425277e-01
4805.610000 nan
4807.610000 1.083750e+00
4809.610000 1.124185e+00
4811.610000 1.014060e+00
4813.610000 9.863353e-01
4815.610000 8.295115e-01
4817.610000 8.100197e-01
4819.610000 9.257347e-01
4821.610000 8.624621e-01
4823.610000 8.988233e-01
4825.610000 9.055254e-01
4827.610000 1.090363e+00
4829.610000 1.313374e+00
4831.610000 1.238646e+00
4833.610000 1.138797e+00
4835.610000 1.424690e+00
4837.610000 1.464102e+00
4839.610000 1.512304e+00
4841.610000 1.570512e+00
4843.610000 1.763430e+00
4845.610000 1.288743e+00
4847.610000 1.278444e+00
4849.610000 1.413467e+00
4851.610000 1.423709e+00
4853.610000 1.472797e+00
4855.610000 1.507808e+00
4857.610000 1.545250e+00
4859.610000 1.642134e+00
4861.610000 2.060661e+00
4863.610000 1.975256e+00
4865.610000 1.907119e+00
4867.610000 1.736444e+00
4869.610000 1.663673e+00
4871.610000 1.662201e+00
4873.610000 1.600127e+00
4875.610000 1.938668e+00
4877.610000 2.027003e+00
4879.610000 2.578018e+00
4881.610000 2.507549e+00
4883.610000 1.927120e+00
4885.610000 1.702587e+00
4887.610000 1.654313e+00
4889.610000 1.845150e+00
4891.610000 1.769554e+00
4893.610000 1.412295e+00
4895.610000 1.738104e+00
4897.610000 1.812584e+00
4899.610000 1.707338e+00
4901.610000 1.779046e+00
4903.610000 1.813681e+00
4905.610000 1.953100e+00
4907.610000 1.923020e+00
4909.610000 1.829699e+00
4911.610000 1.868998e+00
4913.610000 2.099446e+00
4915.610000 2.069743e+00
4917.610000 2.051012e+00
4919.610000 2.089670e+00
4921.610000 2.062265e+00
4923.610000 2.130481e+00
4925.610000 2.075779e+00
4927.610000 1.975802e+00
4929.610000 2.183519e+00
4931.610000 2.102602e+00
4933.610000 2.379666e+00
4935.610000 2.233186e+00
4937.610000 2.167077e+00
4939.610000 2.422065e+00
4941.610000 2.240215e+00
4943.610000 2.127186e+00
4945.610000 2.119789e+00
4947.610000 2.238182e+00
4949.610000 2.263800e+00
4951.610000 1.965273e+00
4953.610000 1.815281e+00
4955.610000 1.968266e+00
4957.610000 2.166641e+00
4959.610000 1.914175e+00
4961.610000 1.785547e+00
4963.610000 1.874046e+00
4965.610000 1.757532e+00
4967.610000 2.106751e+00
4969.610000 2.093100e+00
4971.610000 2.049972e+00
4973.610000 2.144480e+00
4975.610000 1.795848e+00
4977.610000 1.594800e+00
4979.610000 1.816171e+00
4981.610000 1.921472e+00
4983.610000 1.939772e+00
4985.610000 1.822814e+00
4987.610000 1.686851e+00
4989.610000 1.558369e+00
4991.610000 1.711570e+00
4993.610000 1.691583e+00
4995.610000 1.800930e+00
4997.610000 2.081136e+00
4999.610000 1.875687e+00
5001.610000 1.698756e+00
5003.610000 1.588307e+00
5005.610000 1.636845e+00
5007.610000 1.613334e+00
5009.610000 1.497497e+00
5011.610000 1.488062e+00
5013.610000 1.528625e+00
5015.610000 1.510626e+00
5017.610000 1.659384e+00
5019.610000 1.709208e+00
5021.610000 1.444770e+00
5023.610000 1.592639e+00
5025.610000 1.526448e+00
5027.610000 1.520347e+00
5029.610000 1.583100e+00
5031.610000 1.913660e+00
5033.610000 1.991659e+00
5035.610000 1.912695e+00
5037.610000 2.018262e+00
5039.610000 1.880619e+00
5041.610000 1.780856e+00
5043.610000 1.484438e+00
5045.610000 1.224050e+00
5047.610000 1.510071e+00
5049.610000 1.631229e+00
5051.610000 1.755130e+00
5053.610000 1.746431e+00
5055.610000 1.828852e+00
5057.610000 1.820893e+00
5059.610000 1.795718e+00
5061.610000 1.689842e+00
5063.610000 1.673082e+00
5065.610000 1.743490e+00
5067.610000 1.514576e+00
5069.610000 1.559474e+00
5071.610000 1.694748e+00
5073.610000 1.719262e+00
5075.610000 1.734346e+00
5077.610000 1.220019e+00
5079.610000 1.437382e+00
5081.610000 2.262226e+00
5083.610000 2.035145e+00
5085.610000 1.582740e+00
5087.610000 1.546031e+00
5089.610000 1.503656e+00
5091.610000 1.491457e+00
5093.610000 1.685243e+00
5095.610000 2.129103e+00
5097.610000 1.859541e+00
5099.610000 1.616201e+00
5101.610000 1.678070e+00
5103.610000 1.719045e+00
5105.610000 1.574150e+00
5107.610000 1.510196e+00
5109.610000 1.872503e+00
5111.610000 1.918985e+00
5113.610000 1.480024e+00
5115.610000 1.401765e+00
5117.610000 1.712653e+00
5119.610000 1.520661e+00
5121.610000 1.267698e+00
5123.610000 1.432376e+00
5125.610000 1.568098e+00
5127.610000 1.520085e+00
5129.610000 1.276758e+00
5131.610000 1.175107e+00
5133.610000 1.167440e+00
5135.610000 1.120046e+00
5137.610000 1.224045e+00
5139.610000 1.242706e+00
5141.610000 1.379150e+00
5143.610000 1.444619e+00
5145.610000 1.298637e+00
5147.610000 1.335520e+00
5149.610000 1.579351e+00
5151.610000 1.518386e+00
5153.610000 1.445537e+00
5155.610000 1.368723e+00
5157.610000 1.428767e+00
5159.610000 1.298841e+00
5161.610000 1.277056e+00
5163.610000 1.024519e+00
5165.610000 1.229788e+00
5167.610000 1.251651e+00
5169.610000 1.237821e+00
5171.610000 1.324641e+00
5173.610000 1.464079e+00
5175.610000 1.357446e+00
5177.610000 1.211886e+00
5179.610000 1.257309e+00
5181.610000 1.268745e+00
5183.610000 1.351756e+00
5185.610000 1.499062e+00
5187.610000 1.526185e+00
5189.610000 1.530453e+00
5191.610000 1.581037e+00
5193.610000 1.583205e+00
5195.610000 1.581309e+00
5197.610000 1.359493e+00
5199.610000 1.339243e+00
5201.610000 1.299375e+00
5203.610000 1.074690e+00
5205.610000 1.320696e+00
5207.610000 1.462092e+00
5209.610000 1.481971e+00
5211.610000 1.649395e+00
5213.610000 1.749492e+00
5215.610000 1.647442e+00
5217.610000 1.708552e+00
5219.610000 1.777751e+00
5221.610000 1.641124e+00
5223.610000 1.520582e+00
5225.610000 1.500730e+00
5227.610000 1.724466e+00
5229.610000 1.846136e+00
5231.610000 1.420430e+00
5233.610000 1.396978e+00
5235.610000 1.401547e+00
5237.610000 1.517243e+00
5239.610000 1.238459e+00
5241.610000 1.222929e+00
5243.610000 1.408326e+00
5245.610000 1.424618e+00
5247.610000 1.474685e+00
5249.610000 1.383458e+00
5251.610000 1.325660e+00
5253.610000 1.483300e+00
5255.610000 1.809178e+00
5257.610000 1.875455e+00
5259.610000 1.454311e+00
5261.610000 1.389224e+00
5263.610000 1.204300e+00
5265.610000 1.297035e+00
5267.610000 1.669271e+00
5269.610000 1.648652e+00
5271.610000 1.556619e+00
5273.610000 1.546698e+00
5275.610000 1.435350e+00
5277.610000 1.363569e+00
5279.610000 1.584040e+00
5281.610000 1.512685e+00
5283.610000 1.503715e+00
5285.610000 1.628987e+00
5287.610000 1.633992e+00
5289.610000 1.752856e+00
5291.610000 1.801299e+00
5293.610000 1.471592e+00
5295.610000 1.453903e+00
5297.610000 1.320358e+00
5299.610000 1.431700e+00
5301.610000 1.589900e+00
5303.610000 1.497279e+00
5305.610000 1.390074e+00
5307.610000 1.437363e+00
5309.610000 1.428227e+00
5311.610000 1.236987e+00
5313.610000 1.131927e+00
5315.610000 1.269601e+00
5317.610000 1.433929e+00
5319.610000 1.434318e+00
5321.610000 1.346904e+00
5323.610000 1.324142e+00
5325.610000 1.547001e+00
5327.610000 1.640970e+00
5329.610000 1.684612e+00
5331.610000 1.558579e+00
5333.610000 1.376070e+00
5335.610000 1.584197e+00
5337.610000 1.439393e+00
5339.610000 1.451817e+00
5341.610000 1.595706e+00
5343.610000 1.616508e+00
5345.610000 1.386690e+00
5347.610000 1.328898e+00
5349.610000 1.683741e+00
5351.610000 1.739562e+00
5353.610000 1.668724e+00
5355.610000 1.508969e+00
5357.610000 1.377392e+00
5359.610000 1.326792e+00
5361.610000 1.445074e+00
5363.610000 1.598247e+00
5365.610000 1.701393e+00
5367.610000 1.430843e+00
5369.610000 1.581118e+00
5371.610000 1.623107e+00
5373.610000 1.416372e+00
5375.610000 1.372174e+00
5377.610000 1.502121e+00
5379.610000 1.645078e+00
5381.610000 1.760902e+00
5383.610000 1.726639e+00
5385.610000 1.530186e+00
5387.610000 1.148110e+00
5389.610000 1.501571e+00
5391.610000 1.507772e+00
5393.610000 1.447982e+00
5395.610000 1.675145e+00
5397.610000 1.649661e+00
5399.610000 1.579942e+00
5401.610000 1.476279e+00
5403.610000 1.432551e+00
5405.610000 1.567468e+00
5407.610000 1.523266e+00
5409.610000 1.432007e+00
5411.610000 1.629207e+00
5413.610000 1.472005e+00
5415.610000 1.631671e+00
5417.610000 1.968270e+00
5419.610000 1.673728e+00
5421.610000 1.368556e+00
5423.610000 1.344140e+00
5425.610000 1.615253e+00
5427.610000 1.445649e+00
5429.610000 1.493197e+00
5431.610000 1.774350e+00
5433.610000 1.719605e+00
5435.610000 1.658674e+00
5437.610000 1.507886e+00
5439.610000 1.453221e+00
5441.610000 1.547217e+00
5443.610000 1.646564e+00
5445.610000 1.417947e+00
5447.610000 1.259856e+00
5449.610000 1.412978e+00
5451.610000 1.355849e+00
5453.610000 1.442432e+00
5455.610000 1.495550e+00
5457.610000 1.512738e+00
5459.610000 1.531372e+00
5461.610000 1.725510e+00
5463.610000 1.657269e+00
5465.610000 1.622991e+00
5467.610000 1.697897e+00
5469.610000 1.798492e+00
5471.610000 1.632212e+00
5473.610000 1.529551e+00
5475.610000 1.665418e+00
5477.610000 1.593897e+00
5479.610000 1.502542e+00
5481.610000 1.444728e+00
5483.610000 1.361021e+00
5485.610000 1.333596e+00
5487.610000 1.463243e+00
5489.610000 1.513025e+00
5491.610000 1.455545e+00
5493.610000 1.473387e+00
5495.610000 1.391064e+00
5497.610000 1.483957e+00
5499.610000 1.604539e+00
5501.610000 1.462372e+00
5503.610000 1.321288e+00
5505.610000 1.604773e+00
5507.610000 1.646387e+00
5509.610000 1.996542e+00
5511.610000 1.714285e+00
5513.610000 1.558581e+00
5515.610000 1.523012e+00
5517.610000 1.380860e+00
5519.610000 1.408363e+00
5521.610000 1.691700e+00
5523.610000 1.642469e+00
5525.610000 1.567663e+00
5527.610000 1.562132e+00
5529.610000 1.562286e+00
5531.610000 1.463780e+00
5533.610000 1.404971e+00
5535.610000 1.451582e+00
5537.610000 1.608459e+00
5539.610000 1.545087e+00
5541.610000 1.745641e+00
5543.610000 1.490625e+00
5545.610000 1.532546e+00
5547.610000 1.782286e+00
5549.610000 1.846959e+00
5551.610000 1.570992e+00
5553.610000 1.373224e+00
5555.610000 1.354470e+00
5557.610000 1.508475e+00
5559.610000 1.524895e+00
5561.610000 1.637333e+00
5563.610000 1.555864e+00
5565.610000 1.489639e+00
5567.610000 1.583617e+00
5569.610000 1.599660e+00
5571.610000 1.612616e+00
5573.610000 1.632697e+00
5575.610000 1.879285e+00
5577.610000 2.205912e+00
5579.610000 2.302052e+00
5581.610000 2.103435e+00
5583.610000 1.787663e+00
5585.610000 1.426278e+00
5587.610000 1.576094e+00
5589.610000 1.749056e+00
5591.610000 1.981991e+00
5593.610000 2.162526e+00
5595.610000 1.990978e+00
5597.610000 2.006233e+00
5599.610000 2.034042e+00
5601.610000 1.952188e+00
5603.610000 1.808659e+00
5605.610000 1.674632e+00
5607.610000 1.424032e+00
5609.610000 1.641512e+00
5611.610000 1.722990e+00
5613.610000 1.727675e+00
5615.610000 1.812099e+00
5617.610000 1.720716e+00
5619.610000 1.729314e+00
5621.610000 1.860001e+00
5623.610000 1.923148e+00
5625.610000 1.939355e+00
5627.610000 1.614941e+00
5629.610000 1.731966e+00
5631.610000 1.962284e+00
5633.610000 2.042503e+00
5635.610000 1.687727e+00
5637.610000 1.698505e+00
5639.610000 1.754628e+00
5641.610000 1.629076e+00
5643.610000 1.617625e+00
5645.610000 1.717077e+00
5647.610000 1.728202e+00
5649.610000 1.772839e+00
5651.610000 2.008054e+00
5653.610000 1.801295e+00
5655.610000 1.376395e+00
5657.610000 1.467772e+00
5659.610000 1.522113e+00
5661.610000 1.532146e+00
5663.610000 1.595887e+00
5665.610000 1.608498e+00
5667.610000 1.542573e+00
5669.610000 1.474476e+00
5671.610000 1.291090e+00
5673.610000 1.436377e+00
5675.610000 1.383663e+00
5677.610000 1.279401e+00
5679.610000 1.273077e+00
5681.610000 1.681981e+00
5683.610000 1.386871e+00
5685.610000 1.100661e+00
5687.610000 9.272239e-01
5689.610000 1.129253e+00
5691.610000 1.569885e+00
5693.610000 1.628991e+00
5695.610000 1.565173e+00
5697.610000 1.399443e+00
5699.610000 1.339093e+00
5701.610000 1.419104e+00
5703.610000 1.486491e+00
5705.610000 1.665319e+00
5707.610000 1.854334e+00
5709.610000 1.833526e+00
5711.610000 1.763324e+00
5713.610000 1.481281e+00
5715.610000 1.354219e+00
5717.610000 1.484137e+00
5719.610000 1.699172e+00
5721.610000 1.657246e+00
5723.610000 1.424676e+00
5725.610000 1.338576e+00
5727.610000 1.479294e+00
5729.610000 1.676844e+00
5731.610000 1.705614e+00
5733.610000 1.821264e+00
5735.610000 1.458581e+00
5737.610000 1.161644e+00
5739.610000 1.311900e+00
5741.610000 1.286424e+00
5743.610000 1.429961e+00
5745.610000 1.641554e+00
5747.610000 1.730406e+00
5749.610000 1.802750e+00
5751.610000 1.527858e+00
5753.610000 1.576388e+00
5755.610000 1.249661e+00
5757.610000 1.286350e+00
5759.610000 1.467150e+00
5761.610000 1.300419e+00
5763.610000 1.266135e+00
5765.610000 1.015744e+00
5767.610000 1.142458e+00
5769.610000 1.481515e+00
5771.610000 1.117513e+00
5773.610000 9.720751e-01
5775.610000 1.145978e+00
5777.610000 1.146995e+00
5779.610000 1.300272e+00
5781.610000 1.239861e+00
5783.610000 1.289234e+00
5785.610000 1.162091e+00
5787.610000 1.169294e+00
5789.610000 1.256776e+00
5791.610000 1.175856e+00
5793.610000 9.536061e-01
5795.610000 nan
5797.610000 nan
5799.610000 9.584155e-01
5801.610000 1.033943e+00
5803.610000 1.003060e+00
5805.610000 9.540420e-01
5807.610000 1.167468e+00
5809.610000 1.348263e+00
5811.610000 9.525643e-01
5813.610000 9.260987e-01
5815.610000 1.057953e+00
5817.610000 1.334708e+00
5819.610000 1.588506e+00
5821.610000 1.368159e+00
5823.610000 9.582796e-01
5825.610000 7.949051e-01
5827.610000 9.780912e-01
5829.610000 1.041061e+00
5831.610000 1.168252e+00
5833.610000 1.208511e+00
5835.610000 9.898596e-01
5837.610000 9.060785e-01
5839.610000 9.819130e-01
5841.610000 8.377529e-01
5843.610000 9.325750e-01
5845.610000 1.139885e+00
5847.610000 1.028554e+00
5849.610000 9.988580e-01
5851.610000 9.828824e-01
5853.610000 1.075631e+00
5855.610000 1.172944e+00
5857.610000 1.325698e+00
5859.610000 1.183292e+00
5861.610000 9.157528e-01
5863.610000 8.207549e-01
5865.610000 1.092919e+00
5867.610000 1.335362e+00
5869.610000 1.402613e+00
5871.610000 1.129447e+00
5873.610000 9.998955e-01
5875.610000 1.205940e+00
5877.610000 1.244639e+00
5879.610000 1.203752e+00
5881.610000 1.081360e+00
5883.610000 1.194397e+00
5885.610000 1.334676e+00
5887.610000 1.105290e+00
5889.610000 8.786472e-01
5891.610000 9.278985e-01
5893.610000 1.089701e+00
5895.610000 1.300483e+00
5897.610000 1.393932e+00
5899.610000 1.426384e+00
5901.610000 1.472807e+00
5903.610000 1.377865e+00
5905.610000 1.190836e+00
5907.610000 1.182401e+00
5909.610000 1.399025e+00
5911.610000 1.440438e+00
5913.610000 1.449662e+00
5915.610000 1.637838e+00
5917.610000 1.701483e+00
5919.610000 1.691886e+00
5921.610000 1.591382e+00
5923.610000 1.575274e+00
5925.610000 1.480643e+00
5927.610000 1.279238e+00
5929.610000 1.532213e+00
5931.610000 1.653038e+00
5933.610000 1.745991e+00
5935.610000 1.806029e+00
5937.610000 1.917527e+00
5939.610000 1.803595e+00
5941.610000 1.665052e+00
5943.610000 1.509259e+00
5945.610000 1.515828e+00
5947.610000 1.647731e+00
5949.610000 1.478862e+00
5951.610000 1.219892e+00
5953.610000 1.310633e+00
5955.610000 1.475321e+00
5957.610000 1.684605e+00
5959.610000 1.675776e+00
5961.610000 1.415203e+00
5963.610000 1.443564e+00
5965.610000 1.577249e+00
5967.610000 1.625019e+00
5969.610000 1.557719e+00
5971.610000 1.529368e+00
5973.610000 1.493371e+00
5975.610000 1.480690e+00
5977.610000 1.631246e+00
5979.610000 1.530269e+00
5981.610000 1.563820e+00
5983.610000 1.594471e+00
5985.610000 1.542027e+00
5987.610000 1.730289e+00
5989.610000 1.784519e+00
5991.610000 1.585445e+00
5993.610000 1.493455e+00
5995.610000 1.441600e+00
5997.610000 1.336612e+00
5999.610000 1.298399e+00
6001.610000 1.452241e+00
6003.610000 1.541294e+00
6005.610000 1.602902e+00
6007.610000 1.627098e+00
6009.610000 1.623606e+00
6011.610000 1.558482e+00
6013.610000 1.367290e+00
6015.610000 1.297151e+00
6017.610000 1.394571e+00
6019.610000 1.410619e+00
6021.610000 1.433243e+00
6023.610000 1.446294e+00
6025.610000 1.335061e+00
6027.610000 1.377709e+00
6029.610000 1.523403e+00
6031.610000 1.523304e+00
6033.610000 1.506871e+00
6035.610000 1.541064e+00
6037.610000 1.573504e+00
6039.610000 1.483330e+00
6041.610000 1.494383e+00
6043.610000 1.564769e+00
6045.610000 1.742940e+00
6047.610000 1.823723e+00
6049.610000 1.636766e+00
6051.610000 1.615939e+00
6053.610000 1.691957e+00
6055.610000 1.756368e+00
6057.610000 1.706930e+00
6059.610000 1.498692e+00
6061.610000 1.538841e+00
6063.610000 1.629633e+00
6065.610000 1.661350e+00
6067.610000 1.525682e+00
6069.610000 1.469596e+00
6071.610000 1.645621e+00
6073.610000 1.550512e+00
6075.610000 1.746461e+00
6077.610000 1.696074e+00
6079.610000 1.480588e+00
6081.610000 1.524977e+00
6083.610000 1.498626e+00
6085.610000 1.530422e+00
6087.610000 1.557180e+00
6089.610000 1.518851e+00
6091.610000 1.469879e+00
6093.610000 1.421292e+00
6095.610000 1.478731e+00
6097.610000 1.417597e+00
6099.610000 1.339721e+00
6101.610000 1.361041e+00
6103.610000 1.412544e+00
6105.610000 1.566238e+00
6107.610000 1.504191e+00
6109.610000 1.373475e+00
6111.610000 1.466836e+00
6113.610000 1.295803e+00
6115.610000 1.262034e+00
6117.610000 1.136802e+00
6119.610000 1.275480e+00
6121.610000 1.426214e+00
6123.610000 1.346879e+00
6125.610000 1.258373e+00
6127.610000 1.315759e+00
6129.610000 1.463357e+00
6131.610000 1.493639e+00
6133.610000 1.315980e+00
6135.610000 1.410397e+00
6137.610000 1.442132e+00
6139.610000 1.505839e+00
6141.610000 1.494664e+00
6143.610000 1.477758e+00
6145.610000 1.613271e+00
6147.610000 1.562283e+00
6149.610000 1.445030e+00
6151.610000 1.479531e+00
6153.610000 1.406152e+00
6155.610000 1.484997e+00
6157.610000 1.510476e+00
6159.610000 1.513553e+00
6161.610000 1.239502e+00
6163.610000 1.247189e+00
6165.610000 1.306284e+00
6167.610000 1.284222e+00
6169.610000 1.359826e+00
6171.610000 1.459914e+00
6173.610000 1.566422e+00
6175.610000 1.574222e+00
6177.610000 1.358840e+00
6179.610000 1.476454e+00
6181.610000 1.596553e+00
6183.610000 1.566989e+00
6185.610000 1.295218e+00
6187.610000 1.181040e+00
6189.610000 1.381767e+00
6191.610000 1.431540e+00
6193.610000 1.514480e+00
6195.610000 1.425819e+00
6197.610000 1.310931e+00
6199.610000 1.281573e+00
6201.610000 1.281181e+00
6203.610000 1.258454e+00
6205.610000 1.357420e+00
6207.610000 1.438500e+00
6209.610000 1.419418e+00
6211.610000 1.387283e+00
6213.610000 1.481945e+00
6215.610000 1.449784e+00
6217.610000 1.438927e+00
6219.610000 1.399955e+00
6221.610000 1.181829e+00
6223.610000 1.435189e+00
6225.610000 1.555914e+00
6227.610000 1.352301e+00
6229.610000 1.188182e+00
6231.610000 1.182453e+00
6233.610000 1.363911e+00
6235.610000 1.615150e+00
6237.610000 1.387929e+00
6239.610000 1.264939e+00
6241.610000 1.308185e+00
6243.610000 1.393983e+00
6245.610000 1.303951e+00
6247.610000 1.171772e+00
6249.610000 1.199350e+00
6251.610000 1.303267e+00
6253.610000 1.551482e+00
6255.610000 1.516633e+00
6257.610000 1.548887e+00
6259.610000 1.381913e+00
6261.610000 1.201352e+00
6263.610000 1.388694e+00
6265.610000 1.579007e+00
6267.610000 1.468919e+00
6269.610000 1.178001e+00
6271.610000 1.276158e+00
6273.610000 1.358066e+00
6275.610000 1.167957e+00
6277.610000 1.242903e+00
6279.610000 1.288288e+00
6281.610000 1.297171e+00
6283.610000 1.332674e+00
6285.610000 1.237703e+00
6287.610000 1.317409e+00
6289.610000 1.520431e+00
6291.610000 1.346850e+00
6293.610000 1.146675e+00
6295.610000 1.225751e+00
6297.610000 1.383419e+00
6299.610000 2.282149e+00
6301.610000 2.164335e+00
6303.610000 1.823882e+00
6305.610000 1.564797e+00
6307.610000 1.422299e+00
6309.610000 1.442736e+00
6311.610000 1.500086e+00
6313.610000 1.441656e+00
6315.610000 1.443849e+00
6317.610000 1.541032e+00
6319.610000 1.547566e+00
6321.610000 1.512518e+00
6323.610000 1.533444e+00
6325.610000 1.565492e+00
6327.610000 1.679479e+00
6329.610000 1.800151e+00
6331.610000 1.926061e+00
6333.610000 1.689636e+00
6335.610000 1.683099e+00
6337.610000 1.689979e+00
6339.610000 1.750743e+00
6341.610000 1.742358e+00
6343.610000 1.618772e+00
6345.610000 1.609021e+00
6347.610000 1.652716e+00
6349.610000 1.669232e+00
6351.610000 1.371905e+00
6353.610000 1.319887e+00
6355.610000 1.472695e+00
6357.610000 1.581241e+00
6359.610000 1.564869e+00
6361.610000 1.533682e+00
6363.610000 1.745601e+00
6365.610000 1.546567e+00
6367.610000 1.630605e+00
6369.610000 1.679090e+00
6371.610000 1.665114e+00
6373.610000 1.451950e+00
6375.610000 1.607775e+00
6377.610000 1.816367e+00
6379.610000 1.823009e+00
6381.610000 1.828293e+00
6383.610000 1.825036e+00
6385.610000 1.792351e+00
6387.610000 1.732542e+00
6389.610000 1.635721e+00
6391.610000 1.717338e+00
6393.610000 1.843279e+00
6395.610000 1.852845e+00
6397.610000 1.961366e+00
6399.610000 2.087106e+00
6401.610000 2.129857e+00
6403.610000 2.085139e+00
6405.610000 2.077865e+00
6407.610000 1.969753e+00
6409.610000 1.788677e+00
6411.610000 2.002778e+00
6413.610000 2.146219e+00
6415.610000 2.101005e+00
6417.610000 1.972871e+00
6419.610000 2.087977e+00
6421.610000 2.329340e+00
6423.610000 2.442255e+00
6425.610000 2.507109e+00
6427.610000 2.512978e+00
6429.610000 2.539168e+00
6431.610000 2.704518e+00
6433.610000 2.660293e+00
6435.610000 2.716832e+00
6437.610000 3.058415e+00
6439.610000 2.941427e+00
6441.610000 2.929027e+00
6443.610000 3.239459e+00
6445.610000 3.225389e+00
6447.610000 3.134340e+00
6449.610000 3.318477e+00
6451.610000 3.545932e+00
6453.610000 3.597492e+00
6455.610000 3.410411e+00
6457.610000 3.235469e+00
6459.610000 3.402986e+00
6461.610000 3.454183e+00
6463.610000 3.616476e+00
6465.610000 3.555510e+00
6467.610000 3.180214e+00
6469.610000 3.327495e+00
6471.610000 3.425225e+00
6473.610000 3.452112e+00
6475.610000 3.431746e+00
6477.610000 3.556404e+00
6479.610000 3.579443e+00
6481.610000 3.441747e+00
6483.610000 3.591224e+00
6485.610000 3.481459e+00
6487.610000 3.484121e+00
6489.610000 3.591566e+00
6491.610000 3.655503e+00
6493.610000 3.656795e+00
6495.610000 3.541346e+00
6497.610000 3.577458e+00
6499.610000 3.651721e+00
6501.610000 3.850691e+00
6503.610000 4.039653e+00
6505.610000 4.120211e+00
6507.610000 4.021560e+00
6509.610000 4.054350e+00
6511.610000 4.057136e+00
6513.610000 4.061324e+00
6515.610000 4.128354e+00
6517.610000 3.906230e+00
6519.610000 3.973373e+00
6521.610000 4.119778e+00
6523.610000 4.187749e+00
6525.610000 4.198530e+00
6527.610000 4.235229e+00
6529.610000 4.280247e+00
6531.610000 4.506187e+00
6533.610000 4.506247e+00
6535.610000 4.555626e+00
6537.610000 4.526874e+00
6539.610000 4.643270e+00
6541.610000 4.753511e+00
6543.610000 4.839227e+00
6545.610000 4.686324e+00
6547.610000 4.604297e+00
6549.610000 4.631940e+00
6551.610000 4.665434e+00
6553.610000 4.648207e+00
6555.610000 4.723822e+00
6557.610000 4.460967e+00
6559.610000 4.656553e+00
6561.610000 4.801132e+00
6563.610000 4.955295e+00
6565.610000 4.893537e+00
6567.610000 4.904964e+00
6569.610000 4.867920e+00
6571.610000 4.879398e+00
6573.610000 4.992972e+00
6575.610000 5.091180e+00
6577.610000 5.056367e+00
6579.610000 5.327622e+00
6581.610000 5.150222e+00
6583.610000 4.970275e+00
6585.610000 4.901875e+00
6587.610000 4.858902e+00
6589.610000 4.899375e+00
6591.610000 4.870593e+00
6593.610000 4.880696e+00
6595.610000 4.996733e+00
6597.610000 4.832834e+00
6599.610000 4.792294e+00
6601.610000 4.723698e+00
6603.610000 4.831472e+00
6605.610000 4.884070e+00
6607.610000 4.731216e+00
6609.610000 4.782601e+00
6611.610000 4.944948e+00
6613.610000 4.776356e+00
6615.610000 4.464895e+00
6617.610000 4.438875e+00
6619.610000 4.600864e+00
6621.610000 4.674495e+00
6623.610000 4.643063e+00
6625.610000 4.561661e+00
6627.610000 4.528760e+00
6629.610000 4.509248e+00
6631.610000 4.499524e+00
6633.610000 4.540248e+00
6635.610000 4.385713e+00
6637.610000 4.489877e+00
6639.610000 4.505284e+00
6641.610000 4.246942e+00
6643.610000 4.191073e+00
6645.610000 4.252749e+00
6647.610000 4.096120e+00
6649.610000 4.060604e+00
6651.610000 4.085199e+00
6653.610000 3.994244e+00
6655.610000 3.979349e+00
6657.610000 4.162994e+00
6659.610000 4.665712e+00
6661.610000 5.626908e+00
6663.610000 4.844860e+00
6665.610000 4.237660e+00
6667.610000 3.750797e+00
6669.610000 3.505311e+00
6671.610000 4.249843e+00
6673.610000 4.210683e+00
6675.610000 4.119513e+00
6677.610000 4.139918e+00
6679.610000 3.944395e+00
6681.610000 4.051221e+00
6683.610000 4.222941e+00
6685.610000 4.165567e+00
6687.610000 4.156991e+00
6689.610000 4.155067e+00
6691.610000 4.088603e+00
6693.610000 4.094920e+00
6695.610000 4.200912e+00
6697.610000 4.257184e+00
6699.610000 4.113865e+00
6701.610000 4.254419e+00
6703.610000 4.178456e+00
6705.610000 3.970494e+00
6707.610000 3.972800e+00
6709.610000 3.965378e+00
6711.610000 3.996343e+00
6713.610000 3.979460e+00
6715.610000 4.105591e+00
6717.610000 4.108618e+00
6719.610000 3.889238e+00
6721.610000 3.905539e+00
6723.610000 3.923701e+00
6725.610000 3.763970e+00
6727.610000 3.638543e+00
6729.610000 3.828101e+00
6731.610000 3.908610e+00
6733.610000 3.803618e+00
6735.610000 3.879900e+00
6737.610000 3.796497e+00
6739.610000 3.904913e+00
6741.610000 3.932290e+00
6743.610000 3.724453e+00
6745.610000 3.686339e+00
6747.610000 3.742657e+00
6749.610000 3.773432e+00
6751.610000 3.612485e+00
6753.610000 3.416111e+00
6755.610000 3.413940e+00
6757.610000 3.385116e+00
6759.610000 3.353432e+00
6761.610000 3.458149e+00
6763.610000 3.308827e+00
6765.610000 3.348275e+00
6767.610000 3.346983e+00
6769.610000 3.333959e+00
6771.610000 3.287402e+00
6773.610000 2.857709e+00
6775.610000 3.066971e+00
6777.610000 3.412048e+00
6779.610000 3.336574e+00
6781.610000 3.160116e+00
6783.610000 3.131775e+00
6785.610000 3.272717e+00
6787.610000 3.342634e+00
6789.610000 3.321164e+00
6791.610000 3.078946e+00
6793.610000 3.028907e+00
6795.610000 3.262800e+00
6797.610000 3.296361e+00
6799.610000 3.257984e+00
6801.610000 3.235410e+00
6803.610000 3.243057e+00
6805.610000 3.298651e+00
6807.610000 3.070751e+00
6809.610000 3.148197e+00
6811.610000 3.213335e+00
6813.610000 3.120557e+00
6815.610000 3.039768e+00
6817.610000 3.032560e+00
6819.610000 2.960215e+00
6821.610000 2.828071e+00
6823.610000 2.784692e+00
6825.610000 2.789879e+00
6827.610000 2.922570e+00
6829.610000 2.715462e+00
6831.610000 2.744482e+00
6833.610000 2.966562e+00
6835.610000 2.720353e+00
6837.610000 2.521946e+00
6839.610000 2.626125e+00
6841.610000 2.710950e+00
6843.610000 2.700888e+00
6845.610000 2.615605e+00
6847.610000 2.525740e+00
6849.610000 2.570586e+00
6851.610000 2.528118e+00
6853.610000 2.302130e+00
6855.610000 2.191973e+00
6857.610000 2.166947e+00
6859.610000 2.220904e+00
6861.610000 2.236029e+00
6863.610000 2.145466e+00
6865.610000 2.227943e+00
6867.610000 2.213980e+00
6869.610000 2.123350e+00
6871.610000 1.931852e+00
6873.610000 1.699264e+00
6875.610000 1.793324e+00
6877.610000 2.159140e+00
6879.610000 2.288585e+00
6881.610000 1.932826e+00
6883.610000 1.629727e+00
6885.610000 1.690808e+00
6887.610000 1.923664e+00
6889.610000 1.901902e+00
6891.610000 1.830707e+00
6893.610000 1.815272e+00
6895.610000 1.826304e+00
6897.610000 1.894848e+00
6899.610000 1.823238e+00
6901.610000 1.477253e+00
6903.610000 1.536858e+00
6905.610000 1.707955e+00
6907.610000 1.590905e+00
6909.610000 1.750721e+00
6911.610000 1.757008e+00
6913.610000 1.636888e+00
6915.610000 1.561885e+00
6917.610000 1.574861e+00
6919.610000 1.508336e+00
6921.610000 1.601820e+00
6923.610000 1.820858e+00
6925.610000 1.578682e+00
6927.610000 1.413684e+00
6929.610000 1.371161e+00
6931.610000 1.378651e+00
6933.610000 1.401235e+00
6935.610000 1.399834e+00
6937.610000 1.292918e+00
6939.610000 1.143935e+00
6941.610000 1.228884e+00
6943.610000 1.389280e+00
6945.610000 1.446984e+00
6947.610000 1.431608e+00
6949.610000 1.330150e+00
6951.610000 1.368639e+00
6953.610000 1.523664e+00
6955.610000 1.348787e+00
6957.610000 1.230387e+00
6959.610000 1.313089e+00
6961.610000 1.240988e+00
6963.610000 1.262282e+00
6965.610000 1.269277e+00
6967.610000 1.374330e+00
6969.610000 1.470474e+00
6971.610000 1.542199e+00
6973.610000 1.447856e+00
6975.610000 1.382490e+00
6977.610000 1.499313e+00
6979.610000 1.520728e+00
6981.610000 1.377420e+00
6983.610000 1.303405e+00
6985.610000 1.227886e+00
6987.610000 1.335499e+00
6989.610000 1.352786e+00
6991.610000 1.372601e+00
6993.610000 1.391827e+00
6995.610000 1.425118e+00
6997.610000 1.335389e+00
6999.610000 1.314346e+00
7001.610000 1.425218e+00
7003.610000 1.247314e+00
7005.610000 1.301431e+00
7007.610000 1.339720e+00
7009.610000 1.322869e+00
7011.610000 1.363844e+00
7013.610000 1.399772e+00
7015.610000 1.391927e+00
7017.610000 1.368437e+00
7019.610000 1.291281e+00
7021.610000 1.327720e+00
7023.610000 1.350831e+00
7025.610000 1.455294e+00
7027.610000 1.523229e+00
7029.610000 1.418392e+00
7031.610000 1.164709e+00
7033.610000 1.297088e+00
7035.610000 1.306471e+00
7037.610000 1.187397e+00
7039.610000 1.296321e+00
7041.610000 1.323822e+00
7043.610000 1.260331e+00
7045.610000 1.245790e+00
7047.610000 1.311064e+00
7049.610000 1.407714e+00
7051.610000 1.503619e+00
7053.610000 1.461698e+00
7055.610000 1.323850e+00
7057.610000 1.250670e+00
7059.610000 1.225036e+00
7061.610000 1.287333e+00
7063.610000 1.393824e+00
7065.610000 1.311587e+00
7067.610000 1.291284e+00
7069.610000 1.332982e+00
7071.610000 1.432539e+00
7073.610000 1.340549e+00
7075.610000 1.403416e+00
7077.610000 1.496757e+00
7079.610000 1.462356e+00
7081.610000 1.466700e+00
7083.610000 1.311173e+00
7085.610000 1.290161e+00
7087.610000 1.301376e+00
7089.610000 1.256437e+00
7091.610000 1.385435e+00
7093.610000 1.322010e+00
7095.610000 1.268605e+00
7097.610000 1.264901e+00
7099.610000 1.258072e+00
7101.610000 1.247736e+00
7103.610000 1.356346e+00
7105.610000 1.208991e+00
7107.610000 1.176662e+00
7109.610000 1.300065e+00
7111.610000 1.353691e+00
7113.610000 1.355046e+00
7115.610000 1.319070e+00
7117.610000 1.203185e+00
7119.610000 1.166943e+00
7121.610000 1.266282e+00
7123.610000 1.292553e+00
7125.610000 1.244661e+00
7127.610000 1.355973e+00
7129.610000 1.299222e+00
7131.610000 1.210952e+00
7133.610000 1.193979e+00
7135.610000 1.357810e+00
7137.610000 1.308268e+00
7139.610000 1.291865e+00
7141.610000 1.320836e+00
7143.610000 1.172049e+00
7145.610000 1.154950e+00
7147.610000 1.225803e+00
7149.610000 1.332669e+00
7151.610000 1.363626e+00
7153.610000 1.384996e+00
7155.610000 1.308240e+00
7157.610000 1.352082e+00
7159.610000 1.340437e+00
7161.610000 1.229470e+00
7163.610000 1.368637e+00
7165.610000 1.326197e+00
7167.610000 1.295529e+00
7169.610000 1.004556e+00
7171.610000 9.773804e-01
7173.610000 1.223622e+00
7175.610000 1.072949e+00
7177.610000 1.025020e+00
7179.610000 1.276010e+00
7181.610000 1.274148e+00
7183.610000 1.311663e+00
7185.610000 1.354048e+00
7187.610000 1.273043e+00
7189.610000 1.155383e+00
7191.610000 1.180230e+00
7193.610000 1.139245e+00
7195.610000 1.112790e+00
7197.610000 1.171015e+00
7199.610000 1.249220e+00
7201.610000 1.116140e+00
7203.610000 9.397234e-01
7205.610000 1.102701e+00
7207.610000 1.133415e+00
7209.610000 1.000020e+00
7211.610000 9.986919e-01
7213.610000 1.011390e+00
7215.610000 1.082325e+00
7217.610000 1.153947e+00
7219.610000 1.174967e+00
7221.610000 1.175555e+00
7223.610000 1.174184e+00
7225.610000 1.368234e+00
7227.610000 1.244969e+00
7229.610000 9.772322e-01
7231.610000 9.512400e-01
7233.610000 1.070315e+00
7235.610000 1.323477e+00
7237.610000 1.333198e+00
7239.610000 1.296869e+00
7241.610000 1.359251e+00
7243.610000 1.752325e+00
7245.610000 1.743710e+00
7247.610000 1.241865e+00
7249.610000 1.130147e+00
7251.610000 1.070716e+00
7253.610000 8.320715e-01
7255.610000 9.953431e-01
7257.610000 1.093207e+00
7259.610000 1.010878e+00
7261.610000 1.136545e+00
7263.610000 1.323334e+00
7265.610000 1.309644e+00
7267.610000 1.162615e+00
7269.610000 1.250278e+00
7271.610000 1.258687e+00
7273.610000 1.131268e+00
7275.610000 1.483792e+00
7277.610000 1.623475e+00
7279.610000 1.128378e+00
7281.610000 1.075452e+00
7283.610000 1.388275e+00
7285.610000 1.287756e+00
7287.610000 1.274540e+00
7289.610000 1.332384e+00
7291.610000 1.381355e+00
7293.610000 1.337854e+00
7295.610000 1.198614e+00
7297.610000 1.386263e+00
7299.610000 1.350667e+00
7301.610000 1.415013e+00
7303.610000 1.613427e+00
7305.610000 1.581719e+00
7307.610000 1.430797e+00
7309.610000 1.357175e+00
7311.610000 1.291532e+00
7313.610000 1.169167e+00
7315.610000 1.241852e+00
7317.610000 1.623560e+00
7319.610000 1.320103e+00
7321.610000 1.137586e+00
7323.610000 1.305517e+00
7325.610000 1.290117e+00
7327.610000 1.247209e+00
7329.610000 1.304365e+00
7331.610000 1.357432e+00
7333.610000 1.354544e+00
7335.610000 1.311216e+00
7337.610000 1.326759e+00
7339.610000 1.487993e+00
7341.610000 1.470569e+00
7343.610000 1.404748e+00
7345.610000 1.367393e+00
7347.610000 1.398437e+00
7349.610000 1.364113e+00
7351.610000 1.297607e+00
7353.610000 1.277765e+00
7355.610000 1.271313e+00
7357.610000 1.261128e+00
7359.610000 1.302635e+00
7361.610000 1.469283e+00
7363.610000 1.618490e+00
7365.610000 1.504639e+00
7367.610000 1.351040e+00
7369.610000 1.490897e+00
7371.610000 1.457356e+00
7373.610000 1.393423e+00
7375.610000 1.499048e+00
7377.610000 1.380266e+00
7379.610000 1.420273e+00
7381.610000 1.420067e+00
7383.610000 1.422277e+00
7385.610000 1.388795e+00
7387.610000 1.518997e+00
7389.610000 1.655909e+00
7391.610000 1.624776e+00
7393.610000 1.434592e+00
7395.610000 1.387124e+00
7397.610000 1.399735e+00
7399.610000 1.447214e+00
7401.610000 1.669729e+00
7403.610000 1.603766e+00
7405.610000 1.292846e+00
7407.610000 1.315593e+00
7409.610000 1.309266e+00
7411.610000 1.296209e+00
7413.610000 1.372026e+00
7415.610000 1.463999e+00
7417.610000 1.423368e+00
7419.610000 1.294846e+00
7421.610000 1.393028e+00
7423.610000 1.509634e+00
7425.610000 1.323930e+00
7427.610000 1.212598e+00
7429.610000 1.217810e+00
7431.610000 1.205545e+00
7433.610000 1.190061e+00
7435.610000 1.087800e+00
7437.610000 1.099895e+00
7439.610000 1.299603e+00
7441.610000 1.207273e+00
7443.610000 1.284898e+00
7445.610000 1.220856e+00
7447.610000 1.142648e+00
7449.610000 1.168645e+00
7451.610000 1.311342e+00
7453.610000 1.470837e+00
7455.610000 1.259894e+00
7457.610000 1.267542e+00
7459.610000 1.356460e+00
7461.610000 1.465264e+00
7463.610000 1.319181e+00
7465.610000 1.401903e+00
7467.610000 1.406678e+00
7469.610000 1.542324e+00
7471.610000 1.430356e+00
7473.610000 1.235201e+00
7475.610000 1.344589e+00
7477.610000 1.489748e+00
7479.610000 1.498078e+00
7481.610000 1.146358e+00
7483.610000 1.117163e+00
7485.610000 1.161411e+00
7487.610000 1.259385e+00
7489.610000 1.268371e+00
7491.610000 1.264073e+00
7493.610000 1.296710e+00
7495.610000 1.317884e+00
7497.610000 1.296216e+00
7499.610000 1.214013e+00
7501.610000 1.184355e+00
7503.610000 1.182076e+00
7505.610000 1.177623e+00
7507.610000 1.421160e+00
7509.610000 1.373455e+00
7511.610000 1.196559e+00
7513.610000 1.013568e+00
7515.610000 1.149563e+00
7517.610000 9.803410e-01
7519.610000 1.062414e+00
7521.610000 1.235241e+00
7523.610000 9.069343e-01
7525.610000 nan
7527.610000 nan
7529.610000 1.080676e+00
7531.610000 1.274141e+00
7533.610000 8.099416e-01
7535.610000 8.445192e-01
7537.610000 9.994697e-01
7539.610000 1.131176e+00
7541.610000 1.184509e+00
7543.610000 1.115762e+00
7545.610000 1.114833e+00
7547.610000 1.080343e+00
7549.610000 1.101284e+00
7551.610000 1.156313e+00
7553.610000 1.110020e+00
7555.610000 1.116691e+00
7557.610000 1.224884e+00
7559.610000 1.072559e+00
7561.610000 1.179334e+00
7563.610000 1.342736e+00
7565.610000 1.206815e+00
7567.610000 1.205333e+00
7569.610000 1.175098e+00
7571.610000 1.185472e+00
7573.610000 1.319025e+00
7575.610000 1.363232e+00
7577.610000 1.297998e+00
7579.610000 1.290852e+00
7581.610000 1.252693e+00
7583.610000 1.322119e+00
7585.610000 1.333684e+00
7587.610000 1.207019e+00
7589.610000 9.940905e-01
7591.610000 1.209357e+00
7593.610000 1.452152e+00
7595.610000 1.508605e+00
7597.610000 1.312655e+00
7599.610000 1.354305e+00
7601.610000 1.738575e+00
7603.610000 1.448920e+00
7605.610000 1.266284e+00
7607.610000 1.012257e+00
7609.610000 nan
7611.610000 nan
7613.610000 nan
7615.610000 9.003501e-01
7617.610000 9.731961e-01
7619.610000 9.835362e-01
7621.610000 8.367422e-01
7623.610000 8.192672e-01
7625.610000 8.271518e-01
7627.610000 8.567826e-01
7629.610000 1.227219e+00
7631.610000 1.185787e+00
7633.610000 8.136847e-01
7635.610000 7.644700e-01
7637.610000 8.206624e-01
7639.610000 9.299494e-01
7641.610000 1.017792e+00
7643.610000 7.604948e-01
7645.610000 7.564733e-01
7647.610000 9.110824e-01
7649.610000 9.186907e-01
7651.610000 8.980161e-01
7653.610000 9.312270e-01
7655.610000 9.290819e-01
7657.610000 1.029907e+00
7659.610000 1.131727e+00
7661.610000 1.106943e+00
7663.610000 9.704411e-01
7665.610000 9.496844e-01
7667.610000 9.597745e-01
7669.610000 9.876112e-01
7671.610000 9.889996e-01
7673.610000 1.011248e+00
7675.610000 9.586623e-01
7677.610000 1.228378e+00
7679.610000 1.183142e+00
7681.610000 9.334234e-01
7683.610000 9.548350e-01
7685.610000 9.617907e-01
7687.610000 8.218491e-01
7689.610000 9.551463e-01
7691.610000 1.108614e+00
7693.610000 1.151855e+00
7695.610000 1.101344e+00
7697.610000 1.048879e+00
7699.610000 1.032150e+00
7701.610000 1.013264e+00
7703.610000 9.917749e-01
7705.610000 1.005495e+00
7707.610000 1.107021e+00
7709.610000 1.173388e+00
7711.610000 1.116172e+00
7713.610000 1.070480e+00
7715.610000 1.336526e+00
7717.610000 1.337738e+00
7719.610000 9.510398e-01
7721.610000 9.612853e-01
7723.610000 9.733319e-01
7725.610000 8.868472e-01
7727.610000 9.081808e-01
7729.610000 9.291096e-01
7731.610000 7.618669e-01
7733.610000 nan
7735.610000 8.710574e-01
7737.610000 1.153447e+00
7739.610000 1.010604e+00
7741.610000 8.956355e-01
7743.610000 9.378820e-01
7745.610000 1.057560e+00
7747.610000 9.259113e-01
7749.610000 9.444586e-01
7751.610000 1.460186e+00
7753.610000 1.374573e+00
7755.610000 1.091200e+00
7757.610000 9.941463e-01
7759.610000 9.486624e-01
7761.610000 1.048088e+00
7763.610000 1.022954e+00
7765.610000 9.194686e-01
7767.610000 9.060788e-01
7769.610000 1.015227e+00
7771.610000 1.046719e+00
7773.610000 1.252482e+00
7775.610000 1.287199e+00
7777.610000 1.081119e+00
7779.610000 1.136772e+00
7781.610000 1.264005e+00
7783.610000 1.227905e+00
7785.610000 1.241633e+00
7787.610000 1.343321e+00
7789.610000 1.240115e+00
7791.610000 1.167767e+00
7793.610000 1.880867e+00
7795.610000 1.830991e+00
7797.610000 1.083196e+00
7799.610000 1.094534e+00
7801.610000 1.137965e+00
7803.610000 9.283975e-01
7805.610000 9.001179e-01
7807.610000 1.095253e+00
7809.610000 1.247870e+00
7811.610000 1.213515e+00
7813.610000 1.185476e+00
7815.610000 9.892355e-01
7817.610000 8.975932e-01
7819.610000 1.270201e+00
7821.610000 1.491756e+00
7823.610000 1.001963e+00
7825.610000 1.119149e+00
7827.610000 1.108366e+00
7829.610000 9.101959e-01
7831.610000 9.637679e-01
7833.610000 9.986580e-01
7835.610000 1.123672e+00
7837.610000 1.040923e+00
7839.610000 1.012247e+00
7841.610000 1.110372e+00
7843.610000 1.085309e+00
7845.610000 9.901175e-01
7847.610000 9.650842e-01
7849.610000 1.063056e+00
7851.610000 1.088500e+00
7853.610000 1.144677e+00
7855.610000 1.207857e+00
7857.610000 1.081322e+00
7859.610000 1.117273e+00
7861.610000 1.285898e+00
7863.610000 1.296596e+00
7865.610000 1.285861e+00
7867.610000 1.236796e+00
7869.610000 1.100239e+00
7871.610000 nan
7873.610000 9.672467e-01
7875.610000 8.883996e-01
7877.610000 nan
7879.610000 8.905125e-01
7881.610000 1.024155e+00
7883.610000 8.944725e-01
7885.610000 1.216379e+00
7887.610000 1.286113e+00
7889.610000 1.283593e+00
7891.610000 1.309132e+00
7893.610000 1.326733e+00
7895.610000 1.159067e+00
7897.610000 1.114760e+00
7899.610000 1.086142e+00
7901.610000 1.086660e+00
7903.610000 1.157637e+00
7905.610000 1.157307e+00
7907.610000 1.092509e+00
7909.610000 1.037671e+00
7911.610000 1.114174e+00
7913.610000 1.484080e+00
7915.610000 1.368885e+00
7917.610000 8.870895e-01
7919.610000 1.064060e+00
7921.610000 1.238188e+00
7923.610000 1.071638e+00
7925.610000 9.946546e-01
7927.610000 1.052388e+00
7929.610000 1.096189e+00
7931.610000 8.477779e-01
7933.610000 7.915741e-01
7935.610000 9.655703e-01
7937.610000 1.118023e+00
7939.610000 1.087859e+00
7941.610000 9.444728e-01
7943.610000 9.807432e-01
7945.610000 9.884943e-01
7947.610000 1.104086e+00
7949.610000 1.020062e+00
7951.610000 9.874307e-01
7953.610000 1.060258e+00
7955.610000 1.101774e+00
7957.610000 8.794756e-01
7959.610000 nan
7961.610000 8.439020e-01
7963.610000 9.005954e-01
7965.610000 8.259390e-01
7967.610000 8.661572e-01
7969.610000 1.114034e+00
7971.610000 1.102668e+00
7973.610000 9.709709e-01
7975.610000 1.134227e+00
7977.610000 1.286392e+00
7979.610000 1.383328e+00
7981.610000 1.282062e+00
7983.610000 1.005672e+00
7985.610000 9.440072e-01
7987.610000 1.058747e+00
7989.610000 1.084442e+00
7991.610000 1.123920e+00
7993.610000 9.018208e-01
7995.610000 1.079483e+00
7997.610000 1.169923e+00
7999.610000 1.067689e+00
8001.610000 1.013708e+00
8003.610000 9.734415e-01
8005.610000 1.134746e+00
8007.610000 1.185649e+00
8009.610000 1.099270e+00
8011.610000 9.903150e-01
8013.610000 1.246240e+00
8015.610000 1.302740e+00
8017.610000 1.064329e+00
8019.610000 nan
8021.610000 7.989809e-01
8023.610000 1.266405e+00
8025.610000 1.358860e+00
8027.610000 1.095104e+00
8029.610000 9.998723e-01
8031.610000 1.226526e+00
8033.610000 1.191916e+00
8035.610000 1.058042e+00
8037.610000 1.054266e+00
8039.610000 9.679145e-01
8041.610000 1.007884e+00
8043.610000 1.027539e+00
8045.610000 9.137387e-01
8047.610000 9.157798e-01
8049.610000 1.049281e+00
8051.610000 1.062127e+00
8053.610000 8.955723e-01
8055.610000 9.011664e-01
8057.610000 1.005045e+00
8059.610000 9.459236e-01
8061.610000 7.588800e-01
8063.610000 9.234666e-01
8065.610000 8.778719e-01
8067.610000 9.206713e-01
8069.610000 9.173833e-01
8071.610000 9.204387e-01
8073.610000 9.793337e-01
8075.610000 1.100915e+00
8077.610000 9.989559e-01
8079.610000 9.048419e-01
8081.610000 9.726503e-01
8083.610000 1.025717e+00
8085.610000 1.076930e+00
8087.610000 1.015718e+00
8089.610000 9.857576e-01
8091.610000 9.854064e-01
8093.610000 1.026537e+00
8095.610000 1.157310e+00
8097.610000 8.463963e-01
8099.610000 8.981258e-01
8101.610000 9.995353e-01
8103.610000 7.718625e-01
8105.610000 7.843514e-01
8107.610000 1.008608e+00
8109.610000 9.235095e-01
8111.610000 9.494521e-01
8113.610000 8.321059e-01
8115.610000 8.342371e-01
8117.610000 8.191712e-01
8119.610000 8.897166e-01
8121.610000 9.791250e-01
8123.610000 9.242439e-01
8125.610000 9.720391e-01
8127.610000 9.493995e-01
8129.610000 9.066558e-01
8131.610000 7.834201e-01
8133.610000 nan
8135.610000 nan
8137.610000 nan
8139.610000 nan
8141.610000 nan
8143.610000 nan
8145.610000 nan
8147.610000 nan
8149.610000 7.955899e-01
8151.610000 7.871103e-01
8153.610000 8.796776e-01
8155.610000 8.423931e-01
8157.610000 7.754866e-01
8159.610000 8.454791e-01
8161.610000 nan
8163.610000 nan
8165.610000 nan
8167.610000 nan
8169.610000 9.736756e-01
8171.610000 9.568958e-01
8173.610000 8.084236e-01
8175.610000 nan
8177.610000 7.595984e-01
8179.610000 1.038096e+00
8181.610000 9.011087e-01
8183.610000 9.038146e-01
8185.610000 9.703568e-01
8187.610000 9.581919e-01
8189.610000 9.725081e-01
8191.610000 8.979375e-01
8193.610000 8.993297e-01
8195.610000 9.721285e-01
8197.610000 nan
8199.610000 9.791964e-01
8201.610000 9.273136e-01
8203.610000 8.673755e-01
8205.610000 9.058496e-01
8207.610000 8.577120e-01
8209.610000 7.544930e-01
8211.610000 8.375422e-01
8213.610000 9.659142e-01
8215.610000 9.864882e-01
8217.610000 9.253821e-01
8219.610000 9.524514e-01
8221.610000 1.149081e+00
8223.610000 8.752926e-01
8225.610000 nan
8227.610000 nan
8229.610000 9.397993e-01
8231.610000 1.035757e+00
8233.610000 nan
8235.610000 nan
8237.610000 nan
8239.610000 8.277069e-01
8241.610000 nan
8243.610000 nan
8245.610000 7.826546e-01
8247.610000 1.031407e+00
8249.610000 8.726787e-01
8251.610000 8.087605e-01
8253.610000 7.925980e-01
8255.610000 7.507733e-01
8257.610000 7.616054e-01
8259.610000 nan
8261.610000 7.570047e-01
8263.610000 7.599076e-01
8265.610000 7.483928e-01
8267.610000 8.358087e-01
8269.610000 9.580224e-01
8271.610000 9.057447e-01
8273.610000 7.727876e-01
8275.610000 nan
8277.610000 8.999524e-01
8279.610000 1.126782e+00
8281.610000 1.288471e+00
8283.610000 1.195808e+00
8285.610000 8.042431e-01
8287.610000 8.376205e-01
8289.610000 1.091931e+00
8291.610000 1.141626e+00
8293.610000 9.260702e-01
8295.610000 9.083275e-01
8297.610000 1.258891e+00
8299.610000 1.196428e+00
8301.610000 8.084319e-01
8303.610000 8.413699e-01
8305.610000 1.065723e+00
8307.610000 1.133384e+00
8309.610000 1.125466e+00
8311.610000 1.021077e+00
8313.610000 1.006357e+00
8315.610000 8.270192e-01
8317.610000 7.613584e-01
8319.610000 7.658122e-01
8321.610000 nan
8323.610000 8.535210e-01
8325.610000 8.204886e-01
8327.610000 nan
8329.610000 7.568937e-01
8331.610000 1.086473e+00
8333.610000 1.028368e+00
8335.610000 8.986822e-01
8337.610000 nan
8339.610000 9.416909e-01
8341.610000 1.229239e+00
8343.610000 1.398467e+00
8345.610000 1.241888e+00
8347.610000 nan
8349.610000 nan
8351.610000 1.020258e+00
8353.610000 1.227721e+00
8355.610000 9.775595e-01
8357.610000 9.683424e-01
8359.610000 8.530093e-01
8361.610000 7.664396e-01
8363.610000 9.002888e-01
8365.610000 1.157928e+00
8367.610000 1.061231e+00
8369.610000 9.891372e-01
8371.610000 9.428236e-01
8373.610000 1.002891e+00
8375.610000 9.371394e-01
8377.610000 nan
8379.610000 nan
8381.610000 nan
8383.610000 7.826619e-01
8385.610000 nan
8387.610000 nan
8389.610000 8.448880e-01
8391.610000 1.047511e+00
8393.610000 1.005364e+00
8395.610000 7.582688e-01
8397.610000 9.810422e-01
8399.610000 1.366500e+00
8401.610000 8.836759e-01
8403.610000 8.355481e-01
8405.610000 nan
8407.610000 nan
8409.610000 8.276940e-01
8411.610000 8.017478e-01
8413.610000 nan
8415.610000 9.204326e-01
8417.610000 1.108205e+00
8419.610000 9.382200e-01
8421.610000 nan
8423.610000 7.512266e-01
8425.610000 8.925903e-01
8427.610000 9.488947e-01
8429.610000 1.069236e+00
8431.610000 1.174490e+00
8433.610000 1.076901e+00
8435.610000 1.218298e+00
8437.610000 1.128324e+00
8439.610000 9.913725e-01
8441.610000 1.107002e+00
8443.610000 1.153127e+00
8445.610000 1.196545e+00
8447.610000 9.950914e-01
8449.610000 9.386092e-01
8451.610000 9.905037e-01
8453.610000 1.084143e+00
8455.610000 9.051662e-01
8457.610000 8.834883e-01
8459.610000 1.137971e+00
8461.610000 1.092290e+00
8463.610000 1.221266e+00
8465.610000 1.915420e+00
8467.610000 1.333723e+00
8469.610000 1.195311e+00
8471.610000 1.232167e+00
8473.610000 1.155314e+00
8475.610000 1.248448e+00
8477.610000 1.305302e+00
8479.610000 1.199349e+00
8481.610000 1.007999e+00
8483.610000 1.110861e+00
8485.610000 1.395069e+00
8487.610000 1.331951e+00
8489.610000 1.275988e+00
8491.610000 1.363150e+00
8493.610000 1.485654e+00
8495.610000 1.593346e+00
8497.610000 1.529241e+00
8499.610000 1.459036e+00
8501.610000 1.488434e+00
8503.610000 1.725704e+00
8505.610000 1.598136e+00
8507.610000 1.247332e+00
8509.610000 1.239341e+00
8511.610000 1.339159e+00
8513.610000 1.302274e+00
8515.610000 1.272984e+00
8517.610000 1.400065e+00
8519.610000 1.528340e+00
8521.610000 1.519099e+00
8523.610000 1.407636e+00
8525.610000 1.523009e+00
8527.610000 1.847370e+00
8529.610000 1.744914e+00
8531.610000 1.533527e+00
8533.610000 1.610724e+00
8535.610000 1.706768e+00
8537.610000 1.823526e+00
8539.610000 1.835730e+00
8541.610000 1.728252e+00
8543.610000 1.617423e+00
8545.610000 1.580674e+00
8547.610000 1.661167e+00
8549.610000 1.757342e+00
8551.610000 1.681945e+00
8553.610000 1.744347e+00
8555.610000 1.741149e+00
8557.610000 1.649414e+00
8559.610000 1.555652e+00
8561.610000 1.823705e+00
8563.610000 1.815361e+00
8565.610000 1.799307e+00
8567.610000 1.773492e+00
8569.610000 1.806109e+00
8571.610000 1.883758e+00
8573.610000 1.967225e+00
8575.610000 2.103787e+00
8577.610000 2.132122e+00
8579.610000 2.259755e+00
8581.610000 2.282593e+00
8583.610000 2.064932e+00
8585.610000 1.800055e+00
8587.610000 1.946146e+00
8589.610000 2.055118e+00
8591.610000 1.773834e+00
8593.610000 1.773672e+00
8595.610000 1.883263e+00
8597.610000 1.868501e+00
8599.610000 2.053945e+00
8601.610000 2.025820e+00
8603.610000 2.118194e+00
8605.610000 2.061753e+00
8607.610000 1.905726e+00
8609.610000 1.666138e+00
8611.610000 1.650348e+00
8613.610000 1.663004e+00
8615.610000 1.903209e+00
8617.610000 2.035721e+00
8619.610000 1.912265e+00
8621.610000 2.016108e+00
8623.610000 2.011844e+00
8625.610000 1.919784e+00
8627.610000 1.835802e+00
8629.610000 1.668826e+00
8631.610000 1.845285e+00
8633.610000 1.844137e+00
8635.610000 1.765192e+00
8637.610000 1.737157e+00
8639.610000 1.611460e+00
8641.610000 1.564505e+00
8643.610000 1.574827e+00
8645.610000 1.660395e+00
8647.610000 1.736584e+00
8649.610000 1.837038e+00
8651.610000 1.979693e+00
8653.610000 1.832910e+00
8655.610000 1.838686e+00
8657.610000 1.933337e+00
8659.610000 1.839871e+00
8661.610000 1.864834e+00
8663.610000 1.901694e+00
8665.610000 1.940581e+00
8667.610000 1.707966e+00
8669.610000 1.675398e+00
8671.610000 1.879798e+00
8673.610000 1.809392e+00
8675.610000 1.709554e+00
8677.610000 1.664488e+00
8679.610000 1.666033e+00
8681.610000 2.002690e+00
8683.610000 2.010613e+00
8685.610000 1.921427e+00
8687.610000 1.932352e+00


==> anc/spec_2023ufx_2023-12-19T12_20_52.800_KCWI.dat <==
# spectrum of 2023ufx
# MJD = 60297.514500
# UT = 2023-12-19T12:20:52.800
# PHASE = 73 days
# INSTRUMENT = KeckII/KCWI
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3500.000000 nan
3501.345000 nan
3502.690000 nan
3504.035000 nan
3505.381000 nan
3506.726000 nan
3508.071000 nan
3509.416000 nan
3510.761000 nan
3512.106000 nan
3513.451000 nan
3514.796000 nan
3516.142000 nan
3517.487000 nan
3518.832000 nan
3520.177000 nan
3521.522000 nan
3522.867000 nan
3524.212000 nan
3525.557000 nan
3526.903000 nan
3528.248000 nan
3529.593000 nan
3530.938000 nan
3532.283000 nan
3533.628000 nan
3534.973000 nan
3536.318000 nan
3537.664000 nan
3539.009000 nan
3540.354000 nan
3541.699000 nan
3543.044000 nan
3544.389000 nan
3545.734000 nan
3547.079000 nan
3548.425000 nan
3549.770000 nan
3551.115000 nan
3552.460000 nan
3553.805000 nan
3555.150000 nan
3556.495000 nan
3557.840000 nan
3559.186000 nan
3560.531000 nan
3561.876000 nan
3563.221000 nan
3564.566000 nan
3565.911000 nan
3567.256000 nan
3568.601000 nan
3569.947000 nan
3571.292000 nan
3572.637000 nan
3573.982000 nan
3575.327000 nan
3576.672000 nan
3578.017000 nan
3579.362000 nan
3580.708000 nan
3582.053000 nan
3583.398000 nan
3584.743000 nan
3586.088000 nan
3587.433000 nan
3588.778000 nan
3590.123000 nan
3591.469000 nan
3592.814000 nan
3594.159000 nan
3595.504000 nan
3596.849000 nan
3598.194000 nan
3599.539000 nan
3600.884000 nan
3602.230000 nan
3603.575000 nan
3604.920000 nan
3606.265000 nan
3607.610000 nan
3608.955000 nan
3610.300000 nan
3611.645000 nan
3612.991000 nan
3614.336000 nan
3615.681000 nan
3617.026000 nan
3618.371000 nan
3619.716000 nan
3621.061000 nan
3622.406000 nan
3623.752000 nan
3625.097000 nan
3626.442000 nan
3627.787000 nan
3629.132000 nan
3630.477000 nan
3631.822000 nan
3633.167000 nan
3634.513000 nan
3635.858000 nan
3637.203000 nan
3638.548000 nan
3639.893000 nan
3641.238000 nan
3642.583000 nan
3643.928000 nan
3645.274000 nan
3646.619000 nan
3647.964000 nan
3649.309000 nan
3650.654000 nan
3651.999000 nan
3653.344000 nan
3654.689000 nan
3656.035000 9.863741e+00
3657.380000 1.865921e+01
3658.725000 1.015959e+01
3660.070000 8.826228e+00
3661.415000 7.951611e+00
3662.760000 1.366866e+01
3664.105000 1.110394e+01
3665.450000 1.174108e+01
3666.796000 1.205783e+01
3668.141000 1.113553e+01
3669.486000 1.010404e+01
3670.831000 7.737552e+00
3672.176000 1.022050e+01
3673.521000 9.201290e+00
3674.866000 1.063264e+01
3676.211000 1.456166e+01
3677.557000 9.571419e+00
3678.902000 9.930467e+00
3680.247000 1.478780e+01
3681.592000 1.506960e+01
3682.937000 6.487656e+00
3684.282000 8.610137e+00
3685.627000 1.176667e+01
3686.972000 1.546531e+01
3688.318000 1.365699e+01
3689.663000 1.000378e+01
3691.008000 1.443603e+01
3692.353000 1.204624e+01
3693.698000 1.385194e+01
3695.043000 1.461129e+01
3696.388000 9.328331e+00
3697.733000 1.561703e+01
3699.079000 1.209562e+01
3700.424000 1.090047e+01
3701.769000 8.826663e+00
3703.114000 8.740874e+00
3704.459000 1.017139e+01
3705.804000 1.538535e+01
3707.149000 1.069647e+01
3708.494000 1.152943e+01
3709.840000 9.780508e+00
3711.185000 9.803969e+00
3712.530000 1.452849e+01
3713.875000 7.111136e+00
3715.220000 1.243371e+01
3716.565000 1.083649e+01
3717.910000 1.131343e+01
3719.255000 1.175218e+01
3720.601000 1.037793e+01
3721.946000 1.034317e+01
3723.291000 1.066919e+01
3724.636000 9.711305e+00
3725.981000 1.073959e+01
3727.326000 1.694085e+01
3728.671000 1.213017e+01
3730.016000 1.689678e+01
3731.362000 1.362452e+01
3732.707000 2.061801e+01
3734.052000 1.444065e+01
3735.397000 1.156474e+01
3736.742000 8.588517e+00
3738.087000 1.582462e+01
3739.432000 1.607625e+01
3740.777000 1.541611e+01
3742.123000 1.469055e+01
3743.468000 1.695521e+01
3744.813000 1.487202e+01
3746.158000 1.236253e+01
3747.503000 1.728338e+01
3748.848000 1.111154e+01
3750.193000 1.174509e+01
3751.538000 1.261179e+01
3752.884000 1.587138e+01
3754.229000 8.525136e+00
3755.574000 1.673187e+01
3756.919000 1.674569e+01
3758.264000 4.499531e+00
3759.609000 1.203480e+01
3760.954000 1.110211e+01
3762.299000 1.209182e+01
3763.645000 1.045630e+01
3764.990000 1.544515e+01
3766.335000 1.626427e+01
3767.680000 1.372998e+01
3769.025000 1.356357e+01
3770.370000 1.345918e+01
3771.715000 1.522910e+01
3773.060000 1.600876e+01
3774.406000 1.491687e+01
3775.751000 1.366778e+01
3777.096000 1.572689e+01
3778.441000 1.664900e+01
3779.786000 9.658055e+00
3781.131000 1.330493e+01
3782.476000 1.562979e+01
3783.821000 1.333832e+01
3785.167000 1.267829e+01
3786.512000 1.739314e+01
3787.857000 1.151048e+01
3789.202000 1.140887e+01
3790.547000 1.632884e+01
3791.892000 1.446899e+01
3793.237000 1.780174e+01
3794.582000 9.430337e+00
3795.928000 1.606379e+01
3797.273000 2.107551e+01
3798.618000 1.126134e+01
3799.963000 8.766253e+00
3801.308000 1.044003e+01
3802.653000 1.745518e+01
3803.998000 1.339283e+01
3805.343000 8.001289e+00
3806.689000 1.302588e+01
3808.034000 6.411146e+00
3809.379000 1.497118e+01
3810.724000 1.567129e+01
3812.069000 1.427383e+01
3813.414000 1.931645e+01
3814.759000 1.663751e+01
3816.104000 1.155924e+01
3817.450000 1.043326e+01
3818.795000 1.012471e+01
3820.140000 7.684235e+00
3821.485000 1.401228e+01
3822.830000 1.763416e+01
3824.175000 1.698092e+01
3825.520000 1.386297e+01
3826.865000 1.554035e+01
3828.211000 1.305105e+01
3829.556000 2.334590e+01
3830.901000 1.850264e+01
3832.246000 1.448016e+01
3833.591000 1.464530e+01
3834.936000 1.442181e+01
3836.281000 1.655258e+01
3837.627000 1.971737e+01
3838.972000 1.865304e+01
3840.317000 1.496376e+01
3841.662000 5.360779e+00
3843.007000 1.682131e+01
3844.352000 1.182588e+01
3845.697000 1.415253e+01
3847.042000 1.587593e+01
3848.388000 1.345372e+01
3849.733000 1.142011e+01
3851.078000 1.783120e+01
3852.423000 1.247394e+01
3853.768000 1.345216e+01
3855.113000 1.358292e+01
3856.458000 1.215149e+01
3857.803000 1.546894e+01
3859.149000 1.333096e+01
3860.494000 1.661885e+01
3861.839000 1.409119e+01
3863.184000 1.269158e+01
3864.529000 1.453562e+01
3865.874000 1.415602e+01
3867.219000 9.702598e+00
3868.564000 1.315446e+01
3869.910000 1.273121e+01
3871.255000 1.154756e+01
3872.600000 1.372773e+01
3873.945000 1.365480e+01
3875.290000 1.812273e+01
3876.635000 1.678084e+01
3877.980000 1.749079e+01
3879.325000 1.561085e+01
3880.671000 1.813928e+01
3882.016000 1.883940e+01
3883.361000 1.385278e+01
3884.706000 1.333585e+01
3886.051000 1.778032e+01
3887.396000 1.415453e+01
3888.741000 1.570122e+01
3890.086000 1.665641e+01
3891.432000 2.500439e+01
3892.777000 1.953003e+01
3894.122000 2.172842e+01
3895.467000 2.228951e+01
3896.812000 2.567594e+01
3898.157000 2.208290e+01
3899.502000 1.950853e+01
3900.847000 1.411383e+01
3902.193000 1.974339e+01
3903.538000 1.863134e+01
3904.883000 1.463156e+01
3906.228000 1.688359e+01
3907.573000 1.828686e+01
3908.918000 1.010381e+01
3910.263000 2.029065e+01
3911.608000 1.941410e+01
3912.954000 1.711705e+01
3914.299000 2.250559e+01
3915.644000 1.606785e+01
3916.989000 1.659094e+01
3918.334000 1.985562e+01
3919.679000 1.711102e+01
3921.024000 1.602323e+01
3922.369000 1.512191e+01
3923.715000 1.881198e+01
3925.060000 2.123935e+01
3926.405000 2.105149e+01
3927.750000 2.712731e+01
3929.095000 2.589572e+01
3930.440000 1.792900e+01
3931.785000 1.674682e+01
3933.130000 1.766592e+01
3934.476000 1.634861e+01
3935.821000 1.747634e+01
3937.166000 1.746943e+01
3938.511000 1.883885e+01
3939.856000 2.223915e+01
3941.201000 2.277223e+01
3942.546000 2.526408e+01
3943.891000 2.547212e+01
3945.237000 2.432773e+01
3946.582000 2.118479e+01
3947.927000 2.070484e+01
3949.272000 2.004751e+01
3950.617000 2.216012e+01
3951.962000 2.127610e+01
3953.307000 1.968696e+01
3954.652000 2.335919e+01
3955.998000 2.406323e+01
3957.343000 2.815254e+01
3958.688000 2.790948e+01
3960.033000 2.937899e+01
3961.378000 3.045365e+01
3962.723000 3.286476e+01
3964.068000 3.391083e+01
3965.413000 3.304327e+01
3966.759000 3.324122e+01
3968.104000 3.210656e+01
3969.449000 3.209544e+01
3970.794000 3.176808e+01
3972.139000 3.219375e+01
3973.484000 3.520832e+01
3974.829000 2.905159e+01
3976.174000 3.179156e+01
3977.520000 3.192399e+01
3978.865000 3.839529e+01
3980.210000 3.790614e+01
3981.555000 3.455569e+01
3982.900000 3.654516e+01
3984.245000 3.622002e+01
3985.590000 3.511894e+01
3986.935000 3.432401e+01
3988.281000 2.252519e+01
3989.626000 3.646080e+01
3990.971000 3.978543e+01
3992.316000 4.062069e+01
3993.661000 3.759603e+01
3995.006000 3.812125e+01
3996.351000 3.748230e+01
3997.696000 3.811240e+01
3999.042000 3.834204e+01
4000.387000 3.604671e+01
4001.732000 3.480514e+01
4003.077000 3.510229e+01
4004.422000 3.344408e+01
4005.767000 3.230941e+01
4007.112000 3.220587e+01
4008.457000 3.299866e+01
4009.803000 3.237425e+01
4011.148000 3.466548e+01
4012.493000 3.777536e+01
4013.838000 3.406240e+01
4015.183000 2.956483e+01
4016.528000 3.114296e+01
4017.873000 3.741728e+01
4019.218000 3.614916e+01
4020.564000 3.100164e+01
4021.909000 3.525877e+01
4023.254000 2.837027e+01
4024.599000 3.307258e+01
4025.944000 3.103622e+01
4027.289000 2.991796e+01
4028.634000 2.635365e+01
4029.979000 2.988358e+01
4031.325000 3.062983e+01
4032.670000 2.536613e+01
4034.015000 2.252792e+01
4035.360000 2.565492e+01
4036.705000 2.970750e+01
4038.050000 2.611625e+01
4039.395000 2.145792e+01
4040.740000 2.609357e+01
4042.086000 2.429966e+01
4043.431000 2.531188e+01
4044.776000 2.235146e+01
4046.121000 1.957345e+01
4047.466000 2.053666e+01
4048.811000 2.227659e+01
4050.156000 1.764669e+01
4051.501000 2.050749e+01
4052.847000 2.400669e+01
4054.192000 2.025550e+01
4055.537000 1.558075e+01
4056.882000 1.811212e+01
4058.227000 1.948067e+01
4059.572000 1.469294e+01
4060.917000 1.721239e+01
4062.262000 1.602042e+01
4063.608000 1.792960e+01
4064.953000 1.478693e+01
4066.298000 1.617012e+01
4067.643000 1.772943e+01
4068.988000 1.975024e+01
4070.333000 2.336291e+01
4071.678000 2.019483e+01
4073.023000 2.183648e+01
4074.369000 1.848918e+01
4075.714000 1.351977e+01
4077.059000 1.907399e+01
4078.404000 1.942614e+01
4079.749000 2.240373e+01
4081.094000 2.455519e+01
4082.439000 2.150981e+01
4083.784000 1.956728e+01
4085.130000 2.001997e+01
4086.475000 2.334546e+01
4087.820000 2.828369e+01
4089.165000 2.968708e+01
4090.510000 2.301696e+01
4091.855000 2.910622e+01
4093.200000 2.978260e+01
4094.545000 3.092883e+01
4095.891000 2.624581e+01
4097.236000 2.957091e+01
4098.581000 2.886979e+01
4099.926000 3.040269e+01
4101.271000 3.165986e+01
4102.616000 3.344570e+01
4103.961000 3.520037e+01
4105.306000 3.289239e+01
4106.652000 3.221503e+01
4107.997000 3.053449e+01
4109.342000 3.310922e+01
4110.687000 3.414605e+01
4112.032000 3.591798e+01
4113.377000 3.372052e+01
4114.722000 3.421237e+01
4116.067000 3.178684e+01
4117.413000 3.501348e+01
4118.758000 3.704868e+01
4120.103000 3.479465e+01
4121.448000 3.442966e+01
4122.793000 3.325099e+01
4124.138000 3.722719e+01
4125.483000 3.580645e+01
4126.828000 3.539308e+01
4128.174000 3.508809e+01
4129.519000 3.394121e+01
4130.864000 2.079567e+01
4132.209000 3.657926e+01
4133.554000 3.677288e+01
4134.899000 3.809360e+01
4136.244000 4.281777e+01
4137.589000 3.873544e+01
4138.935000 3.909390e+01
4140.280000 3.846616e+01
4141.625000 4.014348e+01
4142.970000 3.811037e+01
4144.315000 3.397228e+01
4145.660000 3.648872e+01
4147.005000 3.778100e+01
4148.350000 4.054461e+01
4149.696000 3.985100e+01
4151.041000 3.570348e+01
4152.386000 3.363332e+01
4153.731000 3.423277e+01
4155.076000 3.761997e+01
4156.421000 3.252637e+01
4157.766000 3.511091e+01
4159.111000 3.703587e+01
4160.457000 4.110405e+01
4161.802000 4.178853e+01
4163.147000 3.964202e+01
4164.492000 4.087349e+01
4165.837000 3.529380e+01
4167.182000 3.444454e+01
4168.527000 3.667854e+01
4169.872000 3.623491e+01
4171.218000 3.690804e+01
4172.563000 4.244930e+01
4173.908000 4.052181e+01
4175.253000 3.633023e+01
4176.598000 3.996144e+01
4177.943000 3.927597e+01
4179.288000 4.540664e+01
4180.634000 4.660905e+01
4181.979000 4.275796e+01
4183.324000 4.314566e+01
4184.669000 4.285254e+01
4186.014000 4.013838e+01
4187.359000 3.914329e+01
4188.704000 3.912019e+01
4190.049000 3.924310e+01
4191.395000 3.864995e+01
4192.740000 3.839500e+01
4194.085000 3.969005e+01
4195.430000 4.129792e+01
4196.775000 4.227266e+01
4198.120000 3.951348e+01
4199.465000 4.313017e+01
4200.810000 4.327824e+01
4202.156000 4.451504e+01
4203.501000 4.362701e+01
4204.846000 3.931524e+01
4206.191000 3.869097e+01
4207.536000 3.769273e+01
4208.881000 4.107187e+01
4210.226000 4.289692e+01
4211.571000 4.035565e+01
4212.917000 3.737367e+01
4214.262000 3.829048e+01
4215.607000 3.869639e+01
4216.952000 4.262235e+01
4218.297000 4.198402e+01
4219.642000 3.637632e+01
4220.987000 3.493606e+01
4222.332000 3.646623e+01
4223.678000 3.911735e+01
4225.023000 3.969694e+01
4226.368000 3.581797e+01
4227.713000 3.713717e+01
4229.058000 3.747408e+01
4230.403000 3.570822e+01
4231.748000 3.614543e+01
4233.093000 3.679524e+01
4234.439000 3.749052e+01
4235.784000 4.071662e+01
4237.129000 4.029453e+01
4238.474000 4.260708e+01
4239.819000 3.676575e+01
4241.164000 3.691614e+01
4242.509000 3.977704e+01
4243.854000 3.632667e+01
4245.200000 3.717837e+01
4246.545000 4.138025e+01
4247.890000 4.034011e+01
4249.235000 3.858046e+01
4250.580000 3.911057e+01
4251.925000 2.090588e+01
4253.270000 3.538812e+01
4254.615000 3.451077e+01
4255.961000 3.367172e+01
4257.306000 2.855140e+01
4258.651000 3.016759e+01
4259.996000 2.884886e+01
4261.341000 2.635554e+01
4262.686000 2.346540e+01
4264.031000 2.831272e+01
4265.376000 3.195323e+01
4266.722000 2.977556e+01
4268.067000 2.802713e+01
4269.412000 2.740756e+01
4270.757000 2.699975e+01
4272.102000 2.518458e+01
4273.447000 2.385518e+01
4274.792000 2.248723e+01
4276.137000 2.018582e+01
4277.483000 2.243632e+01
4278.828000 2.130507e+01
4280.173000 1.655281e+01
4281.518000 1.950949e+01
4282.863000 2.144697e+01
4284.208000 2.312033e+01
4285.553000 2.078401e+01
4286.898000 1.782541e+01
4288.244000 2.069044e+01
4289.589000 1.514882e+01
4290.934000 1.749213e+01
4292.279000 1.942487e+01
4293.624000 1.713111e+01
4294.969000 1.588191e+01
4296.314000 1.695315e+01
4297.659000 1.778173e+01
4299.005000 2.054744e+01
4300.350000 1.686805e+01
4301.695000 1.676861e+01
4303.040000 1.717443e+01
4304.385000 1.772308e+01
4305.730000 1.934180e+01
4307.075000 1.675240e+01
4308.420000 1.840895e+01
4309.766000 1.748559e+01
4311.111000 1.890858e+01
4312.456000 2.128715e+01
4313.801000 1.946792e+01
4315.146000 1.900386e+01
4316.491000 1.916492e+01
4317.836000 2.044283e+01
4319.181000 2.603190e+01
4320.527000 2.532645e+01
4321.872000 2.555747e+01
4323.217000 2.564349e+01
4324.562000 2.450964e+01
4325.907000 2.608102e+01
4327.252000 2.811691e+01
4328.597000 2.480155e+01
4329.942000 2.521288e+01
4331.288000 2.929959e+01
4332.633000 3.314886e+01
4333.978000 3.230792e+01
4335.323000 3.402751e+01
4336.668000 3.307877e+01
4338.013000 2.842163e+01
4339.358000 3.364143e+01
4340.703000 3.503894e+01
4342.049000 3.435312e+01
4343.394000 3.583291e+01
4344.739000 3.439215e+01
4346.084000 3.000843e+01
4347.429000 3.435597e+01
4348.774000 3.519937e+01
4350.119000 3.120333e+01
4351.464000 3.627441e+01
4352.810000 3.911346e+01
4354.155000 3.659810e+01
4355.500000 3.888294e+01
4356.845000 3.853385e+01
4358.190000 3.678256e+01
4359.535000 3.835372e+01
4360.880000 4.093837e+01
4362.225000 3.782969e+01
4363.571000 3.964031e+01
4364.916000 4.178264e+01
4366.261000 4.220534e+01
4367.606000 3.862621e+01
4368.951000 3.428714e+01
4370.296000 3.530990e+01
4371.641000 3.083455e+01
4372.986000 3.769082e+01
4374.332000 3.798758e+01
4375.677000 3.579410e+01
4377.022000 3.728319e+01
4378.367000 3.553535e+01
4379.712000 3.400971e+01
4381.057000 3.185107e+01
4382.402000 3.541810e+01
4383.747000 3.853297e+01
4385.093000 3.788230e+01
4386.438000 4.397474e+01
4387.783000 3.844922e+01
4389.128000 3.571585e+01
4390.473000 3.798404e+01
4391.818000 3.285696e+01
4393.163000 3.758678e+01
4394.508000 3.811623e+01
4395.854000 3.519646e+01
4397.199000 3.716477e+01
4398.544000 3.909604e+01
4399.889000 3.931742e+01
4401.234000 3.877108e+01
4402.579000 3.600806e+01
4403.924000 3.354795e+01
4405.269000 3.875736e+01
4406.615000 4.228618e+01
4407.960000 4.601088e+01
4409.305000 4.552766e+01
4410.650000 3.896841e+01
4411.995000 3.574986e+01
4413.340000 3.772831e+01
4414.685000 3.833965e+01
4416.030000 3.720986e+01
4417.376000 3.971963e+01
4418.721000 4.307900e+01
4420.066000 4.452850e+01
4421.411000 3.889148e+01
4422.756000 3.823001e+01
4424.101000 4.191454e+01
4425.446000 4.111779e+01
4426.791000 3.835179e+01
4428.137000 4.094669e+01
4429.482000 3.900273e+01
4430.827000 3.923108e+01
4432.172000 3.703715e+01
4433.517000 3.934099e+01
4434.862000 4.359470e+01
4436.207000 4.231712e+01
4437.552000 4.031086e+01
4438.898000 4.380179e+01
4440.243000 4.079790e+01
4441.588000 3.875368e+01
4442.933000 4.005875e+01
4444.278000 4.272045e+01
4445.623000 4.318173e+01
4446.968000 3.838030e+01
4448.313000 3.654650e+01
4449.659000 3.667680e+01
4451.004000 3.775731e+01
4452.349000 3.517442e+01
4453.694000 3.450132e+01
4455.039000 3.655904e+01
4456.384000 3.839023e+01
4457.729000 3.756908e+01
4459.074000 3.884516e+01
4460.420000 3.934572e+01
4461.765000 4.023981e+01
4463.110000 3.701971e+01
4464.455000 3.613092e+01
4465.800000 3.632607e+01
4467.145000 4.021643e+01
4468.490000 3.836918e+01
4469.835000 3.764827e+01
4471.181000 3.841822e+01
4472.526000 4.009521e+01
4473.871000 3.812090e+01
4475.216000 3.927438e+01
4476.561000 3.835379e+01
4477.906000 3.779812e+01
4479.251000 3.811909e+01
4480.596000 4.047025e+01
4481.942000 4.300682e+01
4483.287000 4.124010e+01
4484.632000 3.818123e+01
4485.977000 3.738084e+01
4487.322000 3.855148e+01
4488.667000 3.661777e+01
4490.012000 3.819424e+01
4491.357000 4.043376e+01
4492.703000 4.170584e+01
4494.048000 3.760307e+01
4495.393000 3.914873e+01
4496.738000 4.099295e+01
4498.083000 3.992679e+01
4499.428000 4.023055e+01
4500.773000 3.862810e+01
4502.118000 4.068321e+01
4503.464000 4.205437e+01
4504.809000 3.887819e+01
4506.154000 3.817293e+01
4507.499000 3.930680e+01
4508.844000 3.825402e+01
4510.189000 3.909181e+01
4511.534000 3.994541e+01
4512.880000 4.086785e+01
4514.225000 4.215085e+01
4515.570000 3.017069e+01
4516.915000 3.878386e+01
4518.260000 3.882275e+01
4519.605000 4.097235e+01
4520.950000 3.630330e+01
4522.295000 3.759679e+01
4523.641000 3.681000e+01
4524.986000 3.423936e+01
4526.331000 3.476938e+01
4527.676000 3.785790e+01
4529.021000 3.794265e+01
4530.366000 3.777951e+01
4531.711000 3.628263e+01
4533.056000 3.765267e+01
4534.402000 4.048575e+01
4535.747000 3.788057e+01
4537.092000 3.741564e+01
4538.437000 4.056357e+01
4539.782000 3.864661e+01
4541.127000 4.016271e+01
4542.472000 3.889656e+01
4543.817000 3.962599e+01
4545.163000 3.770426e+01
4546.508000 3.736892e+01
4547.853000 3.053139e+01
4549.198000 3.614754e+01
4550.543000 3.740290e+01
4551.888000 4.041880e+01
4553.233000 4.179694e+01
4554.578000 3.690212e+01
4555.924000 3.322796e+01
4557.269000 3.403805e+01
4558.614000 3.630592e+01
4559.959000 4.079733e+01
4561.304000 4.197261e+01
4562.649000 4.159339e+01
4563.994000 3.923224e+01
4565.339000 3.780913e+01
4566.685000 3.851577e+01
4568.030000 3.840296e+01
4569.375000 3.857887e+01
4570.720000 3.826036e+01
4572.065000 3.683518e+01
4573.410000 3.877745e+01
4574.755000 3.965828e+01
4576.100000 3.735030e+01
4577.446000 4.129411e+01
4578.791000 4.071128e+01
4580.136000 4.178589e+01
4581.481000 4.464518e+01
4582.826000 4.035486e+01
4584.171000 4.276622e+01
4585.516000 4.596519e+01
4586.861000 4.477921e+01
4588.207000 4.218706e+01
4589.552000 4.225524e+01
4590.897000 4.472605e+01
4592.242000 4.549843e+01
4593.587000 4.720916e+01
4594.932000 5.034752e+01
4596.277000 4.734131e+01
4597.622000 4.693104e+01
4598.968000 4.753724e+01
4600.313000 4.738303e+01
4601.658000 4.634793e+01
4603.003000 4.590480e+01
4604.348000 4.479837e+01
4605.693000 4.719170e+01
4607.038000 4.424143e+01
4608.383000 4.599508e+01
4609.729000 4.487407e+01
4611.074000 4.342360e+01
4612.419000 4.614852e+01
4613.764000 4.493029e+01
4615.109000 4.485061e+01
4616.454000 4.399306e+01
4617.799000 4.510002e+01
4619.144000 4.790286e+01
4620.490000 4.887430e+01
4621.835000 4.691932e+01
4623.180000 4.778154e+01
4624.525000 4.633759e+01
4625.870000 4.380211e+01
4627.215000 4.639311e+01
4628.560000 5.052140e+01
4629.905000 5.089270e+01
4631.251000 5.129441e+01
4632.596000 5.183689e+01
4633.941000 4.960938e+01
4635.286000 4.396330e+01
4636.631000 5.240551e+01
4637.976000 5.435784e+01
4639.321000 5.066371e+01
4640.666000 4.600043e+01
4642.012000 4.637331e+01
4643.357000 4.813896e+01
4644.702000 5.021650e+01
4646.047000 4.655500e+01
4647.392000 4.696282e+01
4648.737000 4.684963e+01
4650.082000 4.661034e+01
4651.427000 4.739259e+01
4652.773000 4.781333e+01
4654.118000 4.724304e+01
4655.463000 4.683269e+01
4656.808000 4.497989e+01
4658.153000 4.933133e+01
4659.498000 5.105710e+01
4660.843000 4.856571e+01
4662.188000 5.170678e+01
4663.534000 5.233952e+01
4664.879000 5.156175e+01
4666.224000 5.014828e+01
4667.569000 4.826478e+01
4668.914000 4.971681e+01
4670.259000 5.167920e+01
4671.604000 4.921935e+01
4672.949000 4.518931e+01
4674.295000 4.547075e+01
4675.640000 5.013898e+01
4676.985000 4.871387e+01
4678.330000 5.172305e+01
4679.675000 5.312810e+01
4681.020000 5.355033e+01
4682.365000 5.098096e+01
4683.710000 5.023487e+01
4685.056000 5.059997e+01
4686.401000 4.793204e+01
4687.746000 4.660256e+01
4689.091000 4.890860e+01
4690.436000 5.113539e+01
4691.781000 5.087480e+01
4693.126000 4.962543e+01
4694.471000 4.659738e+01
4695.817000 4.667146e+01
4697.162000 4.791051e+01
4698.507000 4.793980e+01
4699.852000 4.619827e+01
4701.197000 4.739118e+01
4702.542000 4.486607e+01
4703.887000 4.381309e+01
4705.232000 4.332926e+01
4706.578000 4.322373e+01
4707.923000 4.436736e+01
4709.268000 4.511305e+01
4710.613000 4.631120e+01
4711.958000 4.721268e+01
4713.303000 4.693065e+01
4714.648000 4.659841e+01
4715.993000 4.759491e+01
4717.339000 4.574281e+01
4718.684000 4.903473e+01
4720.029000 4.920841e+01
4721.374000 5.524201e+01
4722.719000 4.982188e+01
4724.064000 4.691885e+01
4725.409000 5.001142e+01
4726.754000 4.689855e+01
4728.100000 4.525967e+01
4729.445000 4.662003e+01
4730.790000 5.015117e+01
4732.135000 5.072485e+01
4733.480000 5.031193e+01
4734.825000 4.878357e+01
4736.170000 4.563331e+01
4737.515000 5.141292e+01
4738.861000 4.697234e+01
4740.206000 4.771835e+01
4741.551000 5.108110e+01
4742.896000 5.116317e+01
4744.241000 4.877058e+01
4745.586000 4.625092e+01
4746.931000 4.636651e+01
4748.276000 4.662008e+01
4749.622000 4.723292e+01
4750.967000 4.378619e+01
4752.312000 4.531345e+01
4753.657000 4.464102e+01
4755.002000 4.519354e+01
4756.347000 4.430650e+01
4757.692000 4.608595e+01
4759.037000 4.808240e+01
4760.383000 4.621864e+01
4761.728000 4.307259e+01
4763.073000 4.300079e+01
4764.418000 4.594245e+01
4765.763000 4.444156e+01
4767.108000 4.424833e+01
4768.453000 3.981432e+01
4769.798000 3.924553e+01
4771.144000 4.319867e+01
4772.489000 4.262658e+01
4773.834000 4.181580e+01
4775.179000 3.957023e+01
4776.524000 3.696962e+01
4777.869000 3.964754e+01
4779.214000 4.036635e+01
4780.559000 3.706035e+01
4781.905000 3.791737e+01
4783.250000 3.847042e+01
4784.595000 3.571995e+01
4785.940000 3.784632e+01
4787.285000 3.905873e+01
4788.630000 3.989949e+01
4789.975000 4.169336e+01
4791.320000 3.976148e+01
4792.666000 3.748498e+01
4794.011000 3.665786e+01
4795.356000 3.586330e+01
4796.701000 3.595963e+01
4798.046000 3.559409e+01
4799.391000 3.461222e+01
4800.736000 3.764493e+01
4802.081000 3.274647e+01
4803.427000 3.635346e+01
4804.772000 3.908200e+01
4806.117000 3.788716e+01
4807.462000 3.545964e+01
4808.807000 3.444199e+01
4810.152000 3.121206e+01
4811.497000 3.395360e+01
4812.842000 3.642845e+01
4814.188000 3.935765e+01
4815.533000 4.070526e+01
4816.878000 3.524178e+01
4818.223000 3.419663e+01
4819.568000 3.521449e+01
4820.913000 3.641858e+01
4822.258000 3.491995e+01
4823.603000 3.655601e+01
4824.949000 3.564624e+01
4826.294000 3.708222e+01
4827.639000 3.860887e+01
4828.984000 4.139205e+01
4830.329000 4.013157e+01
4831.674000 4.062825e+01
4833.019000 4.199567e+01
4834.364000 4.513923e+01
4835.710000 4.574805e+01
4837.055000 4.907547e+01
4838.400000 4.840143e+01
4839.745000 5.171029e+01
4841.090000 5.273027e+01
4842.435000 5.392202e+01
4843.780000 5.608380e+01
4845.126000 6.078531e+01
4846.471000 5.877436e+01
4847.816000 5.692853e+01
4849.161000 5.509944e+01
4850.506000 5.703002e+01
4851.851000 5.661185e+01
4853.196000 5.921244e+01
4854.541000 5.843198e+01
4855.887000 5.397024e+01
4857.232000 5.661142e+01
4858.577000 5.947858e+01
4859.922000 6.208592e+01
4861.267000 6.310627e+01
4862.612000 6.255613e+01
4863.957000 6.297460e+01
4865.302000 6.606103e+01
4866.648000 6.100398e+01
4867.993000 5.838361e+01
4869.338000 5.976190e+01
4870.683000 6.343228e+01
4872.028000 6.410202e+01
4873.373000 6.542138e+01
4874.718000 6.618749e+01
4876.063000 6.647861e+01
4877.409000 6.435066e+01
4878.754000 6.648078e+01
4880.099000 6.306613e+01
4881.444000 6.469559e+01
4882.789000 6.744729e+01
4884.134000 6.201695e+01
4885.479000 6.342788e+01
4886.824000 6.536608e+01
4888.170000 6.574558e+01
4889.515000 6.404026e+01
4890.860000 7.082914e+01
4892.205000 6.766849e+01
4893.550000 6.371301e+01
4894.895000 5.930463e+01
4896.240000 6.202519e+01
4897.585000 5.896142e+01
4898.931000 6.023419e+01
4900.276000 6.162331e+01
4901.621000 6.194557e+01
4902.966000 5.711787e+01
4904.311000 5.713512e+01
4905.656000 6.641483e+01
4907.001000 6.828020e+01
4908.346000 6.250094e+01
4909.692000 5.991078e+01
4911.037000 6.079509e+01
4912.382000 6.397327e+01
4913.727000 6.225602e+01
4915.072000 6.474507e+01
4916.417000 6.360304e+01
4917.762000 6.549697e+01
4919.107000 6.300340e+01
4920.453000 5.998465e+01
4921.798000 6.458147e+01
4923.143000 6.397563e+01
4924.488000 6.285737e+01
4925.833000 4.929400e+01
4927.178000 6.208854e+01
4928.523000 6.745754e+01
4929.868000 6.945277e+01
4931.214000 6.048482e+01
4932.559000 6.172323e+01
4933.904000 6.159286e+01
4935.249000 5.958122e+01
4936.594000 5.959155e+01
4937.939000 6.474125e+01
4939.284000 6.199825e+01
4940.629000 6.591394e+01
4941.975000 6.441044e+01
4943.320000 6.431802e+01
4944.665000 6.263553e+01
4946.010000 6.514231e+01
4947.355000 6.271521e+01
4948.700000 6.059971e+01
4950.045000 6.325202e+01
4951.390000 6.197136e+01
4952.736000 6.236545e+01
4954.081000 6.374344e+01
4955.426000 6.438149e+01
4956.771000 6.762647e+01
4958.116000 6.467232e+01
4959.461000 6.741624e+01
4960.806000 6.617523e+01
4962.151000 6.467877e+01
4963.497000 6.349596e+01
4964.842000 6.567543e+01
4966.187000 6.260199e+01
4967.532000 6.430463e+01
4968.877000 6.435801e+01
4970.222000 6.596431e+01
4971.567000 6.726565e+01
4972.912000 6.465179e+01
4974.258000 6.417153e+01
4975.603000 6.116137e+01
4976.948000 5.919997e+01
4978.293000 6.463749e+01
4979.638000 6.425285e+01
4980.983000 6.210237e+01
4982.328000 5.765767e+01
4983.673000 5.446494e+01
4985.019000 5.996712e+01
4986.364000 5.876431e+01
4987.709000 5.890174e+01
4989.054000 5.721716e+01
4990.399000 5.691193e+01
4991.744000 5.308295e+01
4993.089000 5.576698e+01
4994.434000 5.250985e+01
4995.780000 5.317648e+01
4997.125000 5.539009e+01
4998.470000 5.355534e+01
4999.815000 5.541663e+01
5001.160000 5.802490e+01
5002.505000 5.742430e+01
5003.850000 5.765899e+01
5005.195000 5.425590e+01
5006.541000 5.357208e+01
5007.886000 5.619464e+01
5009.231000 5.428898e+01
5010.576000 5.468472e+01
5011.921000 5.886419e+01
5013.266000 6.086238e+01
5014.611000 5.927876e+01
5015.956000 5.351180e+01
5017.302000 5.755655e+01
5018.647000 6.167619e+01
5019.992000 6.204147e+01
5021.337000 5.709584e+01
5022.682000 5.823186e+01
5024.027000 5.603328e+01
5025.372000 5.740440e+01
5026.717000 5.656657e+01
5028.063000 5.661630e+01
5029.408000 5.506129e+01
5030.753000 5.611132e+01
5032.098000 5.756901e+01
5033.443000 5.587858e+01
5034.788000 5.538965e+01
5036.133000 5.441967e+01
5037.478000 5.686204e+01
5038.824000 5.772053e+01
5040.169000 5.532482e+01
5041.514000 5.658676e+01
5042.859000 5.632363e+01
5044.204000 5.338782e+01
5045.549000 5.512756e+01
5046.894000 5.652712e+01
5048.239000 5.733454e+01
5049.585000 5.482756e+01
5050.930000 5.222532e+01
5052.275000 5.052233e+01
5053.620000 5.331344e+01
5054.965000 5.366420e+01
5056.310000 5.351482e+01
5057.655000 5.446238e+01
5059.000000 5.759886e+01
5060.346000 5.734690e+01
5061.691000 5.626837e+01
5063.036000 5.680986e+01
5064.381000 5.375836e+01
5065.726000 5.375007e+01
5067.071000 5.222459e+01
5068.416000 5.375947e+01
5069.761000 5.597709e+01
5071.107000 5.606311e+01
5072.452000 6.059629e+01
5073.797000 5.541570e+01
5075.142000 5.508998e+01
5076.487000 5.306993e+01
5077.832000 5.279753e+01
5079.177000 5.023169e+01
5080.522000 5.502862e+01
5081.868000 5.619822e+01
5083.213000 5.223652e+01
5084.558000 5.442432e+01
5085.903000 5.195553e+01
5087.248000 5.114843e+01
5088.593000 5.077502e+01
5089.938000 5.305927e+01
5091.283000 5.143086e+01
5092.629000 5.110662e+01
5093.974000 4.853876e+01
5095.319000 5.031594e+01
5096.664000 5.174595e+01
5098.009000 5.021101e+01
5099.354000 4.762814e+01
5100.699000 4.810492e+01
5102.044000 5.113722e+01
5103.390000 5.124381e+01
5104.735000 5.194738e+01
5106.080000 4.975777e+01
5107.425000 5.156308e+01
5108.770000 4.903550e+01
5110.115000 4.798241e+01
5111.460000 5.015920e+01
5112.805000 4.623702e+01
5114.151000 4.335961e+01
5115.496000 4.470837e+01
5116.841000 4.580522e+01
5118.186000 4.688870e+01
5119.531000 4.345158e+01
5120.876000 4.382557e+01
5122.221000 4.629624e+01
5123.566000 4.536538e+01
5124.912000 4.335715e+01
5126.257000 4.459844e+01
5127.602000 4.683767e+01
5128.947000 4.706811e+01
5130.292000 4.628321e+01
5131.637000 4.828408e+01
5132.982000 4.596351e+01
5134.327000 4.395067e+01
5135.673000 4.158680e+01
5137.018000 3.998884e+01
5138.363000 4.206374e+01
5139.708000 4.599713e+01
5141.053000 4.596106e+01
5142.398000 4.567034e+01
5143.743000 4.779362e+01
5145.088000 4.599714e+01
5146.434000 4.343249e+01
5147.779000 4.023811e+01
5149.124000 4.177585e+01
5150.469000 3.789100e+01
5151.814000 4.153381e+01
5153.159000 4.387741e+01
5154.504000 4.474952e+01
5155.849000 4.317065e+01
5157.195000 4.305608e+01
5158.540000 4.176774e+01
5159.885000 4.365158e+01
5161.230000 4.581742e+01
5162.575000 4.490967e+01
5163.920000 4.200611e+01
5165.265000 4.455014e+01
5166.610000 4.723991e+01
5167.956000 4.996016e+01
5169.301000 5.021357e+01
5170.646000 4.749462e+01
5171.991000 4.535385e+01
5173.336000 4.454204e+01
5174.681000 4.674052e+01
5176.026000 4.692925e+01
5177.371000 4.716144e+01
5178.717000 4.653658e+01
5180.062000 4.645899e+01
5181.407000 4.831121e+01
5182.752000 4.634958e+01
5184.097000 4.454450e+01
5185.442000 4.760380e+01
5186.787000 4.568236e+01
5188.133000 4.719443e+01
5189.478000 4.915083e+01
5190.823000 4.763758e+01
5192.168000 4.740397e+01
5193.513000 4.490302e+01
5194.858000 4.631296e+01
5196.203000 4.971608e+01
5197.548000 5.151513e+01
5198.894000 5.051620e+01
5200.239000 4.743328e+01
5201.584000 4.878459e+01
5202.929000 4.826126e+01
5204.274000 5.057971e+01
5205.619000 5.118877e+01
5206.964000 5.165855e+01
5208.309000 5.137307e+01
5209.655000 5.157964e+01
5211.000000 5.035898e+01
5212.345000 5.072806e+01
5213.690000 4.930056e+01
5215.035000 4.821658e+01
5216.380000 4.719900e+01
5217.725000 4.873652e+01
5219.070000 4.937366e+01
5220.416000 4.847854e+01
5221.761000 4.837107e+01
5223.106000 4.977253e+01
5224.451000 4.947690e+01
5225.796000 4.994398e+01
5227.141000 5.001043e+01
5228.486000 4.665188e+01
5229.831000 5.174651e+01
5231.177000 5.226766e+01
5232.522000 4.979437e+01
5233.867000 4.631574e+01
5235.212000 4.652495e+01
5236.557000 5.264373e+01
5237.902000 5.173179e+01
5239.247000 5.052440e+01
5240.592000 4.679042e+01
5241.938000 4.614103e+01
5243.283000 4.617520e+01
5244.628000 4.496431e+01
5245.973000 4.541697e+01
5247.318000 4.659791e+01
5248.663000 4.816083e+01
5250.008000 4.623185e+01
5251.353000 4.806073e+01
5252.699000 5.004717e+01
5254.044000 5.045750e+01
5255.389000 4.828526e+01
5256.734000 4.777273e+01
5258.079000 4.871947e+01
5259.424000 4.758762e+01
5260.769000 5.783028e+01
5262.114000 5.509100e+01
5263.460000 4.720255e+01
5264.805000 4.689605e+01
5266.150000 4.535470e+01
5267.495000 4.822896e+01
5268.840000 5.063105e+01
5270.185000 5.053989e+01
5271.530000 4.736504e+01
5272.875000 4.685237e+01
5274.221000 4.757130e+01
5275.566000 4.253219e+01
5276.911000 4.958959e+01
5278.256000 4.656744e+01
5279.601000 4.879415e+01
5280.946000 4.987974e+01
5282.291000 5.266579e+01
5283.636000 4.971093e+01
5284.982000 4.688768e+01
5286.327000 4.992078e+01
5287.672000 4.978837e+01
5289.017000 4.763785e+01
5290.362000 4.972379e+01
5291.707000 4.886251e+01
5293.052000 4.905446e+01
5294.397000 5.121369e+01
5295.743000 5.247008e+01
5297.088000 5.301705e+01
5298.433000 5.363099e+01
5299.778000 5.188928e+01
5301.123000 4.740927e+01
5302.468000 4.788128e+01
5303.813000 4.872093e+01
5305.158000 5.081250e+01
5306.504000 5.447517e+01
5307.849000 4.975377e+01
5309.194000 4.730795e+01
5310.539000 4.878475e+01
5311.884000 5.196990e+01
5313.229000 5.220900e+01
5314.574000 5.120048e+01
5315.919000 5.045938e+01
5317.265000 5.321891e+01
5318.610000 4.888468e+01
5319.955000 5.334128e+01
5321.300000 5.027905e+01
5322.645000 4.869437e+01
5323.990000 5.026245e+01
5325.335000 5.119387e+01
5326.680000 5.280139e+01
5328.026000 5.168411e+01
5329.371000 4.957797e+01
5330.716000 5.265481e+01
5332.061000 4.965177e+01
5333.406000 4.965352e+01
5334.751000 5.149144e+01
5336.096000 5.399841e+01
5337.441000 5.395141e+01
5338.787000 4.944792e+01
5340.132000 4.996757e+01
5341.477000 4.533714e+01
5342.822000 4.430511e+01
5344.167000 4.694628e+01
5345.512000 4.665943e+01
5346.857000 4.876695e+01
5348.202000 4.571956e+01
5349.548000 4.839174e+01
5350.893000 4.955192e+01
5352.238000 4.870436e+01
5353.583000 4.762205e+01
5354.928000 4.948214e+01
5356.273000 5.326983e+01
5357.618000 5.067283e+01
5358.963000 4.716803e+01
5360.309000 5.033950e+01
5361.654000 4.948007e+01
5362.999000 4.996511e+01
5364.344000 5.383766e+01
5365.689000 5.455738e+01
5367.034000 4.999989e+01
5368.379000 4.918807e+01
5369.724000 4.928794e+01
5371.070000 4.824502e+01
5372.415000 4.902143e+01
5373.760000 4.812419e+01
5375.105000 5.334551e+01
5376.450000 5.096098e+01
5377.795000 5.157050e+01
5379.140000 4.867548e+01
5380.485000 4.748086e+01
5381.831000 nan
5383.176000 nan
5384.521000 nan
5385.866000 nan
5387.211000 nan
5388.556000 nan
5389.901000 nan
5391.246000 nan
5392.592000 nan
5393.937000 nan
5395.282000 nan
5396.627000 nan
5397.972000 nan
5399.317000 nan
5400.662000 nan
5402.007000 nan
5403.353000 nan
5404.698000 nan
5406.043000 nan
5407.388000 nan
5408.733000 nan
5410.078000 nan
5411.423000 nan
5412.768000 nan
5414.114000 nan
5415.459000 nan
5416.804000 nan
5418.149000 nan
5419.494000 nan
5420.839000 nan
5422.184000 nan
5423.529000 nan
5424.875000 nan
5426.220000 nan
5427.565000 nan
5428.910000 nan
5430.255000 nan
5431.600000 nan
5432.945000 nan
5434.290000 nan
5435.636000 nan
5436.981000 nan
5438.326000 nan
5439.671000 nan
5441.016000 nan
5442.361000 nan
5443.706000 nan
5445.051000 nan
5446.397000 nan
5447.742000 nan
5449.087000 nan
5450.432000 nan
5451.777000 nan
5453.122000 nan
5454.467000 nan
5455.812000 nan
5457.158000 nan
5458.503000 nan
5459.848000 nan
5461.193000 nan
5462.538000 nan
5463.883000 nan
5465.228000 nan
5466.573000 nan
5467.919000 nan
5469.264000 nan
5470.609000 nan
5471.954000 nan
5473.299000 nan
5474.644000 nan
5475.989000 nan
5477.334000 nan
5478.680000 nan
5480.025000 nan
5481.370000 nan
5482.715000 nan
5484.060000 nan
5485.405000 nan
5486.750000 nan
5488.095000 nan
5489.441000 nan
5490.786000 nan
5492.131000 nan
5493.476000 nan
5494.821000 nan
5496.166000 nan
5497.511000 nan
5498.856000 nan
5500.202000 nan
5400.000000 nan
5402.212000 nan
5404.424000 nan
5406.637000 nan
5408.849000 nan
5411.061000 nan
5413.273000 nan
5415.486000 nan
5417.698000 nan
5419.910000 nan
5422.122000 nan
5424.335000 nan
5426.547000 nan
5428.759000 nan
5430.971000 nan
5433.184000 nan
5435.396000 nan
5437.608000 nan
5439.820000 nan
5442.033000 nan
5444.245000 nan
5446.457000 nan
5448.669000 nan
5450.881000 nan
5453.094000 nan
5455.306000 nan
5457.518000 nan
5459.730000 nan
5461.943000 nan
5464.155000 nan
5466.367000 nan
5468.579000 nan
5470.792000 nan
5473.004000 nan
5475.216000 nan
5477.428000 nan
5479.641000 nan
5481.853000 nan
5484.065000 nan
5486.277000 nan
5488.489000 nan
5490.702000 nan
5492.914000 nan
5495.126000 nan
5497.338000 nan
5499.551000 nan
5501.763000 nan
5503.975000 nan
5506.187000 nan
5508.400000 nan
5510.612000 nan
5512.824000 nan
5515.036000 nan
5517.249000 nan
5519.461000 nan
5521.673000 nan
5523.885000 nan
5526.098000 nan
5528.310000 nan
5530.522000 nan
5532.734000 nan
5534.946000 nan
5537.159000 nan
5539.371000 nan
5541.583000 nan
5543.795000 nan
5546.008000 nan
5548.220000 nan
5550.432000 nan
5552.644000 nan
5554.857000 nan
5557.069000 nan
5559.281000 nan
5561.493000 nan
5563.706000 nan
5565.918000 nan
5568.130000 nan
5570.342000 nan
5572.554000 nan
5574.767000 nan
5576.979000 nan
5579.191000 nan
5581.403000 nan
5583.616000 nan
5585.828000 nan
5588.040000 nan
5590.252000 nan
5592.465000 nan
5594.677000 nan
5596.889000 nan
5599.101000 nan
5601.314000 nan
5603.526000 nan
5605.738000 nan
5607.950000 nan
5610.163000 nan
5612.375000 nan
5614.587000 nan
5616.799000 nan
5619.011000 nan
5621.224000 nan
5623.436000 nan
5625.648000 nan
5627.860000 nan
5630.073000 nan
5632.285000 nan
5634.497000 nan
5636.709000 nan
5638.922000 nan
5641.134000 nan
5643.346000 nan
5645.558000 nan
5647.771000 nan
5649.983000 nan
5652.195000 nan
5654.407000 nan
5656.619000 nan
5658.832000 nan
5661.044000 nan
5663.256000 nan
5665.468000 nan
5667.681000 nan
5669.893000 nan
5672.105000 nan
5674.317000 nan
5676.530000 nan
5678.742000 nan
5680.954000 nan
5683.166000 nan
5685.379000 6.853290e+01
5687.591000 6.989244e+01
5689.803000 7.229732e+01
5692.015000 8.068085e+01
5694.228000 7.462274e+01
5696.440000 7.151534e+01
5698.652000 7.285737e+01
5700.864000 7.384988e+01
5703.076000 7.278650e+01
5705.289000 7.480876e+01
5707.501000 7.503013e+01
5709.713000 7.503675e+01
5711.925000 8.014998e+01
5714.138000 8.597294e+01
5716.350000 8.203134e+01
5718.562000 8.001408e+01
5720.774000 8.078127e+01
5722.987000 7.369843e+01
5725.199000 7.794672e+01
5727.411000 7.776818e+01
5729.623000 7.791869e+01
5731.836000 8.145529e+01
5734.048000 8.111069e+01
5736.260000 7.194590e+01
5738.472000 7.112400e+01
5740.685000 7.180763e+01
5742.897000 7.697824e+01
5745.109000 6.844586e+01
5747.321000 7.102669e+01
5749.533000 7.214499e+01
5751.746000 7.053385e+01
5753.958000 6.680724e+01
5756.170000 6.461597e+01
5758.382000 6.640191e+01
5760.595000 6.313651e+01
5762.807000 6.777415e+01
5765.019000 6.761157e+01
5767.231000 6.355942e+01
5769.444000 5.992372e+01
5771.656000 6.123138e+01
5773.868000 6.289547e+01
5776.080000 6.069996e+01
5778.293000 5.098407e+01
5780.505000 5.381409e+01
5782.717000 5.638987e+01
5784.929000 5.427238e+01
5787.141000 5.391967e+01
5789.354000 5.568781e+01
5791.566000 5.703931e+01
5793.778000 5.513589e+01
5795.990000 5.023564e+01
5798.203000 5.050759e+01
5800.415000 5.202400e+01
5802.627000 5.263930e+01
5804.839000 5.257086e+01
5807.052000 5.471842e+01
5809.264000 5.519658e+01
5811.476000 5.572780e+01
5813.688000 5.191920e+01
5815.901000 5.211294e+01
5818.113000 5.162511e+01
5820.325000 4.958319e+01
5822.537000 4.945531e+01
5824.750000 4.976343e+01
5826.962000 4.832549e+01
5829.174000 4.745643e+01
5831.386000 4.515090e+01
5833.598000 4.593145e+01
5835.811000 4.705331e+01
5838.023000 4.338062e+01
5840.235000 4.313563e+01
5842.447000 4.722645e+01
5844.660000 4.354436e+01
5846.872000 4.010398e+01
5849.084000 4.342118e+01
5851.296000 4.672411e+01
5853.509000 4.943502e+01
5855.721000 5.275054e+01
5857.933000 4.845148e+01
5860.145000 4.930587e+01
5862.358000 5.277123e+01
5864.570000 5.173770e+01
5866.782000 5.184174e+01
5868.994000 5.088876e+01
5871.206000 5.038704e+01
5873.419000 5.791609e+01
5875.631000 5.880040e+01
5877.843000 5.344916e+01
5880.055000 5.342868e+01
5882.268000 5.527079e+01
5884.480000 5.538597e+01
5886.692000 6.462624e+01
5888.904000 6.258721e+01
5891.117000 6.044322e+01
5893.329000 6.032110e+01
5895.541000 5.515115e+01
5897.753000 3.998005e+01
5899.966000 5.681807e+01
5902.178000 6.920738e+01
5904.390000 7.047695e+01
5906.602000 6.983592e+01
5908.815000 6.713322e+01
5911.027000 6.895495e+01
5913.239000 6.810096e+01
5915.451000 7.129795e+01
5917.663000 6.984294e+01
5919.876000 7.011087e+01
5922.088000 7.064406e+01
5924.300000 7.402976e+01
5926.512000 7.741081e+01
5928.725000 7.814492e+01
5930.937000 7.563428e+01
5933.149000 7.541907e+01
5935.361000 7.777075e+01
5937.574000 7.174389e+01
5939.786000 7.417647e+01
5941.998000 7.215375e+01
5944.210000 7.000797e+01
5946.423000 7.103966e+01
5948.635000 7.414206e+01
5950.847000 7.485224e+01
5953.059000 7.757048e+01
5955.272000 7.474791e+01
5957.484000 7.334274e+01
5959.696000 7.569661e+01
5961.908000 7.511818e+01
5964.120000 7.394371e+01
5966.333000 7.621445e+01
5968.545000 7.186048e+01
5970.757000 6.787253e+01
5972.969000 6.990412e+01
5975.182000 7.072314e+01
5977.394000 6.932966e+01
5979.606000 6.846984e+01
5981.818000 7.017141e+01
5984.031000 7.084654e+01
5986.243000 7.260330e+01
5988.455000 7.101771e+01
5990.667000 6.936354e+01
5992.880000 6.964081e+01
5995.092000 7.350284e+01
5997.304000 7.318357e+01
5999.516000 7.052869e+01
6001.728000 7.191761e+01
6003.941000 6.575731e+01
6006.153000 6.782799e+01
6008.365000 6.876516e+01
6010.577000 6.535175e+01
6012.790000 6.637555e+01
6015.002000 6.765314e+01
6017.214000 7.075196e+01
6019.426000 7.163164e+01
6021.639000 6.198415e+01
6023.851000 5.680364e+01
6026.063000 6.636106e+01
6028.275000 6.883129e+01
6030.488000 6.986580e+01
6032.700000 6.425743e+01
6034.912000 6.028353e+01
6037.124000 6.630015e+01
6039.337000 6.646385e+01
6041.549000 6.722956e+01
6043.761000 6.626830e+01
6045.973000 6.864133e+01
6048.185000 6.927111e+01
6050.398000 6.732694e+01
6052.610000 6.995816e+01
6054.822000 6.985278e+01
6057.034000 6.760365e+01
6059.247000 6.633207e+01
6061.459000 6.760914e+01
6063.671000 7.029307e+01
6065.883000 7.021293e+01
6068.096000 6.628825e+01
6070.308000 6.976711e+01
6072.520000 6.854999e+01
6074.732000 6.818336e+01
6076.945000 7.380757e+01
6079.157000 8.084587e+01
6081.369000 7.047338e+01
6083.581000 7.632416e+01
6085.793000 7.306011e+01
6088.006000 6.930006e+01
6090.218000 6.813333e+01
6092.430000 6.875625e+01
6094.642000 6.767104e+01
6096.855000 6.736707e+01
6099.067000 6.598316e+01
6101.279000 7.157528e+01
6103.491000 7.168848e+01
6105.704000 7.318101e+01
6107.916000 7.635451e+01
6110.128000 6.706915e+01
6112.340000 6.518840e+01
6114.553000 6.971002e+01
6116.765000 6.475829e+01
6118.977000 6.890930e+01
6121.189000 6.872928e+01
6123.402000 7.116809e+01
6125.614000 6.828863e+01
6127.826000 6.717949e+01
6130.038000 6.468535e+01
6132.250000 5.965869e+01
6134.463000 6.277733e+01
6136.675000 6.132482e+01
6138.887000 6.058111e+01
6141.099000 6.108653e+01
6143.312000 6.156213e+01
6145.524000 6.155308e+01
6147.736000 6.269596e+01
6149.948000 6.147845e+01
6152.161000 6.160509e+01
6154.373000 5.798670e+01
6156.585000 5.713420e+01
6158.797000 5.149410e+01
6161.010000 5.703682e+01
6163.222000 5.965420e+01
6165.434000 6.336886e+01
6167.646000 6.543305e+01
6169.858000 6.635547e+01
6172.071000 6.580029e+01
6174.283000 6.530771e+01
6176.495000 6.893021e+01
6178.707000 6.625621e+01
6180.920000 6.277586e+01
6183.132000 6.749727e+01
6185.344000 6.823163e+01
6187.556000 6.609998e+01
6189.769000 6.639454e+01
6191.981000 6.785502e+01
6194.193000 7.201673e+01
6196.405000 7.112461e+01
6198.618000 6.717388e+01
6200.830000 6.687888e+01
6203.042000 6.679917e+01
6205.254000 6.480308e+01
6207.467000 6.680966e+01
6209.679000 6.471121e+01
6211.891000 6.364004e+01
6214.103000 6.635893e+01
6216.315000 6.843289e+01
6218.528000 6.798536e+01
6220.740000 6.203037e+01
6222.952000 6.616598e+01
6225.164000 6.398115e+01
6227.377000 6.430801e+01
6229.589000 6.281990e+01
6231.801000 6.036564e+01
6234.013000 6.126590e+01
6236.226000 6.114666e+01
6238.438000 6.042594e+01
6240.650000 6.091986e+01
6242.862000 5.958058e+01
6245.075000 6.094365e+01
6247.287000 6.138174e+01
6249.499000 5.792716e+01
6251.711000 6.029468e+01
6253.924000 5.955514e+01
6256.136000 6.259711e+01
6258.348000 6.370429e+01
6260.560000 6.379075e+01
6262.772000 6.067582e+01
6264.985000 6.132726e+01
6267.197000 5.956028e+01
6269.409000 6.109449e+01
6271.621000 6.392734e+01
6273.834000 6.628316e+01
6276.046000 6.696322e+01
6278.258000 6.354538e+01
6280.470000 6.294342e+01
6282.683000 6.476050e+01
6284.895000 6.309004e+01
6287.107000 6.726244e+01
6289.319000 6.656632e+01
6291.532000 6.560265e+01
6293.744000 6.528400e+01
6295.956000 6.567326e+01
6298.168000 5.290834e+01
6300.380000 6.807770e+01
6302.593000 7.182838e+01
6304.805000 4.580866e+01
6307.017000 6.866179e+01
6309.229000 7.244590e+01
6311.442000 7.403328e+01
6313.654000 7.035660e+01
6315.866000 6.978759e+01
6318.078000 7.318592e+01
6320.291000 7.401427e+01
6322.503000 7.777403e+01
6324.715000 7.712812e+01
6326.927000 7.481135e+01
6329.140000 7.741021e+01
6331.352000 8.746529e+01
6333.564000 8.292585e+01
6335.776000 8.372218e+01
6337.989000 8.675815e+01
6340.201000 8.122885e+01
6342.413000 8.601564e+01
6344.625000 8.282428e+01
6346.837000 8.417152e+01
6349.050000 8.282893e+01
6351.262000 8.402906e+01
6353.474000 8.404003e+01
6355.686000 7.788133e+01
6357.899000 7.798204e+01
6360.111000 8.393474e+01
6362.323000 8.401219e+01
6364.535000 8.324736e+01
6366.748000 7.946683e+01
6368.960000 7.437822e+01
6371.172000 7.543740e+01
6373.384000 7.775910e+01
6375.597000 8.081072e+01
6377.809000 7.911246e+01
6380.021000 7.787122e+01
6382.233000 8.443842e+01
6384.445000 8.486504e+01
6386.658000 8.451642e+01
6388.870000 8.157762e+01
6391.082000 8.432171e+01
6393.294000 8.882337e+01
6395.507000 8.953113e+01
6397.719000 9.239576e+01
6399.931000 8.742241e+01
6402.143000 9.006034e+01
6404.356000 9.552744e+01
6406.568000 9.331152e+01
6408.780000 9.208673e+01
6410.992000 9.605031e+01
6413.205000 9.705306e+01
6415.417000 9.771288e+01
6417.629000 1.050904e+02
6419.841000 1.042136e+02
6422.054000 1.073350e+02
6424.266000 1.102599e+02
6426.478000 1.110364e+02
6428.690000 1.133843e+02
6430.902000 1.221335e+02
6433.115000 1.237075e+02
6435.327000 1.295085e+02
6437.539000 1.363276e+02
6439.751000 1.391315e+02
6441.964000 1.412224e+02
6444.176000 1.508047e+02
6446.388000 1.517652e+02
6448.600000 1.582989e+02
6450.813000 1.630001e+02
6453.025000 1.736977e+02
6455.237000 1.715193e+02
6457.449000 1.704132e+02
6459.662000 1.707084e+02
6461.874000 1.641762e+02
6464.086000 1.743315e+02
6466.298000 1.770299e+02
6468.511000 1.782570e+02
6470.723000 1.751688e+02
6472.935000 1.802204e+02
6475.147000 1.833694e+02
6477.359000 1.820773e+02
6479.572000 1.798470e+02
6481.784000 1.819695e+02
6483.996000 1.912494e+02
6486.208000 1.998770e+02
6488.421000 2.039502e+02
6490.633000 1.954344e+02
6492.845000 1.890153e+02
6495.057000 1.872072e+02
6497.270000 1.893208e+02
6499.482000 1.868311e+02
6501.694000 1.859067e+02
6503.906000 1.897348e+02
6506.119000 1.906852e+02
6508.331000 1.997964e+02
6510.543000 1.970970e+02
6512.755000 1.985834e+02
6514.967000 2.019715e+02
6517.180000 1.966657e+02
6519.392000 1.999548e+02
6521.604000 2.068382e+02
6523.816000 2.167451e+02
6526.029000 2.232044e+02
6528.241000 2.247507e+02
6530.453000 2.239443e+02
6532.665000 2.255435e+02
6534.878000 2.309050e+02
6537.090000 2.359421e+02
6539.302000 2.394902e+02
6541.514000 2.481022e+02
6543.727000 2.525151e+02
6545.939000 2.490404e+02
6548.151000 2.454717e+02
6550.363000 2.444794e+02
6552.576000 2.495808e+02
6554.788000 2.529800e+02
6557.000000 2.577749e+02
6559.212000 2.643838e+02
6561.424000 2.678624e+02
6563.637000 2.650862e+02
6565.849000 2.593817e+02
6568.061000 2.567378e+02
6570.273000 2.570605e+02
6572.486000 2.576200e+02
6574.698000 2.670391e+02
6576.910000 2.610638e+02
6579.122000 2.551456e+02
6581.335000 2.581851e+02
6583.547000 2.567230e+02
6585.759000 2.616342e+02
6587.971000 2.623737e+02
6590.184000 2.624618e+02
6592.396000 2.586931e+02
6594.608000 2.549885e+02
6596.820000 2.612446e+02
6599.032000 2.605575e+02
6601.245000 2.569377e+02
6603.457000 2.540394e+02
6605.669000 2.472915e+02
6607.881000 2.428245e+02
6610.094000 2.458194e+02
6612.306000 2.473646e+02
6614.518000 2.414117e+02
6616.730000 2.427528e+02
6618.943000 2.412529e+02
6621.155000 2.420968e+02
6623.367000 2.394530e+02
6625.579000 2.329039e+02
6627.792000 2.264988e+02
6630.004000 2.251658e+02
6632.216000 2.352107e+02
6634.428000 2.325522e+02
6636.641000 2.310370e+02
6638.853000 2.280022e+02
6641.065000 2.185504e+02
6643.277000 2.156831e+02
6645.489000 2.138066e+02
6647.702000 2.141335e+02
6649.914000 2.143155e+02
6652.126000 2.099496e+02
6654.338000 2.066029e+02
6656.551000 2.053087e+02
6658.763000 2.110281e+02
6660.975000 2.104188e+02
6663.187000 2.112494e+02
6665.400000 2.072787e+02
6667.612000 2.136912e+02
6669.824000 2.140859e+02
6672.036000 2.148432e+02
6674.249000 2.202239e+02
6676.461000 2.144596e+02
6678.673000 2.108956e+02
6680.885000 2.115127e+02
6683.097000 2.084004e+02
6685.310000 2.181206e+02
6687.522000 2.142004e+02
6689.734000 2.107433e+02
6691.946000 2.088520e+02
6694.159000 2.047586e+02
6696.371000 2.097664e+02
6698.583000 2.115432e+02
6700.795000 2.079372e+02
6703.008000 2.057065e+02
6705.220000 2.087755e+02
6707.432000 2.099195e+02
6709.644000 2.071169e+02
6711.857000 2.088554e+02
6714.069000 2.048069e+02
6716.281000 2.014242e+02
6718.493000 1.962428e+02
6720.706000 1.977929e+02
6722.918000 1.976444e+02
6725.130000 1.992093e+02
6727.342000 1.969133e+02
6729.554000 1.979597e+02
6731.767000 1.988014e+02
6733.979000 1.915911e+02
6736.191000 1.862760e+02
6738.403000 1.834783e+02
6740.616000 1.843632e+02
6742.828000 1.851044e+02
6745.040000 1.834246e+02
6747.252000 1.839050e+02
6749.465000 1.827597e+02
6751.677000 1.822432e+02
6753.889000 1.841397e+02
6756.101000 1.795016e+02
6758.314000 1.720911e+02
6760.526000 1.694191e+02
6762.738000 1.662115e+02
6764.950000 1.720334e+02
6767.163000 1.730262e+02
6769.375000 1.685696e+02
6771.587000 1.675858e+02
6773.799000 1.683555e+02
6776.011000 1.714676e+02
6778.224000 1.719916e+02
6780.436000 1.695180e+02
6782.648000 1.693377e+02
6784.860000 1.753838e+02
6787.073000 1.762545e+02
6789.285000 1.753787e+02
6791.497000 1.640786e+02
6793.709000 1.697982e+02
6795.922000 1.661084e+02
6798.134000 1.617500e+02
6800.346000 1.582921e+02
6802.558000 1.562700e+02
6804.771000 1.525377e+02
6806.983000 1.496093e+02
6809.195000 1.504609e+02
6811.407000 1.501919e+02
6813.619000 1.499829e+02
6815.832000 1.515424e+02
6818.044000 1.458975e+02
6820.256000 1.398149e+02
6822.468000 1.351767e+02
6824.681000 1.373579e+02
6826.893000 1.349259e+02
6829.105000 1.316266e+02
6831.317000 1.233600e+02
6833.530000 1.235110e+02
6835.742000 1.259832e+02
6837.954000 1.244757e+02
6840.166000 1.201664e+02
6842.379000 1.194965e+02
6844.591000 1.185957e+02
6846.803000 1.180313e+02
6849.015000 1.138794e+02
6851.228000 1.136856e+02
6853.440000 nan
6855.652000 nan
6857.864000 nan
6860.076000 nan
6862.289000 nan
6864.501000 nan
6866.713000 nan
6868.925000 nan
6871.138000 nan
6873.350000 nan
6875.562000 nan
6877.774000 nan
6879.987000 nan
6882.199000 nan
6884.411000 nan
6886.623000 nan
6888.836000 nan
6891.048000 nan
6893.260000 nan
6895.472000 nan
6897.684000 nan
6899.897000 nan
6902.109000 nan
6904.321000 nan
6906.533000 nan
6908.746000 nan
6910.958000 nan
6913.170000 nan
6915.382000 7.488831e+01
6917.595000 6.726229e+01
6919.807000 7.415462e+01
6922.019000 7.524533e+01
6924.231000 7.712731e+01
6926.444000 7.742133e+01
6928.656000 7.262019e+01
6930.868000 7.252212e+01
6933.080000 7.182565e+01
6935.293000 7.015534e+01
6937.505000 6.678248e+01
6939.717000 6.611881e+01
6941.929000 6.821839e+01
6944.141000 6.748137e+01
6946.354000 6.625337e+01
6948.566000 6.515538e+01
6950.778000 6.877338e+01
6952.990000 6.721219e+01
6955.203000 6.298752e+01
6957.415000 6.391730e+01
6959.627000 6.695849e+01
6961.839000 6.700811e+01
6964.052000 6.209971e+01
6966.264000 6.297899e+01
6968.476000 6.117253e+01
6970.688000 6.426215e+01
6972.901000 6.248613e+01
6975.113000 6.131914e+01
6977.325000 6.265041e+01
6979.537000 6.766338e+01
6981.749000 6.451718e+01
6983.962000 6.542629e+01
6986.174000 6.721667e+01
6988.386000 6.314162e+01
6990.598000 5.975600e+01
6992.811000 5.780886e+01
6995.023000 5.962779e+01
6997.235000 6.006991e+01
6999.447000 6.092246e+01
7001.660000 5.793863e+01
7003.872000 5.805834e+01
7006.084000 6.249685e+01
7008.296000 6.067959e+01
7010.509000 6.027665e+01
7012.721000 5.747318e+01
7014.933000 5.831330e+01
7017.145000 6.005906e+01
7019.358000 5.940463e+01
7021.570000 5.828632e+01
7023.782000 5.781016e+01
7025.994000 5.854391e+01
7028.206000 5.736510e+01
7030.419000 5.509165e+01
7032.631000 5.494723e+01
7034.843000 5.869329e+01
7037.055000 5.973616e+01
7039.268000 5.589067e+01
7041.480000 5.985435e+01
7043.692000 6.032746e+01
7045.904000 6.382410e+01
7048.117000 6.528951e+01
7050.329000 6.518665e+01
7052.541000 6.190141e+01
7054.753000 6.196499e+01
7056.966000 6.146400e+01
7059.178000 6.219784e+01
7061.390000 6.054260e+01
7063.602000 5.911581e+01
7065.815000 5.957316e+01
7068.027000 6.090510e+01
7070.239000 6.326695e+01
7072.451000 6.473620e+01
7074.663000 6.361530e+01
7076.876000 6.379319e+01
7079.088000 6.251092e+01
7081.300000 6.105679e+01
7083.512000 6.179546e+01
7085.725000 6.378714e+01
7087.937000 6.418895e+01
7090.149000 6.276221e+01
7092.361000 6.230750e+01
7094.574000 6.641785e+01
7096.786000 6.424171e+01
7098.998000 6.474680e+01
7101.210000 6.253846e+01
7103.423000 6.342005e+01
7105.635000 6.249925e+01
7107.847000 6.265890e+01
7110.059000 6.296961e+01
7112.271000 6.115185e+01
7114.484000 6.101857e+01
7116.696000 6.187905e+01
7118.908000 6.165655e+01
7121.120000 6.489505e+01
7123.333000 6.576158e+01
7125.545000 6.237824e+01
7127.757000 5.998431e+01
7129.969000 5.753578e+01
7132.182000 5.496111e+01
7134.394000 5.639451e+01
7136.606000 5.716255e+01
7138.818000 6.232051e+01
7141.031000 6.115715e+01
7143.243000 5.932616e+01
7145.455000 6.002215e+01
7147.667000 5.799032e+01
7149.880000 5.818580e+01
7152.092000 5.652615e+01
7154.304000 5.718381e+01
7156.516000 5.603833e+01
7158.728000 5.666359e+01
7160.941000 5.786145e+01
7163.153000 5.552729e+01
7165.365000 5.505194e+01
7167.577000 5.589545e+01
7169.790000 5.282645e+01
7172.002000 5.123776e+01
7174.214000 5.042950e+01
7176.426000 5.154833e+01
7178.639000 5.062965e+01
7180.851000 5.128047e+01
7183.063000 5.340241e+01
7185.275000 5.110091e+01
7187.488000 4.787869e+01
7189.700000 4.722648e+01
7191.912000 4.913568e+01
7194.124000 4.980106e+01
7196.336000 5.161807e+01
7198.549000 5.233232e+01
7200.761000 5.005049e+01
7202.973000 5.378073e+01
7205.185000 5.259819e+01
7207.398000 5.279172e+01
7209.610000 5.375877e+01
7211.822000 5.507934e+01
7214.034000 5.432514e+01
7216.247000 5.640893e+01
7218.459000 5.816253e+01
7220.671000 5.845432e+01
7222.883000 5.899172e+01
7225.096000 5.845706e+01
7227.308000 5.564415e+01
7229.520000 5.573593e+01
7231.732000 5.669539e+01
7233.945000 5.487667e+01
7236.157000 5.284173e+01
7238.369000 5.592109e+01
7240.581000 5.826616e+01
7242.793000 5.521618e+01
7245.006000 5.064149e+01
7247.218000 5.145073e+01
7249.430000 5.446228e+01
7251.642000 5.640485e+01
7253.855000 5.521213e+01
7256.067000 5.387176e+01
7258.279000 5.759983e+01
7260.491000 5.645984e+01
7262.704000 5.247504e+01
7264.916000 5.166341e+01
7267.128000 5.310246e+01
7269.340000 5.342246e+01
7271.553000 5.375457e+01
7273.765000 5.484162e+01
7275.977000 5.546428e+01
7278.189000 5.643844e+01
7280.402000 5.653708e+01
7282.614000 5.603585e+01
7284.826000 5.907551e+01
7287.038000 5.887247e+01
7289.250000 5.684344e+01
7291.463000 5.565909e+01
7293.675000 5.611950e+01
7295.887000 5.895419e+01
7298.099000 6.241785e+01
7300.312000 6.199699e+01
7302.524000 6.137283e+01
7304.736000 6.205926e+01
7306.948000 6.197189e+01
7309.161000 6.564003e+01
7311.373000 6.766291e+01
7313.585000 6.995845e+01
7315.797000 4.480581e+01
7318.010000 6.710871e+01
7320.222000 7.137515e+01
7322.434000 7.288764e+01
7324.646000 7.628192e+01
7326.858000 7.765580e+01
7329.071000 7.977082e+01
7331.283000 7.698788e+01
7333.495000 7.196392e+01
7335.707000 7.122785e+01
7337.920000 7.021267e+01
7340.132000 6.785535e+01
7342.344000 7.313263e+01
7344.556000 7.275495e+01
7346.769000 7.857594e+01
7348.981000 8.153227e+01
7351.193000 8.040915e+01
7353.405000 7.497295e+01
7355.618000 6.954812e+01
7357.830000 7.130544e+01
7360.042000 7.058932e+01
7362.254000 7.152423e+01
7364.467000 7.165117e+01
7366.679000 6.849385e+01
7368.891000 6.910435e+01
7371.103000 6.771865e+01
7373.315000 6.975895e+01
7375.528000 6.769802e+01
7377.740000 6.758171e+01
7379.952000 7.044719e+01
7382.164000 6.863937e+01
7384.377000 7.003572e+01
7386.589000 7.229586e+01
7388.801000 7.326686e+01
7391.013000 7.036921e+01
7393.226000 4.596083e+01
7395.438000 6.438277e+01
7397.650000 6.447236e+01
7399.862000 6.177328e+01
7402.075000 6.392748e+01
7404.287000 6.596060e+01
7406.499000 6.703221e+01
7408.711000 6.831581e+01
7410.923000 6.825544e+01
7413.136000 6.668849e+01
7415.348000 6.504837e+01
7417.560000 6.616714e+01
7419.772000 6.457607e+01
7421.985000 6.393219e+01
7424.197000 6.662923e+01
7426.409000 6.388672e+01
7428.621000 5.920785e+01
7430.834000 6.098695e+01
7433.046000 6.069149e+01
7435.258000 5.920056e+01
7437.470000 5.601769e+01
7439.683000 6.036458e+01
7441.895000 6.283525e+01
7444.107000 6.026847e+01
7446.319000 5.911704e+01
7448.532000 6.007660e+01
7450.744000 5.803694e+01
7452.956000 5.738019e+01
7455.168000 5.643968e+01
7457.380000 5.465274e+01
7459.593000 5.553825e+01
7461.805000 5.542985e+01
7464.017000 5.515585e+01
7466.229000 5.711138e+01
7468.442000 6.068427e+01
7470.654000 5.977846e+01
7472.866000 5.903311e+01
7475.078000 6.136882e+01
7477.291000 6.018128e+01
7479.503000 5.882870e+01
7481.715000 5.910143e+01
7483.927000 6.302138e+01
7486.140000 6.463352e+01
7488.352000 6.155684e+01
7490.564000 5.925665e+01
7492.776000 5.598105e+01
7494.988000 5.647950e+01
7497.201000 5.725238e+01
7499.413000 5.646263e+01
7501.625000 5.857459e+01
7503.837000 5.905614e+01
7506.050000 5.961852e+01
7508.262000 5.851560e+01
7510.474000 6.080579e+01
7512.686000 5.886296e+01
7514.899000 5.767391e+01
7517.111000 5.805026e+01
7519.323000 5.792709e+01
7521.535000 5.683281e+01
7523.748000 4.571402e+01
7525.960000 6.038424e+01
7528.172000 6.047838e+01
7530.384000 6.101053e+01
7532.597000 5.990550e+01
7534.809000 6.304350e+01
7537.021000 6.082108e+01
7539.233000 5.733008e+01
7541.445000 5.658360e+01
7543.658000 5.375458e+01
7545.870000 5.314901e+01
7548.082000 5.355817e+01
7550.294000 5.903200e+01
7552.507000 6.083630e+01
7554.719000 5.927262e+01
7556.931000 5.993482e+01
7559.143000 5.848997e+01
7561.356000 5.547043e+01
7563.568000 nan
7565.780000 nan
7567.992000 nan
7570.205000 nan
7572.417000 nan
7574.629000 nan
7576.841000 nan
7579.054000 nan
7581.266000 nan
7583.478000 nan
7585.690000 nan
7587.902000 nan
7590.115000 nan
7592.327000 nan
7594.539000 nan
7596.751000 nan
7598.964000 nan
7601.176000 nan
7603.388000 nan
7605.600000 nan
7607.813000 nan
7610.025000 nan
7612.237000 nan
7614.449000 nan
7616.662000 nan
7618.874000 nan
7621.086000 nan
7623.298000 nan
7625.510000 nan
7627.723000 nan
7629.935000 nan
7632.147000 nan
7634.359000 nan
7636.572000 nan
7638.784000 nan
7640.996000 nan
7643.208000 nan
7645.421000 nan
7647.633000 nan
7649.845000 nan
7652.057000 nan
7654.270000 nan
7656.482000 nan
7658.694000 nan
7660.906000 nan
7663.119000 nan
7665.331000 nan
7667.543000 nan
7669.755000 nan
7671.967000 nan
7674.180000 nan
7676.392000 4.335010e+01
7678.604000 4.463230e+01
7680.816000 4.230692e+01
7683.029000 4.337267e+01
7685.241000 4.765096e+01
7687.453000 4.804672e+01
7689.665000 4.711176e+01
7691.878000 4.802685e+01
7694.090000 4.591427e+01
7696.302000 4.712572e+01
7698.514000 5.131959e+01
7700.727000 4.846167e+01
7702.939000 5.126127e+01
7705.151000 5.264773e+01
7707.363000 5.380941e+01
7709.575000 5.069208e+01
7711.788000 5.099872e+01
7714.000000 5.294702e+01
7716.212000 5.414830e+01
7718.424000 4.998968e+01
7720.637000 5.357508e+01
7722.849000 4.871231e+01
7725.061000 4.674098e+01
7727.273000 4.485542e+01
7729.486000 4.556323e+01
7731.698000 4.791841e+01
7733.910000 4.590423e+01
7736.122000 4.744368e+01
7738.335000 4.558512e+01
7740.547000 4.437562e+01
7742.759000 4.502261e+01
7744.971000 4.707793e+01
7747.184000 4.692962e+01
7749.396000 4.609911e+01
7751.608000 4.969921e+01
7753.820000 5.516250e+01
7756.032000 4.616830e+01
7758.245000 4.624459e+01
7760.457000 5.549781e+01
7762.669000 5.024874e+01
7764.881000 4.819191e+01
7767.094000 4.813442e+01
7769.306000 5.039932e+01
7771.518000 5.280111e+01
7773.730000 5.226060e+01
7775.943000 5.099734e+01
7778.155000 5.060039e+01
7780.367000 5.161905e+01
7782.579000 5.285662e+01
7784.792000 5.264481e+01
7787.004000 5.664960e+01
7789.216000 5.476291e+01
7791.428000 5.328436e+01
7793.641000 4.937686e+01
7795.853000 4.997385e+01
7798.065000 5.222219e+01
7800.277000 5.323159e+01
7802.489000 5.009158e+01
7804.702000 5.156368e+01
7806.914000 4.985634e+01
7809.126000 5.246288e+01
7811.338000 5.235707e+01
7813.551000 5.196612e+01
7815.763000 5.719752e+01
7817.975000 5.656589e+01
7820.187000 5.198394e+01
7822.400000 5.315319e+01
7824.612000 5.376512e+01
7826.824000 5.308588e+01
7829.036000 5.345751e+01
7831.249000 5.527495e+01
7833.461000 5.610583e+01
7835.673000 5.378305e+01
7837.885000 5.590807e+01
7840.097000 5.813411e+01
7842.310000 5.504112e+01
7844.522000 5.499038e+01
7846.734000 5.666261e+01
7848.946000 5.346393e+01
7851.159000 5.401647e+01
7853.371000 5.284221e+01
7855.583000 5.278796e+01
7857.795000 5.623521e+01
7860.008000 4.933736e+01
7862.220000 5.482992e+01
7864.432000 5.535167e+01
7866.644000 5.109204e+01
7868.857000 5.302138e+01
7871.069000 5.047865e+01
7873.281000 5.048633e+01
7875.493000 5.282058e+01
7877.706000 3.963303e+01
7879.918000 5.104134e+01
7882.130000 5.713232e+01
7884.342000 5.560729e+01
7886.554000 5.842431e+01
7888.767000 4.769420e+01
7890.979000 5.297482e+01
7893.191000 5.183333e+01
7895.403000 4.900116e+01
7897.616000 4.954268e+01
7899.828000 5.272207e+01
7902.040000 5.394807e+01
7904.252000 6.033492e+01
7906.465000 5.841386e+01
7908.677000 5.646490e+01
7910.889000 5.621444e+01
7913.101000 5.098656e+01
7915.314000 5.092015e+01
7917.526000 5.208127e+01
7919.738000 4.622447e+01
7921.950000 5.096100e+01
7924.162000 4.946341e+01
7926.375000 4.800442e+01
7928.587000 4.747203e+01
7930.799000 4.951677e+01
7933.011000 5.542245e+01
7935.224000 4.959880e+01
7937.436000 4.755545e+01
7939.648000 4.797961e+01
7941.860000 4.712979e+01
7944.073000 4.753740e+01
7946.285000 4.786906e+01
7948.497000 4.668299e+01
7950.709000 4.916103e+01
7952.922000 4.748450e+01
7955.134000 4.853075e+01
7957.346000 5.181870e+01
7959.558000 5.271748e+01
7961.771000 5.240604e+01
7963.983000 5.165098e+01
7966.195000 4.925840e+01
7968.407000 5.269106e+01
7970.619000 4.839721e+01
7972.832000 4.542081e+01
7975.044000 4.589830e+01
7977.256000 4.831453e+01
7979.468000 4.794222e+01
7981.681000 4.966193e+01
7983.893000 4.680303e+01
7986.105000 4.607357e+01
7988.317000 4.868062e+01
7990.530000 5.221620e+01
7992.742000 5.095253e+01
7994.954000 5.171113e+01
7997.166000 4.966478e+01
7999.379000 4.148454e+01
8001.591000 4.154720e+01
8003.803000 5.170289e+01
8006.015000 5.145263e+01
8008.227000 5.044431e+01
8010.440000 4.842954e+01
8012.652000 4.772671e+01
8014.864000 4.982253e+01
8017.076000 4.914305e+01
8019.289000 4.831428e+01
8021.501000 4.940399e+01
8023.713000 4.704383e+01
8025.925000 4.768055e+01
8028.138000 4.743131e+01
8030.350000 3.889689e+01
8032.562000 4.216469e+01
8034.774000 4.377194e+01
8036.987000 4.130709e+01
8039.199000 4.227820e+01
8041.411000 4.321206e+01
8043.623000 4.222440e+01
8045.836000 4.529823e+01
8048.048000 4.497908e+01
8050.260000 4.445730e+01
8052.472000 4.704254e+01
8054.684000 4.638869e+01
8056.897000 4.427995e+01
8059.109000 4.304157e+01
8061.321000 4.202806e+01
8063.533000 4.335868e+01
8065.746000 4.437181e+01
8067.958000 4.542659e+01
8070.170000 4.559785e+01
8072.382000 4.577158e+01
8074.595000 4.806398e+01
8076.807000 4.592304e+01
8079.019000 4.676031e+01
8081.231000 5.066395e+01
8083.444000 5.114752e+01
8085.656000 4.856391e+01
8087.868000 4.287840e+01
8090.080000 4.620325e+01
8092.293000 4.692500e+01
8094.505000 3.710076e+01
8096.717000 4.496079e+01
8098.929000 3.939462e+01
8101.141000 4.559153e+01
8103.354000 4.384243e+01
8105.566000 4.543459e+01
8107.778000 4.256959e+01
8109.990000 4.124295e+01
8112.203000 4.223333e+01
8114.415000 4.297422e+01
8116.627000 4.210318e+01
8118.839000 4.152501e+01
8121.052000 4.216212e+01
8123.264000 4.713078e+01
8125.476000 4.755842e+01
8127.688000 4.720186e+01
8129.901000 4.692130e+01
8132.113000 4.408003e+01
8134.325000 4.403460e+01
8136.537000 4.352525e+01
8138.749000 4.485705e+01
8140.962000 4.556497e+01
8143.174000 4.294431e+01
8145.386000 3.918745e+01
8147.598000 4.416601e+01
8149.811000 4.542891e+01
8152.023000 4.670130e+01
8154.235000 4.801686e+01
8156.447000 4.551309e+01
8158.660000 4.412390e+01
8160.872000 4.435489e+01
8163.084000 4.111571e+01
8165.296000 3.924961e+01
8167.509000 3.910986e+01
8169.721000 3.868731e+01
8171.933000 3.664289e+01
8174.145000 3.705917e+01
8176.358000 4.019045e+01
8178.570000 4.115795e+01
8180.782000 4.089108e+01
8182.994000 3.614557e+01
8185.206000 3.688336e+01
8187.419000 4.130435e+01
8189.631000 3.923570e+01
8191.843000 3.618538e+01
8194.055000 3.804744e+01
8196.268000 4.067453e+01
8198.480000 3.745546e+01
8200.692000 3.752642e+01
8202.904000 3.910330e+01
8205.117000 3.958803e+01
8207.329000 4.281642e+01
8209.541000 4.103152e+01
8211.753000 4.170196e+01
8213.966000 4.259287e+01
8216.178000 4.411996e+01
8218.390000 4.332092e+01
8220.602000 4.207302e+01
8222.814000 4.074450e+01
8225.027000 3.993173e+01
8227.239000 3.919562e+01
8229.451000 3.282967e+01
8231.663000 3.370862e+01
8233.876000 3.269153e+01
8236.088000 3.759153e+01
8238.300000 3.751689e+01
8240.512000 3.741468e+01
8242.725000 3.861911e+01
8244.937000 3.923165e+01
8247.149000 4.376472e+01
8249.361000 4.119303e+01
8251.574000 4.366172e+01
8253.786000 4.705042e+01
8255.998000 4.220466e+01
8258.210000 4.078998e+01
8260.423000 4.343644e+01
8262.635000 4.693666e+01
8264.847000 4.649940e+01
8267.059000 4.646179e+01
8269.271000 4.935692e+01
8271.484000 4.913796e+01
8273.696000 4.454479e+01
8275.908000 3.978865e+01
8278.120000 3.695565e+01
8280.333000 3.856400e+01
8282.545000 4.139729e+01
8284.757000 3.711048e+01
8286.969000 3.408846e+01
8289.182000 3.499552e+01
8291.394000 3.676899e+01
8293.606000 3.435582e+01
8295.818000 3.678926e+01
8298.031000 3.654244e+01
8300.243000 3.821302e+01
8302.455000 3.709949e+01
8304.667000 3.118308e+01
8306.880000 3.522523e+01
8309.092000 3.786380e+01
8311.304000 4.173870e+01
8313.516000 4.477700e+01
8315.728000 4.076028e+01
8317.941000 3.645041e+01
8320.153000 3.657644e+01
8322.365000 3.412674e+01
8324.577000 3.554682e+01
8326.790000 3.807131e+01
8329.002000 4.158061e+01
8331.214000 3.987785e+01
8333.426000 3.755594e+01
8335.639000 3.721083e+01
8337.851000 3.845180e+01
8340.063000 3.988461e+01
8342.275000 4.440330e+01
8344.488000 4.483577e+01
8346.700000 4.829502e+01
8348.912000 4.502817e+01
8351.124000 3.585310e+01
8353.336000 4.049633e+01
8355.549000 4.370598e+01
8357.761000 3.636503e+01
8359.973000 4.450393e+01
8362.185000 4.587120e+01
8364.398000 4.331322e+01
8366.610000 4.466943e+01
8368.822000 4.022985e+01
8371.034000 4.091964e+01
8373.247000 4.244420e+01
8375.459000 4.224954e+01
8377.671000 4.116463e+01
8379.883000 4.119668e+01
8382.096000 3.920386e+01
8384.308000 4.110735e+01
8386.520000 4.023771e+01
8388.732000 3.689719e+01
8390.945000 3.604095e+01
8393.157000 3.915802e+01
8395.369000 3.968776e+01
8397.581000 3.876268e+01
8399.793000 4.320702e+01
8402.006000 3.739197e+01
8404.218000 3.171262e+01
8406.430000 3.719609e+01
8408.642000 4.139449e+01
8410.855000 4.623691e+01
8413.067000 4.379343e+01
8415.279000 4.357610e+01
8417.491000 4.593890e+01
8419.704000 4.079091e+01
8421.916000 3.644151e+01
8424.128000 4.222329e+01
8426.340000 4.297138e+01
8428.553000 4.381609e+01
8430.765000 4.583918e+01
8432.977000 4.339504e+01
8435.189000 3.315541e+01
8437.401000 3.087278e+01
8439.614000 4.039372e+01
8441.826000 4.275844e+01
8444.038000 4.526458e+01
8446.250000 4.795895e+01
8448.463000 4.964439e+01
8450.675000 4.767757e+01
8452.887000 4.732103e+01
8455.099000 5.173251e+01
8457.312000 5.020155e+01
8459.524000 4.474306e+01
8461.736000 5.243748e+01
8463.948000 5.400006e+01
8466.161000 4.834824e+01
8468.373000 4.584561e+01
8470.585000 4.684033e+01
8472.797000 5.121116e+01
8475.010000 5.736476e+01
8477.222000 5.302014e+01
8479.434000 5.480734e+01
8481.646000 5.507350e+01
8483.858000 6.094473e+01
8486.071000 6.119325e+01
8488.283000 6.362459e+01
8490.495000 6.590200e+01
8492.707000 6.282641e+01
8494.920000 6.291571e+01
8497.132000 6.379611e+01
8499.344000 5.969722e+01
8501.556000 6.619196e+01
8503.769000 6.770338e+01
8505.981000 6.927894e+01
8508.193000 6.497948e+01
8510.405000 6.871496e+01
8512.618000 6.647058e+01
8514.830000 6.633921e+01
8517.042000 6.505123e+01
8519.254000 6.739376e+01
8521.466000 6.731177e+01
8523.679000 6.853013e+01
8525.891000 7.492468e+01
8528.103000 7.767337e+01
8530.315000 7.759510e+01
8532.528000 7.286330e+01
8534.740000 7.687669e+01
8536.952000 7.774752e+01
8539.164000 8.057297e+01
8541.377000 8.571713e+01
8543.589000 9.138686e+01
8545.801000 9.334519e+01
8548.013000 9.325061e+01
8550.226000 8.877966e+01
8552.438000 8.547870e+01
8554.650000 8.605059e+01
8556.862000 9.501365e+01
8559.075000 9.096428e+01
8561.287000 9.552324e+01
8563.499000 9.268486e+01
8565.711000 9.051251e+01
8567.923000 9.216839e+01
8570.136000 9.270633e+01
8572.348000 9.343307e+01
8574.560000 9.255817e+01
8576.772000 8.917692e+01
8578.985000 9.085611e+01
8581.197000 9.327537e+01
8583.409000 9.472376e+01
8585.621000 9.667040e+01
8587.834000 9.670199e+01
8590.046000 9.714125e+01
8592.258000 9.430482e+01
8594.470000 9.107863e+01
8596.683000 9.048704e+01
8598.895000 9.149399e+01
8601.107000 9.158291e+01
8603.319000 9.412804e+01
8605.532000 9.230387e+01
8607.744000 8.841300e+01
8609.956000 8.998564e+01
8612.168000 8.691160e+01
8614.380000 8.332041e+01
8616.593000 8.278788e+01
8618.805000 8.118449e+01
8621.017000 8.381403e+01
8623.229000 8.436767e+01
8625.442000 8.318543e+01
8627.654000 8.343199e+01
8629.866000 8.227783e+01
8632.078000 8.711130e+01
8634.291000 8.761920e+01
8636.503000 8.552719e+01
8638.715000 8.363564e+01
8640.927000 8.395476e+01
8643.140000 8.498168e+01
8645.352000 8.569980e+01
8647.564000 8.930621e+01
8649.776000 9.141920e+01
8651.988000 9.193025e+01
8654.201000 8.621025e+01
8656.413000 8.719992e+01
8658.625000 8.499452e+01
8660.837000 8.690739e+01
8663.050000 8.899072e+01
8665.262000 8.816843e+01
8667.474000 8.896161e+01
8669.686000 8.804585e+01
8671.899000 8.824353e+01
8674.111000 8.551526e+01
8676.323000 8.539070e+01
8678.535000 8.609857e+01
8680.748000 8.581252e+01
8682.960000 8.599071e+01
8685.172000 8.398372e+01
8687.384000 8.552259e+01
8689.597000 8.741910e+01
8691.809000 8.700645e+01
8694.021000 8.864149e+01
8696.233000 8.928099e+01
8698.445000 9.272397e+01
8700.658000 9.318114e+01
8702.870000 9.229144e+01
8705.082000 9.168175e+01
8707.294000 8.839614e+01
8709.507000 8.736352e+01
8711.719000 8.708839e+01
8713.931000 9.009973e+01
8716.143000 9.132631e+01
8718.356000 8.859702e+01
8720.568000 8.942593e+01
8722.780000 8.815105e+01
8724.992000 9.197248e+01
8727.205000 9.473950e+01
8729.417000 9.578770e+01
8731.629000 9.756507e+01
8733.841000 9.624881e+01
8736.053000 9.626375e+01
8738.266000 9.308139e+01
8740.478000 9.296056e+01
8742.690000 9.059904e+01
8744.902000 9.082845e+01
8747.115000 9.092283e+01
8749.327000 8.903368e+01
8751.539000 8.995517e+01
8753.751000 8.583461e+01
8755.964000 8.331119e+01
8758.176000 8.405551e+01
8760.388000 8.758474e+01
8762.600000 8.517801e+01
8764.813000 8.635037e+01
8767.025000 8.596371e+01
8769.237000 8.714796e+01
8771.449000 8.448974e+01
8773.662000 6.602581e+01
8775.874000 8.289901e+01
8778.086000 9.319287e+01
8780.298000 9.084903e+01
8782.510000 8.409385e+01
8784.723000 7.765243e+01
8786.935000 8.712242e+01
8789.147000 8.323885e+01
8791.359000 8.602313e+01
8793.572000 8.975175e+01
8795.784000 8.822035e+01
8797.996000 8.459459e+01
8800.208000 8.108352e+01
8802.421000 7.945464e+01
8804.633000 7.923838e+01
8806.845000 7.862308e+01
8809.057000 8.163966e+01
8811.270000 8.442665e+01
8813.482000 8.597679e+01
8815.694000 8.531752e+01
8817.906000 8.753118e+01
8820.118000 8.623367e+01
8822.331000 8.510813e+01
8824.543000 8.062478e+01
8826.755000 7.492520e+01
8828.967000 8.069421e+01
8831.180000 7.797895e+01
8833.392000 7.179885e+01
8835.604000 7.281361e+01
8837.816000 7.406085e+01
8840.029000 7.423053e+01
8842.241000 6.976579e+01
8844.453000 6.830933e+01
8846.665000 7.049870e+01
8848.878000 7.040585e+01
8851.090000 7.378273e+01
8853.302000 6.395515e+01
8855.514000 6.877180e+01
8857.727000 6.500224e+01
8859.939000 6.252238e+01
8862.151000 5.984664e+01
8864.363000 6.014553e+01
8866.575000 5.932618e+01
8868.788000 6.435671e+01
8871.000000 6.449570e+01
8873.212000 6.206457e+01
8875.424000 6.190007e+01
8877.637000 6.281427e+01
8879.849000 6.308323e+01
8882.061000 6.518995e+01
8884.273000 6.352805e+01
8886.486000 6.422460e+01
8888.698000 7.123337e+01
8890.910000 6.506395e+01
8893.122000 5.663710e+01
8895.335000 5.843760e+01
8897.547000 5.861748e+01
8899.759000 5.917972e+01
8901.971000 6.299766e+01


==> anc/spec_2023ufx_2023-12-25T02_40_24.960_GMOS.dat <==
# spectrum of 2023ufx
# MJD = 60303.111400
# UT = 2023-12-25T02:40:24.960
# PHASE = 78 days
# INSTRUMENT = GN/GMOS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
4800.393000 4.654139e+00
4801.906000 4.811122e+00
4803.418000 4.296825e+00
4804.931000 2.028185e+00
4806.443000 3.216045e+00
4807.955000 1.985956e+00
4809.468000 2.984107e+00
4810.980000 5.650462e+00
4812.492000 2.088602e+00
4814.005000 4.327255e+00
4815.517000 2.499962e+00
4817.030000 3.080754e+00
4818.542000 2.563033e+00
4820.054000 4.064366e+00
4821.567000 4.018333e+00
4823.079000 3.160377e+00
4824.591000 2.702421e+00
4826.104000 2.829432e+00
4827.616000 3.845383e+00
4829.129000 4.670035e+00
4830.641000 5.704818e+00
4832.153000 5.246495e+00
4833.666000 5.550909e+00
4835.178000 6.316862e+00
4836.690000 5.268497e+00
4838.203000 5.694919e+00
4839.715000 4.850008e+00
4841.228000 6.376576e+00
4842.740000 5.094146e+00
4844.252000 4.992234e+00
4845.765000 8.114255e+00
4847.277000 6.953999e+00
4848.790000 7.379796e+00
4850.302000 5.783263e+00
4851.814000 7.110763e+00
4853.327000 6.720330e+00
4854.839000 6.611318e+00
4856.351000 7.695689e+00
4857.864000 6.383147e+00
4859.376000 6.575013e+00
4860.889000 8.011151e+00
4862.401000 7.002618e+00
4863.913000 7.349638e+00
4865.426000 6.409209e+00
4866.938000 7.686314e+00
4868.450000 7.395620e+00
4869.963000 7.737703e+00
4871.475000 6.430398e+00
4872.988000 7.707725e+00
4874.500000 6.953297e+00
4876.012000 7.178750e+00
4877.525000 6.340798e+00
4879.037000 4.785921e+00
4880.549000 7.195414e+00
4882.062000 6.774214e+00
4883.574000 7.533516e+00
4885.087000 7.926624e+00
4886.599000 7.032803e+00
4888.111000 5.842811e+00
4889.624000 6.469493e+00
4891.136000 6.933599e+00
4892.648000 7.147098e+00
4894.161000 7.220165e+00
4895.673000 6.972256e+00
4897.186000 8.400256e+00
4898.698000 6.375299e+00
4900.210000 7.839222e+00
4901.723000 7.616863e+00
4903.235000 6.511347e+00
4904.747000 6.705702e+00
4906.260000 7.973537e+00
4907.772000 6.920106e+00
4909.285000 7.517389e+00
4910.797000 5.767346e+00
4912.309000 5.933859e+00
4913.822000 7.201745e+00
4915.334000 6.008363e+00
4916.846000 6.661902e+00
4918.359000 6.170363e+00
4919.871000 7.758273e+00
4921.384000 6.845512e+00
4922.896000 6.940332e+00
4924.408000 6.362094e+00
4925.921000 6.166995e+00
4927.433000 7.293153e+00
4928.945000 9.169982e+00
4930.458000 6.929743e+00
4931.970000 8.300030e+00
4933.483000 8.132612e+00
4934.995000 7.751504e+00
4936.507000 8.285128e+00
4938.020000 6.654299e+00
4939.532000 7.182099e+00
4941.045000 7.121661e+00
4942.557000 8.130267e+00
4944.069000 7.402705e+00
4945.582000 9.407332e+00
4947.094000 7.635919e+00
4948.606000 7.501478e+00
4950.119000 6.358229e+00
4951.631000 8.117670e+00
4953.144000 7.086687e+00
4954.656000 9.481865e+00
4956.168000 7.601420e+00
4957.681000 8.163311e+00
4959.193000 8.380246e+00
4960.705000 7.641530e+00
4962.218000 8.120081e+00
4963.730000 7.623926e+00
4965.243000 6.452697e+00
4966.755000 7.254962e+00
4968.267000 7.689527e+00
4969.780000 7.511353e+00
4971.292000 7.910565e+00
4972.804000 7.220796e+00
4974.317000 7.308257e+00
4975.829000 6.922747e+00
4977.342000 7.559434e+00
4978.854000 6.950102e+00
4980.366000 6.899624e+00
4981.879000 6.753153e+00
4983.391000 7.760047e+00
4984.903000 5.935619e+00
4986.416000 6.412938e+00
4987.928000 6.859036e+00
4989.441000 7.582593e+00
4990.953000 6.069705e+00
4992.465000 5.653476e+00
4993.978000 5.332397e+00
4995.490000 4.292400e+00
4997.002000 7.192545e+00
4998.515000 6.601342e+00
5000.027000 6.994072e+00
5001.540000 6.139536e+00
5003.052000 7.323257e+00
5004.564000 6.115484e+00
5006.077000 5.942491e+00
5007.589000 8.210109e+00
5009.101000 6.699319e+00
5010.614000 6.972298e+00
5012.126000 5.873852e+00
5013.639000 5.018232e+00
5015.151000 7.273148e+00
5016.663000 6.159450e+00
5018.176000 7.275105e+00
5019.688000 6.351524e+00
5021.201000 6.038023e+00
5022.713000 6.200707e+00
5024.225000 7.185877e+00
5025.738000 6.131316e+00
5027.250000 7.151965e+00
5028.762000 6.343277e+00
5030.275000 5.778020e+00
5031.787000 8.004733e+00
5033.300000 6.569817e+00
5034.812000 7.083575e+00
5036.324000 7.901240e+00
5037.837000 6.745648e+00
5039.349000 6.452678e+00
5040.861000 6.053747e+00
5042.374000 7.294216e+00
5043.886000 6.946215e+00
5045.399000 6.116297e+00
5046.911000 6.323655e+00
5048.423000 7.100370e+00
5049.936000 7.657692e+00
5051.448000 6.047543e+00
5052.960000 6.184908e+00
5054.473000 6.403307e+00
5055.985000 6.662040e+00
5057.498000 5.435832e+00
5059.010000 6.788270e+00
5060.522000 5.799542e+00
5062.035000 6.818117e+00
5063.547000 6.419144e+00
5065.059000 8.118520e+00
5066.572000 6.107706e+00
5068.084000 6.714275e+00
5069.597000 6.045453e+00
5071.109000 6.870129e+00
5072.621000 6.252658e+00
5074.134000 6.174958e+00
5075.646000 7.590234e+00
5077.158000 5.579208e+00
5078.671000 5.881645e+00
5080.183000 7.585812e+00
5081.696000 6.872415e+00
5083.208000 6.044364e+00
5084.720000 5.712095e+00
5086.233000 5.313921e+00
5087.745000 7.068409e+00
5089.257000 6.800361e+00
5090.770000 6.026568e+00
5092.282000 5.882179e+00
5093.795000 5.806601e+00
5095.307000 6.137759e+00
5096.819000 6.251775e+00
5098.332000 5.676406e+00
5099.844000 5.698348e+00
5101.357000 7.120222e+00
5102.869000 5.994570e+00
5104.381000 5.836054e+00
5105.894000 6.222795e+00
5107.406000 5.296575e+00
5108.918000 5.384005e+00
5110.431000 4.944860e+00
5111.943000 6.787185e+00
5113.456000 6.406789e+00
5114.968000 5.883206e+00
5116.480000 6.411354e+00
5117.993000 5.954884e+00
5119.505000 5.739847e+00
5121.017000 6.082677e+00
5122.530000 5.048999e+00
5124.042000 6.921201e+00
5125.555000 6.004383e+00
5127.067000 6.071575e+00
5128.579000 4.671724e+00
5130.092000 5.927461e+00
5131.604000 6.133151e+00
5133.116000 4.745675e+00
5134.629000 4.625967e+00
5136.141000 5.901817e+00
5137.654000 4.860352e+00
5139.166000 5.409359e+00
5140.678000 5.775544e+00
5142.191000 4.587585e+00
5143.703000 5.147550e+00
5145.215000 5.033586e+00
5146.728000 5.347046e+00
5148.240000 4.741709e+00
5149.753000 4.113639e+00
5151.265000 3.900140e+00
5152.777000 5.215028e+00
5154.290000 4.698416e+00
5155.802000 5.817414e+00
5157.314000 5.214047e+00
5158.827000 6.159856e+00
5160.339000 5.503825e+00
5161.852000 5.898805e+00
5163.364000 5.960267e+00
5164.876000 4.960526e+00
5166.389000 5.929808e+00
5167.901000 4.945170e+00
5169.413000 5.207411e+00
5170.926000 4.795986e+00
5172.438000 5.003910e+00
5173.951000 6.060967e+00
5175.463000 5.298690e+00
5176.975000 6.085621e+00
5178.488000 6.197747e+00
5180.000000 5.007424e+00
5181.513000 6.740163e+00
5183.025000 6.038559e+00
5184.537000 6.777335e+00
5186.050000 5.885533e+00
5187.562000 6.249212e+00
5189.074000 5.206816e+00
5190.587000 5.169797e+00
5192.099000 5.923417e+00
5193.612000 5.011509e+00
5195.124000 6.403257e+00
5196.636000 4.038066e+00
5198.149000 7.175228e+00
5199.661000 6.355014e+00
5201.173000 6.759190e+00
5202.686000 6.536248e+00
5204.198000 7.360657e+00
5205.711000 6.627263e+00
5207.223000 5.278013e+00
5208.735000 6.398734e+00
5210.248000 5.562982e+00
5211.760000 7.025586e+00
5213.272000 7.645395e+00
5214.785000 5.173761e+00
5216.297000 4.710480e+00
5217.810000 5.937193e+00
5219.322000 5.251963e+00
5220.834000 6.895073e+00
5222.347000 7.289591e+00
5223.859000 6.445131e+00
5225.371000 6.615747e+00
5226.884000 6.358260e+00
5228.396000 6.227720e+00
5229.909000 6.004899e+00
5231.421000 5.701153e+00
5232.933000 7.066649e+00
5234.446000 5.861040e+00
5235.958000 5.176698e+00
5237.470000 5.083395e+00
5238.983000 6.630373e+00
5240.495000 6.772222e+00
5242.008000 7.352582e+00
5243.520000 6.104469e+00
5245.032000 6.281940e+00
5246.545000 5.838502e+00
5248.057000 5.485145e+00
5249.569000 7.176689e+00
5251.082000 6.072604e+00
5252.594000 6.038463e+00
5254.107000 6.201696e+00
5255.619000 6.576603e+00
5257.131000 6.386815e+00
5258.644000 5.920521e+00
5260.156000 6.641208e+00
5261.669000 5.544525e+00
5263.181000 6.005042e+00
5264.693000 6.271182e+00
5266.206000 6.192079e+00
5267.718000 6.529645e+00
5269.230000 6.012419e+00
5270.743000 6.929788e+00
5272.255000 6.135254e+00
5273.768000 6.403181e+00
5275.280000 5.799853e+00
5276.792000 5.896640e+00
5278.305000 6.241241e+00
5279.817000 6.271022e+00
5281.329000 5.743212e+00
5282.842000 5.285884e+00
5284.354000 6.650580e+00
5285.867000 7.365985e+00
5287.379000 7.003553e+00
5288.891000 5.580306e+00
5290.404000 6.919639e+00
5291.916000 6.213092e+00
5293.428000 6.742611e+00
5294.941000 7.684627e+00
5296.453000 6.045498e+00
5297.966000 6.105817e+00
5299.478000 5.987986e+00
5300.990000 5.622029e+00
5302.503000 6.860238e+00
5304.015000 6.890186e+00
5305.527000 6.587086e+00
5307.040000 5.996871e+00
5308.552000 5.827782e+00
5310.065000 5.939036e+00
5311.577000 6.407047e+00
5313.089000 5.457019e+00
5314.602000 6.226368e+00
5316.114000 6.882450e+00
5317.626000 6.150326e+00
5319.139000 6.380668e+00
5320.651000 6.074246e+00
5322.164000 5.712063e+00
5323.676000 5.770214e+00
5325.188000 5.663818e+00
5326.701000 6.448259e+00
5328.213000 6.194603e+00
5329.725000 6.089258e+00
5331.238000 5.967912e+00
5332.750000 6.133115e+00
5334.263000 7.055431e+00
5335.775000 6.213873e+00
5337.287000 6.250704e+00
5338.800000 5.587281e+00
5340.312000 5.691331e+00
5341.825000 6.875928e+00
5343.337000 6.591082e+00
5344.849000 5.334245e+00
5346.362000 6.347352e+00
5347.874000 5.266106e+00
5349.386000 6.253447e+00
5350.899000 6.019384e+00
5352.411000 5.973007e+00
5353.924000 6.290847e+00
5355.436000 5.694263e+00
5356.948000 6.711548e+00
5358.461000 6.125352e+00
5359.973000 5.664373e+00
5361.485000 6.771162e+00
5362.998000 5.962843e+00
5364.510000 6.138924e+00
5366.023000 5.706317e+00
5367.535000 4.938015e+00
5369.047000 5.845614e+00
5370.560000 6.409556e+00
5372.072000 6.517711e+00
5373.584000 5.560583e+00
5375.097000 5.936997e+00
5376.609000 6.380042e+00
5378.122000 6.173294e+00
5379.634000 6.568807e+00
5381.146000 6.227233e+00
5382.659000 7.401334e+00
5384.171000 5.897306e+00
5385.683000 6.232082e+00
5387.196000 6.594624e+00
5388.708000 6.176794e+00
5390.221000 6.013101e+00
5391.733000 6.248035e+00
5393.245000 5.781962e+00
5394.758000 6.089926e+00
5396.270000 5.676977e+00
5397.782000 6.134297e+00
5399.295000 5.770574e+00
5400.807000 6.326766e+00
5402.320000 5.731888e+00
5403.832000 5.913098e+00
5405.344000 6.247744e+00
5406.857000 5.465156e+00
5408.369000 5.211109e+00
5409.881000 6.570863e+00
5411.394000 5.157788e+00
5412.906000 6.015212e+00
5414.419000 6.593167e+00
5415.931000 5.943839e+00
5417.443000 5.746010e+00
5418.956000 6.469309e+00
5420.468000 6.252634e+00
5421.980000 5.874034e+00
5423.493000 5.844209e+00
5425.005000 7.132107e+00
5426.518000 6.530045e+00
5428.030000 5.783890e+00
5429.542000 6.185615e+00
5431.055000 6.317292e+00
5432.567000 6.126142e+00
5434.080000 6.080429e+00
5435.592000 6.079068e+00
5437.104000 6.105171e+00
5438.617000 6.050205e+00
5440.129000 6.218832e+00
5441.641000 6.631878e+00
5443.154000 6.602314e+00
5444.666000 6.702751e+00
5446.179000 5.638801e+00
5447.691000 6.322820e+00
5449.203000 6.681903e+00
5450.716000 6.484866e+00
5452.228000 6.328980e+00
5453.740000 6.374158e+00
5455.253000 6.985220e+00
5456.765000 6.853609e+00
5458.278000 5.736133e+00
5459.790000 5.925070e+00
5461.302000 6.802046e+00
5462.815000 6.449394e+00
5464.327000 6.253792e+00
5465.839000 5.621085e+00
5467.352000 5.633017e+00
5468.864000 6.391665e+00
5470.377000 6.149613e+00
5471.889000 6.277126e+00
5473.401000 6.823356e+00
5474.914000 6.407501e+00
5476.426000 6.514353e+00
5477.938000 5.764465e+00
5479.451000 6.249829e+00
5480.963000 5.806570e+00
5482.476000 6.035554e+00
5483.988000 6.731531e+00
5485.500000 6.664566e+00
5487.013000 6.577052e+00
5488.525000 6.301334e+00
5490.037000 6.220230e+00
5491.550000 6.750494e+00
5493.062000 6.374657e+00
5494.575000 5.546464e+00
5496.087000 6.358141e+00
5497.599000 6.299239e+00
5499.112000 6.821681e+00
5500.624000 5.810451e+00
5502.136000 6.330229e+00
5503.649000 5.806468e+00
5505.161000 6.456513e+00
5506.674000 5.852392e+00
5508.186000 6.752153e+00
5509.698000 5.412396e+00
5511.211000 6.238092e+00
5512.723000 5.270064e+00
5514.236000 6.226080e+00
5515.748000 6.490996e+00
5517.260000 6.559590e+00
5518.773000 6.869368e+00
5520.285000 5.624327e+00
5521.797000 6.362400e+00
5523.310000 5.923161e+00
5524.822000 6.162308e+00
5526.335000 5.851727e+00
5527.847000 6.000168e+00
5529.359000 6.046012e+00
5530.872000 6.544728e+00
5532.384000 6.033008e+00
5533.896000 6.194378e+00
5535.409000 6.844838e+00
5536.921000 5.814867e+00
5538.434000 6.721280e+00
5539.946000 6.571577e+00
5541.458000 6.554200e+00
5542.971000 6.783115e+00
5544.483000 6.589391e+00
5545.995000 6.415706e+00
5547.508000 6.681588e+00
5549.020000 6.788334e+00
5550.533000 7.165998e+00
5552.045000 6.734630e+00
5553.557000 6.150950e+00
5555.070000 7.130975e+00
5556.582000 6.681764e+00
5558.094000 6.465077e+00
5559.607000 6.374742e+00
5561.119000 6.345271e+00
5562.632000 6.890438e+00
5564.144000 7.015319e+00
5565.656000 6.385845e+00
5567.169000 6.960664e+00
5568.681000 8.104087e+00
5570.193000 6.390433e+00
5571.706000 6.890075e+00
5573.218000 6.938991e+00
5574.731000 6.928137e+00
5576.243000 6.654582e+00
5577.755000 7.570305e+00
5579.268000 6.956371e+00
5580.780000 8.386065e+00
5582.292000 7.199520e+00
5583.805000 6.735728e+00
5585.317000 7.695419e+00
5586.830000 7.234344e+00
5588.342000 7.414620e+00
5589.854000 7.644543e+00
5591.367000 7.716176e+00
5592.879000 7.309768e+00
5594.392000 7.888627e+00
5595.904000 7.423385e+00
5597.416000 7.206674e+00
5598.929000 7.713742e+00
5600.441000 7.322549e+00
5601.953000 7.848797e+00
5603.466000 6.868834e+00
5604.978000 8.282796e+00
5606.491000 7.666764e+00
5608.003000 7.677985e+00
5609.515000 7.768430e+00
5611.028000 8.027275e+00
5612.540000 7.864708e+00
5614.052000 8.012765e+00
5615.565000 7.408760e+00
5617.077000 7.019945e+00
5618.590000 7.171677e+00
5620.102000 6.878675e+00
5621.614000 6.688375e+00
5623.127000 7.300869e+00
5624.639000 7.175497e+00
5626.151000 7.721529e+00
5627.664000 7.689818e+00
5629.176000 7.178047e+00
5630.689000 6.981451e+00
5632.201000 7.001115e+00
5633.713000 6.816366e+00
5635.226000 6.918772e+00
5636.738000 6.862345e+00
5638.250000 6.289834e+00
5639.763000 7.386519e+00
5641.275000 6.409886e+00
5642.788000 7.088254e+00
5644.300000 6.350311e+00
5645.812000 6.019886e+00
5647.325000 5.941406e+00
5648.837000 6.125550e+00
5650.349000 6.705524e+00
5651.862000 6.570859e+00
5653.374000 6.174720e+00
5654.887000 6.198549e+00
5656.399000 7.145218e+00
5657.911000 6.283096e+00
5659.424000 6.872991e+00
5660.936000 6.701059e+00
5662.448000 6.549139e+00
5663.961000 6.295323e+00
5665.473000 5.731713e+00
5666.986000 6.031086e+00
5668.498000 6.780074e+00
5670.010000 6.302476e+00
5671.523000 6.154330e+00
5673.035000 6.348285e+00
5674.548000 6.516417e+00
5676.060000 6.056622e+00
5677.572000 5.526612e+00
5679.085000 6.053795e+00
5680.597000 6.622463e+00
5682.109000 6.173688e+00
5683.622000 5.809294e+00
5685.134000 6.021413e+00
5686.647000 5.230657e+00
5688.159000 6.089763e+00
5689.671000 6.102510e+00
5691.184000 6.098288e+00
5692.696000 5.693059e+00
5694.208000 6.263742e+00
5695.721000 6.321692e+00
5697.233000 6.332613e+00
5698.746000 5.551353e+00
5700.258000 6.366458e+00
5701.770000 5.944731e+00
5703.283000 5.910649e+00
5704.795000 5.639696e+00
5706.307000 6.158509e+00
5707.820000 6.453454e+00
5709.332000 6.352647e+00
5710.845000 6.044052e+00
5712.357000 6.035215e+00
5713.869000 6.104953e+00
5715.382000 6.314794e+00
5716.894000 5.721266e+00
5718.406000 6.070852e+00
5719.919000 5.597469e+00
5721.431000 5.859406e+00
5722.944000 5.762928e+00
5724.456000 6.343821e+00
5725.968000 6.029537e+00
5727.481000 6.009576e+00
5728.993000 5.560575e+00
5730.505000 6.433016e+00
5732.018000 6.875385e+00
5733.530000 5.990241e+00
5735.043000 6.071583e+00
5736.555000 5.346319e+00
5738.067000 5.661962e+00
5739.580000 6.193568e+00
5741.092000 6.095949e+00
5742.604000 6.473984e+00
5744.117000 5.726155e+00
5745.629000 6.362171e+00
5747.142000 5.481260e+00
5748.654000 5.679765e+00
5750.166000 5.882188e+00
5751.679000 5.714186e+00
5753.191000 5.838926e+00
5754.704000 5.531335e+00
5756.216000 5.214082e+00
5757.728000 5.502018e+00
5759.241000 5.463991e+00
5760.753000 5.074413e+00
5762.265000 5.413082e+00
5763.778000 5.255400e+00
5765.290000 5.081658e+00
5766.803000 5.396750e+00
5768.315000 4.811019e+00
5769.827000 4.584106e+00
5771.340000 4.815032e+00
5772.852000 5.050363e+00
5774.364000 4.739361e+00
5775.877000 5.271914e+00
5777.389000 5.253942e+00
5778.902000 nan
5781.926000 4.825076e+00
5783.439000 4.628152e+00
5784.951000 4.426937e+00
5786.463000 3.700393e+00
5787.976000 4.260733e+00
5789.488000 5.108939e+00
5791.001000 4.321368e+00
5792.513000 4.695147e+00
5794.025000 4.203496e+00
5795.538000 3.920149e+00
5797.050000 4.571841e+00
5798.562000 4.195792e+00
5800.075000 4.493747e+00
5801.587000 4.027662e+00
5803.100000 3.903491e+00
5804.612000 3.510322e+00
5806.124000 4.396992e+00
5807.637000 3.706893e+00
5809.149000 3.744483e+00
5810.661000 3.795475e+00
5812.174000 3.927652e+00
5813.686000 4.036509e+00
5815.199000 4.719099e+00
5816.711000 4.774896e+00
5818.223000 3.691372e+00
5819.736000 4.277401e+00
5821.248000 4.057323e+00
5822.760000 4.297695e+00
5824.273000 3.461218e+00
5825.785000 4.067488e+00
5827.298000 2.851154e+00
5828.810000 3.934718e+00
5830.322000 3.581117e+00
5831.835000 3.901094e+00
5834.860000 5.317662e+00
5836.372000 3.982269e+00
5837.884000 3.649564e+00
5839.397000 4.524804e+00
5840.909000 3.621843e+00
5842.421000 4.353325e+00
5843.934000 3.367831e+00
5845.446000 3.857855e+00
5846.959000 3.412338e+00
5848.471000 3.958862e+00
5849.983000 3.723462e+00
5851.496000 3.973929e+00
5853.008000 4.875825e+00
5854.520000 nan
5856.033000 4.040091e+00
5857.545000 3.601561e+00
5859.058000 4.323460e+00
5860.570000 4.499362e+00
5862.082000 4.229704e+00
5863.595000 4.222195e+00
5865.107000 4.771631e+00
5866.619000 4.334775e+00
5868.132000 4.426170e+00
5869.644000 4.281241e+00
5871.157000 4.138689e+00
5872.669000 4.599787e+00
5874.181000 4.713558e+00
5875.694000 4.359450e+00
5877.206000 4.836007e+00
5878.718000 4.851370e+00
5880.231000 4.402020e+00
5881.743000 5.152277e+00
5883.256000 4.928862e+00
5884.768000 4.535823e+00
5886.280000 5.310120e+00
5887.793000 5.480715e+00
5889.305000 5.054855e+00
5890.817000 5.051873e+00
5892.330000 4.931019e+00
5893.842000 5.263213e+00
5895.355000 5.277003e+00
5896.867000 5.349214e+00
5898.379000 5.452669e+00
5899.892000 5.814765e+00
5901.404000 5.855690e+00
5902.916000 6.020784e+00
5904.429000 5.999466e+00
5905.941000 5.627021e+00
5907.454000 nan
5908.966000 6.973536e+00
5910.478000 6.122422e+00
5911.991000 6.307313e+00
5913.503000 5.983856e+00
5915.015000 5.885561e+00
5916.528000 5.684132e+00
5918.040000 6.074647e+00
5919.553000 6.378244e+00
5921.065000 5.996540e+00
5922.577000 6.087092e+00
5924.090000 6.111799e+00
5925.602000 5.967173e+00
5927.115000 6.193597e+00
5928.627000 5.835490e+00
5930.139000 6.054059e+00
5931.652000 6.223396e+00
5933.164000 6.193178e+00
5934.676000 6.406691e+00
5936.189000 6.357641e+00
5937.701000 6.470215e+00
5939.214000 6.509443e+00
5940.726000 6.171792e+00
5942.238000 5.956657e+00
5943.751000 6.271594e+00
5945.263000 6.305243e+00
5946.775000 6.616662e+00
5948.288000 6.028667e+00
5949.800000 6.417024e+00
5951.313000 6.575087e+00
5952.825000 6.281693e+00
5954.337000 5.971215e+00
5955.850000 6.363666e+00
5957.362000 6.169944e+00
5958.874000 6.557832e+00
5960.387000 6.285969e+00
5961.899000 5.928201e+00
5963.412000 5.824263e+00
5964.924000 6.123918e+00
5966.436000 5.944964e+00
5967.949000 6.285333e+00
5969.461000 6.204116e+00
5970.973000 6.220052e+00
5972.486000 5.745133e+00
5973.998000 6.058279e+00
5975.511000 5.819344e+00
5977.023000 5.877686e+00
5978.535000 6.514349e+00
5980.048000 5.847237e+00
5981.560000 6.152821e+00
5983.072000 5.713855e+00
5984.585000 5.653548e+00
5986.097000 5.808190e+00
5987.610000 5.870634e+00
5989.122000 5.889063e+00
5990.634000 5.950647e+00
5992.147000 5.674602e+00
5993.659000 5.856722e+00
5995.171000 5.811322e+00
5996.684000 5.767137e+00
5998.196000 6.086198e+00
5999.709000 6.033950e+00
6001.221000 5.661015e+00
6002.733000 5.934167e+00
6004.246000 5.801828e+00
6005.758000 5.927581e+00
6007.271000 5.723707e+00
6008.783000 5.623054e+00
6010.295000 5.760493e+00
6011.808000 6.082948e+00
6013.320000 5.788594e+00
6014.832000 6.122616e+00
6016.345000 5.759480e+00
6017.857000 5.878500e+00
6019.370000 5.936361e+00
6020.882000 5.863553e+00
6022.394000 5.798585e+00
6023.907000 5.715690e+00
6025.419000 5.584090e+00
6026.931000 5.718536e+00
6028.444000 5.987079e+00
6029.956000 5.681882e+00
6031.469000 5.484790e+00
6032.981000 5.475100e+00
6034.493000 5.740161e+00
6036.006000 5.622516e+00
6037.518000 5.683307e+00
6039.030000 5.752085e+00
6040.543000 5.534671e+00
6042.055000 6.054095e+00
6043.568000 5.962076e+00
6045.080000 5.431900e+00
6046.592000 5.814492e+00
6048.105000 5.697535e+00
6049.617000 5.380598e+00
6051.129000 5.373293e+00
6052.642000 5.762671e+00
6054.154000 5.514615e+00
6055.667000 5.219769e+00
6057.179000 5.606867e+00
6058.691000 5.415989e+00
6060.204000 5.858773e+00
6061.716000 5.719281e+00
6063.228000 5.791278e+00
6064.741000 5.408298e+00
6066.253000 5.574348e+00
6067.766000 5.512105e+00
6069.278000 5.498451e+00
6070.790000 5.296985e+00
6072.303000 5.784558e+00
6073.815000 5.312423e+00
6075.327000 5.577163e+00
6076.840000 5.462990e+00
6078.352000 5.595551e+00
6079.865000 5.224572e+00
6081.377000 5.629313e+00
6082.889000 5.408052e+00
6084.402000 5.767424e+00
6085.914000 5.476368e+00
6087.427000 5.667957e+00
6088.939000 5.517895e+00
6090.451000 5.471233e+00
6091.964000 5.389131e+00
6093.476000 4.988068e+00
6094.988000 5.315206e+00
6096.501000 5.082939e+00
6098.013000 5.704346e+00
6099.526000 5.556960e+00
6101.038000 5.458615e+00
6102.550000 5.296176e+00
6104.063000 5.366724e+00
6105.575000 5.290747e+00
6107.087000 5.266514e+00
6108.600000 5.535120e+00
6110.112000 5.347847e+00
6111.625000 5.222876e+00
6113.137000 5.388705e+00
6114.649000 5.284503e+00
6116.162000 5.337827e+00
6117.674000 5.548508e+00
6119.186000 5.357675e+00
6120.699000 5.161042e+00
6122.211000 5.403750e+00
6123.724000 5.240945e+00
6125.236000 5.121089e+00
6126.748000 5.142626e+00
6128.261000 4.975331e+00
6129.773000 5.109942e+00
6131.285000 4.849169e+00
6132.798000 4.913827e+00
6134.310000 5.199916e+00
6135.823000 5.113675e+00
6137.335000 5.257250e+00
6138.847000 5.036375e+00
6140.360000 4.980843e+00
6141.872000 4.997647e+00
6143.384000 4.782065e+00
6144.897000 5.332084e+00
6146.409000 5.086695e+00
6147.922000 5.111555e+00
6149.434000 5.143518e+00
6150.946000 5.369264e+00
6152.459000 5.373204e+00
6153.971000 5.246939e+00
6155.483000 5.191209e+00
6156.996000 5.227127e+00
6158.508000 5.290316e+00
6160.021000 5.190136e+00
6161.533000 5.155279e+00
6163.045000 5.179312e+00
6164.558000 5.132407e+00
6166.070000 5.111218e+00
6167.583000 5.026654e+00
6169.095000 5.089737e+00
6170.607000 5.313714e+00
6172.120000 5.152388e+00
6173.632000 5.130884e+00
6175.144000 5.309212e+00
6176.657000 5.178438e+00
6178.169000 5.106082e+00
6179.682000 5.117935e+00
6181.194000 5.122432e+00
6182.706000 5.295176e+00
6184.219000 5.476697e+00
6185.731000 5.230569e+00
6187.243000 4.720984e+00
6188.756000 4.953229e+00
6190.268000 5.209855e+00
6191.781000 5.187744e+00
6193.293000 4.986138e+00
6194.805000 5.181154e+00
6196.318000 4.924131e+00
6197.830000 4.843610e+00
6199.342000 4.977474e+00
6200.855000 4.928134e+00
6202.367000 4.990116e+00
6203.880000 4.904777e+00
6205.392000 5.096784e+00
6206.904000 4.990798e+00
6208.417000 4.919202e+00
6209.929000 5.266974e+00
6211.441000 4.969595e+00
6212.954000 5.576018e+00
6214.466000 4.986442e+00
6215.979000 5.016845e+00
6217.491000 4.895324e+00
6219.003000 4.823782e+00
6220.516000 5.391912e+00
6222.028000 4.949264e+00
6223.540000 5.024414e+00
6225.053000 4.822007e+00
6226.565000 5.391441e+00
6228.078000 5.182316e+00
6229.590000 4.997146e+00
6231.102000 5.046870e+00
6232.615000 5.238993e+00
6234.127000 4.747663e+00
6235.639000 5.362022e+00
6237.152000 4.950085e+00
6238.664000 5.096001e+00
6240.177000 4.941220e+00
6241.689000 5.030241e+00
6243.201000 5.017013e+00
6244.714000 5.308190e+00
6246.226000 5.151699e+00
6247.739000 5.557950e+00
6249.251000 5.457642e+00
6250.763000 5.560131e+00
6252.276000 5.360326e+00
6253.788000 5.207644e+00
6255.300000 5.297977e+00
6256.813000 5.369334e+00
6258.325000 4.966008e+00
6259.838000 5.536845e+00
6261.350000 5.683833e+00
6262.862000 5.394484e+00
6264.375000 5.593427e+00
6265.887000 5.418282e+00
6267.399000 5.701165e+00
6268.912000 5.519918e+00
6270.424000 5.805426e+00
6271.937000 5.487309e+00
6273.449000 5.728265e+00
6274.961000 5.638677e+00
6276.474000 5.582347e+00
6277.986000 5.519535e+00
6279.498000 5.615948e+00
6281.011000 5.432951e+00
6282.523000 5.721937e+00
6284.036000 5.636340e+00
6285.548000 5.746007e+00
6287.060000 5.465114e+00
6288.573000 5.825654e+00
6290.085000 5.826709e+00
6291.597000 6.000573e+00
6293.110000 5.917576e+00
6294.622000 5.840429e+00
6296.135000 5.863510e+00
6297.647000 5.902059e+00
6299.159000 6.019392e+00
6300.672000 5.991480e+00
6302.184000 6.170610e+00
6303.696000 6.466569e+00
6305.209000 6.256762e+00
6306.721000 6.351785e+00
6308.234000 6.660266e+00
6309.746000 6.547518e+00
6311.258000 6.186423e+00
6312.771000 6.577447e+00
6314.283000 6.727724e+00
6315.795000 6.552374e+00
6317.308000 6.574869e+00
6318.820000 6.682798e+00
6320.333000 6.736249e+00
6321.845000 6.952776e+00
6323.357000 6.665534e+00
6324.870000 6.799521e+00
6326.382000 6.953330e+00
6327.895000 7.325232e+00
6329.407000 7.207421e+00
6330.919000 7.860979e+00
6332.432000 7.408283e+00
6333.944000 7.773305e+00
6335.456000 7.781268e+00
6336.969000 7.766620e+00
6338.481000 7.478250e+00
6339.994000 7.369887e+00
6341.506000 7.603253e+00
6343.018000 7.449229e+00
6344.531000 7.187154e+00
6346.043000 7.334316e+00
6347.555000 7.162377e+00
6349.068000 6.855940e+00
6350.580000 6.936502e+00
6352.093000 6.755761e+00
6353.605000 7.248924e+00
6355.117000 7.205866e+00
6356.630000 6.943783e+00
6358.142000 7.057280e+00
6359.654000 7.066803e+00
6361.167000 6.808231e+00
6362.679000 7.039248e+00
6364.192000 7.331407e+00
6365.704000 7.032420e+00
6367.216000 7.078487e+00
6368.729000 7.146945e+00
6370.241000 7.231280e+00
6371.753000 7.472068e+00
6373.266000 7.450332e+00
6374.778000 7.507100e+00
6376.291000 7.265022e+00
6377.803000 7.399540e+00
6379.315000 7.432313e+00
6380.828000 7.325012e+00
6382.340000 7.616152e+00
6383.852000 7.397795e+00
6385.365000 7.482313e+00
6386.877000 7.556236e+00
6388.390000 7.806805e+00
6389.902000 7.572401e+00
6391.414000 7.477238e+00
6392.927000 7.353458e+00
6394.439000 7.165702e+00
6395.951000 7.630882e+00
6397.464000 7.933259e+00
6398.976000 8.125675e+00
6400.489000 8.191005e+00
6402.001000 8.237172e+00
6403.513000 8.202449e+00
6405.026000 8.339055e+00
6406.538000 8.211477e+00
6408.050000 8.149854e+00
6409.563000 8.463891e+00
6411.075000 8.580515e+00
6412.588000 8.639269e+00
6414.100000 8.900277e+00
6415.612000 8.782097e+00
6417.125000 8.669088e+00
6418.637000 8.715957e+00
6420.150000 9.428856e+00
6421.662000 9.503481e+00
6423.174000 9.300979e+00
6424.687000 9.626151e+00
6426.199000 9.907895e+00
6427.711000 9.766748e+00
6429.224000 1.043494e+01
6430.736000 1.012164e+01
6432.249000 9.946382e+00
6433.761000 1.073109e+01
6435.273000 1.119917e+01
6436.786000 1.139479e+01
6438.298000 1.141734e+01
6439.810000 1.187534e+01
6441.323000 1.183189e+01
6442.835000 1.224779e+01
6444.348000 1.307855e+01
6445.860000 1.309560e+01
6447.372000 1.313301e+01
6448.885000 1.363509e+01
6450.397000 1.396990e+01
6451.909000 1.437078e+01
6453.422000 1.424442e+01
6454.934000 1.408170e+01
6456.447000 1.447747e+01
6457.959000 1.461086e+01
6459.471000 1.509019e+01
6460.984000 1.472668e+01
6462.496000 1.486485e+01
6464.008000 1.496687e+01
6465.521000 1.469029e+01
6467.033000 1.452358e+01
6468.546000 1.473594e+01
6470.058000 1.492198e+01
6471.570000 1.480864e+01
6473.083000 1.494125e+01
6474.595000 1.516525e+01
6476.107000 1.543140e+01
6477.620000 1.531301e+01
6479.132000 1.545402e+01
6480.645000 1.573348e+01
6482.157000 1.594118e+01
6483.669000 1.623806e+01
6485.182000 1.623979e+01
6486.694000 1.655657e+01
6488.206000 1.635887e+01
6489.719000 1.654998e+01
6491.231000 1.678095e+01
6492.744000 1.622372e+01
6494.256000 1.654990e+01
6495.768000 1.681189e+01
6497.281000 1.640007e+01
6498.793000 1.666622e+01
6500.306000 1.675995e+01
6501.818000 1.692006e+01
6503.330000 1.658419e+01
6504.843000 1.665643e+01
6506.355000 1.675153e+01
6507.867000 1.731858e+01
6509.380000 1.725751e+01
6510.892000 1.724085e+01
6512.405000 1.757577e+01
6513.917000 1.752091e+01
6515.429000 1.780130e+01
6516.942000 1.820359e+01
6518.454000 1.821385e+01
6519.966000 1.822217e+01
6521.479000 1.866999e+01
6522.991000 1.921750e+01
6524.504000 1.928752e+01
6526.016000 1.966172e+01
6527.528000 1.975156e+01
6529.041000 2.030889e+01
6530.553000 2.068719e+01
6532.065000 2.103362e+01
6533.578000 2.138658e+01
6535.090000 2.189238e+01
6536.603000 2.217892e+01
6538.115000 2.236203e+01
6539.627000 2.276903e+01
6541.140000 2.312329e+01
6542.652000 2.320481e+01
6544.164000 2.323352e+01
6545.677000 2.315192e+01
6547.189000 2.305264e+01
6548.702000 2.332263e+01
6550.214000 2.325164e+01
6551.726000 2.296084e+01
6553.239000 2.308253e+01
6554.751000 2.354436e+01
6556.263000 2.392082e+01
6557.776000 2.385094e+01
6559.288000 2.373649e+01
6560.801000 2.384236e+01
6562.313000 2.410655e+01
6563.825000 2.417890e+01
6565.338000 2.426363e+01
6566.850000 2.451838e+01
6568.362000 2.427073e+01
6569.875000 2.410417e+01
6571.387000 2.455165e+01
6572.900000 2.456812e+01
6574.412000 2.412606e+01
6575.924000 2.416297e+01
6577.437000 2.403765e+01
6578.949000 2.398070e+01
6580.462000 2.387604e+01
6581.974000 2.378794e+01
6583.486000 2.356853e+01
6584.999000 2.364645e+01
6586.511000 2.355517e+01
6588.023000 2.343315e+01
6589.536000 2.353140e+01
6591.048000 2.339530e+01
6592.561000 2.320519e+01
6594.073000 2.327076e+01
6595.585000 2.277092e+01
6597.098000 2.275868e+01
6598.610000 2.260697e+01
6600.122000 2.249407e+01
6601.635000 2.276184e+01
6603.147000 2.227217e+01
6604.660000 2.204008e+01
6606.172000 2.259821e+01
6607.684000 2.193457e+01
6609.197000 2.193301e+01
6610.709000 2.201528e+01
6612.221000 2.173340e+01
6613.734000 2.141837e+01
6615.246000 2.149094e+01
6616.759000 2.123278e+01
6618.271000 2.093971e+01
6619.783000 2.087367e+01
6621.296000 2.084211e+01
6622.808000 2.042273e+01
6624.320000 2.050890e+01
6625.833000 2.060446e+01
6627.345000 2.024892e+01
6628.858000 2.005937e+01
6630.370000 1.988644e+01
6631.882000 1.989077e+01
6633.395000 1.956485e+01
6634.907000 1.988429e+01
6636.419000 1.957357e+01
6637.932000 1.965021e+01
6639.444000 1.976705e+01
6640.957000 1.943924e+01
6642.469000 1.923741e+01
6643.981000 1.916544e+01
6645.494000 1.936148e+01
6647.006000 1.936305e+01
6648.518000 1.901495e+01
6650.031000 1.897290e+01
6651.543000 1.883874e+01
6653.056000 1.879597e+01
6654.568000 1.871550e+01
6656.080000 1.861645e+01
6657.593000 1.881088e+01
6659.105000 1.927704e+01
6660.618000 1.908818e+01
6662.130000 1.923828e+01
6663.642000 1.953538e+01
6665.155000 1.928110e+01
6666.667000 1.918658e+01
6668.179000 1.913879e+01
6669.692000 1.919100e+01
6671.204000 1.913800e+01
6672.717000 1.916839e+01
6674.229000 1.885203e+01
6675.741000 1.883142e+01
6677.254000 1.880691e+01
6678.766000 1.882464e+01
6680.278000 1.865569e+01
6681.791000 1.857818e+01
6683.303000 1.859952e+01
6684.816000 1.857733e+01
6686.328000 1.870023e+01
6687.840000 1.886993e+01
6689.353000 1.870858e+01
6690.865000 1.813811e+01
6692.377000 1.830233e+01
6693.890000 1.835829e+01
6695.402000 1.794237e+01
6696.915000 1.801329e+01
6698.427000 1.790808e+01
6699.939000 1.796776e+01
6701.452000 1.774178e+01
6702.964000 1.779992e+01
6704.476000 1.731324e+01
6705.989000 1.746847e+01
6707.501000 1.778305e+01
6709.014000 1.732708e+01
6710.526000 1.729838e+01
6712.038000 1.685265e+01
6713.551000 1.724793e+01
6715.063000 1.712116e+01
6716.575000 1.712891e+01
6718.088000 1.687978e+01
6719.600000 1.744165e+01
6721.113000 1.727444e+01
6722.625000 1.703298e+01
6724.137000 1.700258e+01
6725.650000 1.689086e+01
6727.162000 1.702543e+01
6728.674000 1.680783e+01
6730.187000 1.688853e+01
6731.699000 1.677121e+01
6733.212000 1.645163e+01
6734.724000 1.639194e+01
6736.236000 1.636223e+01
6737.749000 1.643351e+01
6739.261000 1.644786e+01
6740.774000 1.631602e+01
6742.286000 1.612399e+01
6743.798000 1.625398e+01
6745.311000 1.590782e+01
6746.823000 1.609930e+01
6748.335000 1.601208e+01
6749.848000 1.595477e+01
6751.360000 1.582909e+01
6752.873000 1.578633e+01
6754.385000 1.598975e+01
6755.897000 1.575006e+01
6757.410000 1.562234e+01
6758.922000 1.572222e+01
6760.434000 1.576241e+01
6761.947000 1.581664e+01
6763.459000 1.536574e+01
6764.972000 1.554317e+01
6766.484000 1.535107e+01
6767.996000 1.542633e+01
6769.509000 1.544428e+01
6771.021000 1.533840e+01
6772.533000 1.529182e+01
6774.046000 1.534295e+01
6775.558000 1.519170e+01
6777.071000 1.504670e+01
6778.583000 1.535775e+01
6780.095000 1.481772e+01
6781.608000 1.503735e+01
6783.120000 1.509821e+01
6784.632000 1.465830e+01
6786.145000 1.484914e+01
6787.657000 1.457389e+01
6789.170000 1.415188e+01
6790.682000 1.450257e+01
6792.194000 1.426725e+01
6793.707000 1.441607e+01
6795.219000 1.416673e+01
6796.731000 1.410772e+01
6798.244000 1.401984e+01
6799.756000 1.371492e+01
6801.269000 1.357206e+01
6802.781000 1.378889e+01
6804.293000 1.357192e+01
6805.806000 1.342823e+01
6807.318000 1.321144e+01
6808.830000 1.315835e+01
6810.343000 1.301554e+01
6811.855000 1.289103e+01
6813.368000 1.287214e+01
6814.880000 1.272301e+01
6816.392000 1.234335e+01
6817.905000 1.256363e+01
6819.417000 1.221999e+01
6820.930000 1.235508e+01
6822.442000 1.220758e+01
6823.954000 1.212149e+01
6825.467000 1.215148e+01
6826.979000 1.189378e+01
6828.491000 1.181885e+01
6830.004000 1.195635e+01
6831.516000 1.163872e+01
6833.029000 1.150167e+01
6834.541000 1.128276e+01
6836.053000 1.137901e+01
6837.566000 1.119717e+01
6839.078000 1.125066e+01
6840.590000 1.099124e+01
6842.103000 1.078854e+01
6843.615000 1.070312e+01
6845.128000 1.072446e+01
6846.640000 1.071633e+01
6848.152000 1.035540e+01
6849.665000 1.038234e+01
6851.177000 1.015889e+01
6852.689000 1.020148e+01
6854.202000 1.002257e+01
6855.714000 1.004827e+01
6857.227000 1.006296e+01
6858.739000 9.871276e+00
6860.251000 9.642645e+00
6861.764000 9.391166e+00
6863.276000 9.593405e+00
6864.788000 nan
6866.301000 nan
6867.813000 nan
6869.326000 nan
6870.838000 nan
6872.350000 nan
6873.863000 nan
6875.375000 nan
6876.887000 nan
6878.400000 nan
6879.912000 nan
6881.425000 nan
6882.937000 7.809453e+00
6884.449000 7.662640e+00
6885.962000 7.431123e+00
6887.474000 7.372210e+00
6888.986000 7.082227e+00
6890.499000 7.206276e+00
6892.011000 6.774301e+00
6893.524000 6.813038e+00
6895.036000 6.829790e+00
6896.548000 6.805970e+00
6898.061000 7.002988e+00
6899.573000 6.732698e+00
6901.085000 6.726935e+00
6902.598000 6.697533e+00
6904.110000 6.762027e+00
6905.623000 6.479732e+00
6907.135000 6.770509e+00
6908.647000 6.721786e+00
6910.160000 6.326063e+00
6911.672000 6.512648e+00
6913.185000 6.354125e+00
6914.697000 6.437597e+00
6916.209000 6.450761e+00
6917.722000 6.430185e+00
6919.234000 6.321726e+00
6920.746000 6.185193e+00
6922.259000 6.300595e+00
6923.771000 6.257006e+00
6925.284000 6.274495e+00
6926.796000 6.167902e+00
6928.308000 6.103449e+00
6929.821000 5.942487e+00
6931.333000 6.089488e+00
6932.845000 6.074353e+00
6934.358000 5.977249e+00
6935.870000 5.913578e+00
6937.383000 5.959069e+00
6938.895000 6.097408e+00
6940.407000 5.873231e+00
6941.920000 5.744738e+00
6943.432000 5.841084e+00
6944.944000 5.733182e+00
6946.457000 5.740469e+00
6947.969000 5.658497e+00
6949.482000 5.681505e+00
6950.994000 5.571545e+00
6952.506000 5.585347e+00
6954.019000 5.466734e+00
6955.531000 5.627952e+00
6957.043000 5.619498e+00
6958.556000 5.494946e+00
6960.068000 5.494559e+00
6961.581000 5.538726e+00
6963.093000 5.311707e+00
6964.605000 5.471855e+00
6966.118000 5.362173e+00
6967.630000 5.192061e+00
6969.142000 5.434748e+00
6970.655000 5.294746e+00
6972.167000 5.323413e+00
6973.680000 5.297666e+00
6975.192000 5.200856e+00
6976.704000 5.252630e+00
6978.217000 5.223072e+00
6979.729000 5.070528e+00
6981.241000 4.960574e+00
6982.754000 5.074952e+00
6984.266000 5.082292e+00
6985.779000 5.068641e+00
6987.291000 5.142974e+00
6988.803000 4.923812e+00
6990.316000 5.151478e+00
6991.828000 5.058341e+00
6993.341000 5.104368e+00
6994.853000 5.070513e+00
6996.365000 4.903380e+00
6997.878000 4.885477e+00
6999.390000 5.029481e+00
7000.902000 4.841423e+00
7002.415000 4.806627e+00
7003.927000 4.908307e+00
7005.440000 5.111763e+00
7006.952000 5.070760e+00
7008.464000 4.820887e+00
7009.977000 5.042753e+00
7011.489000 4.972211e+00
7013.001000 4.948917e+00
7014.514000 4.947887e+00
7016.026000 5.022822e+00
7017.539000 4.914027e+00
7019.051000 4.921156e+00
7020.563000 4.966728e+00
7022.076000 4.725673e+00
7023.588000 4.830450e+00
7025.100000 5.002089e+00
7026.613000 4.941026e+00
7028.125000 4.755204e+00
7029.638000 4.726494e+00
7031.150000 5.022776e+00
7032.662000 4.833142e+00
7034.175000 4.883841e+00
7035.687000 4.717234e+00
7037.199000 4.968990e+00
7038.712000 4.924665e+00
7040.224000 5.063562e+00
7041.737000 5.016048e+00
7043.249000 4.879302e+00
7044.761000 5.019591e+00
7046.274000 5.059907e+00
7047.786000 5.282668e+00
7049.298000 5.172561e+00
7050.811000 5.108042e+00
7052.323000 5.218322e+00
7053.836000 5.147462e+00
7055.348000 5.129342e+00
7056.860000 5.297092e+00
7058.373000 5.154859e+00
7059.885000 5.285135e+00
7061.397000 5.289347e+00
7062.910000 5.154886e+00
7064.422000 4.908610e+00
7065.935000 5.077939e+00
7067.447000 4.951167e+00
7068.959000 5.274852e+00
7070.472000 5.127452e+00
7071.984000 5.302935e+00
7073.497000 5.354765e+00
7075.009000 5.051155e+00
7076.521000 5.204602e+00
7078.034000 5.097081e+00
7079.546000 5.148549e+00
7081.058000 5.182953e+00
7082.571000 5.339560e+00
7084.083000 5.268477e+00
7085.596000 5.470069e+00
7087.108000 5.378662e+00
7088.620000 5.338349e+00
7090.133000 5.212349e+00
7091.645000 5.335371e+00
7093.157000 5.382589e+00
7094.670000 5.206688e+00
7096.182000 5.365632e+00
7097.695000 5.307155e+00
7099.207000 5.235453e+00
7100.719000 5.120973e+00
7102.232000 5.120980e+00
7103.744000 5.113716e+00
7105.256000 5.195934e+00
7106.769000 5.116331e+00
7108.281000 5.096472e+00
7109.794000 5.046072e+00
7111.306000 5.115075e+00
7112.818000 4.915438e+00
7114.331000 4.901768e+00
7115.843000 4.942938e+00
7117.355000 5.023657e+00
7118.868000 4.917328e+00
7120.380000 5.074250e+00
7121.893000 4.973115e+00
7123.405000 4.979009e+00
7124.917000 4.872480e+00
7126.430000 5.002382e+00
7127.942000 4.874442e+00
7129.454000 4.841097e+00
7130.967000 4.808655e+00
7132.479000 4.970078e+00
7133.992000 5.101978e+00
7135.504000 4.894081e+00
7137.016000 5.003077e+00
7138.529000 5.001293e+00
7140.041000 5.030413e+00
7141.553000 4.826688e+00
7143.066000 4.956630e+00
7144.578000 4.948516e+00
7146.091000 4.874424e+00
7147.603000 4.897569e+00
7149.115000 4.739084e+00
7150.628000 4.933556e+00
7152.140000 4.817127e+00
7153.653000 4.882944e+00
7155.165000 4.763202e+00
7156.677000 4.924637e+00
7158.190000 4.756560e+00
7159.702000 4.747669e+00
7161.214000 4.689780e+00
7162.727000 4.811533e+00
7164.239000 4.847254e+00
7165.752000 4.840663e+00
7167.264000 4.858241e+00
7168.776000 4.732881e+00
7170.289000 4.734387e+00
7171.801000 4.624134e+00
7173.313000 4.732120e+00
7174.826000 4.720961e+00
7176.338000 4.767076e+00
7177.851000 4.710379e+00
7179.363000 4.747285e+00
7180.875000 4.753875e+00
7182.388000 4.611104e+00
7183.900000 4.707457e+00
7185.412000 4.347364e+00
7186.925000 4.473593e+00
7188.437000 4.434571e+00
7189.950000 4.636850e+00
7191.462000 4.546629e+00
7192.974000 4.486197e+00
7194.487000 4.522227e+00
7195.999000 4.541338e+00
7197.511000 4.643540e+00
7199.024000 4.607442e+00
7200.536000 4.575195e+00
7202.049000 4.563807e+00
7203.561000 4.641973e+00
7205.073000 4.393965e+00
7206.586000 4.530289e+00
7208.098000 4.700709e+00
7209.610000 4.668851e+00
7211.123000 4.775605e+00
7212.635000 4.763741e+00
7214.148000 4.708343e+00
7215.660000 4.817065e+00
7217.172000 4.842153e+00
7218.685000 4.923885e+00
7220.197000 4.876495e+00
7221.709000 4.652435e+00
7223.222000 4.913368e+00
7224.734000 4.817208e+00
7226.247000 4.634619e+00
7227.759000 4.844817e+00
7229.271000 4.892260e+00
7230.784000 4.802264e+00
7232.296000 4.679189e+00
7233.809000 4.668771e+00
7235.321000 4.625188e+00
7236.833000 4.681570e+00
7238.346000 4.692201e+00
7239.858000 4.697366e+00
7241.370000 4.646667e+00
7242.883000 4.705244e+00
7244.395000 4.668429e+00
7245.908000 4.633851e+00
7247.420000 4.734841e+00
7248.932000 4.703300e+00
7250.445000 4.855114e+00
7251.957000 4.755913e+00
7253.469000 4.642282e+00
7254.982000 4.541549e+00
7256.494000 4.732175e+00
7258.007000 4.771584e+00
7259.519000 4.724316e+00
7261.031000 4.806934e+00
7262.544000 4.854201e+00
7264.056000 4.878455e+00
7265.568000 4.927135e+00
7267.081000 4.744964e+00
7268.593000 4.979026e+00
7270.106000 5.060904e+00
7271.618000 5.057156e+00
7273.130000 4.919972e+00
7274.643000 5.143021e+00
7276.155000 5.053171e+00
7277.667000 4.795641e+00
7279.180000 5.103714e+00
7280.692000 5.019086e+00
7282.205000 5.008761e+00
7283.717000 5.193603e+00
7285.229000 4.922567e+00
7286.742000 5.154790e+00
7288.254000 5.111446e+00
7289.766000 5.091588e+00
7291.279000 4.872517e+00
7292.791000 5.083669e+00
7294.304000 4.981583e+00
7295.816000 5.176554e+00
7297.328000 5.251252e+00
7298.841000 5.340211e+00
7300.353000 5.297915e+00
7301.865000 5.442639e+00
7303.378000 5.422128e+00
7304.890000 5.496642e+00
7306.403000 5.432873e+00
7307.915000 5.718937e+00
7309.427000 5.837654e+00
7310.940000 5.734466e+00
7312.452000 5.906610e+00
7313.964000 5.885006e+00
7315.477000 5.791946e+00
7316.989000 5.951265e+00
7318.502000 5.929410e+00
7320.014000 5.849685e+00
7321.526000 5.988242e+00
7323.039000 6.148036e+00
7324.551000 6.060196e+00
7326.064000 6.092975e+00
7327.576000 5.971887e+00
7329.088000 6.016770e+00
7330.601000 6.054330e+00
7332.113000 6.114997e+00
7333.625000 6.040258e+00
7335.138000 6.014614e+00
7336.650000 6.205199e+00
7338.163000 6.179970e+00
7339.675000 6.128824e+00
7341.187000 6.193872e+00
7342.700000 6.147699e+00
7344.212000 6.031395e+00
7345.724000 6.019485e+00
7347.237000 6.070549e+00
7348.749000 5.940088e+00
7350.262000 6.042447e+00
7351.774000 5.955773e+00
7353.286000 6.238927e+00
7354.799000 6.104524e+00
7356.311000 6.155719e+00
7357.823000 6.054667e+00
7359.336000 5.982520e+00
7360.848000 6.099579e+00
7362.361000 6.194991e+00
7363.873000 5.942282e+00
7365.385000 5.988658e+00
7366.898000 6.124331e+00
7368.410000 6.036772e+00
7369.922000 6.203316e+00
7371.435000 6.164664e+00
7372.947000 6.206772e+00
7374.460000 6.144570e+00
7375.972000 6.739190e+00
7377.484000 6.854558e+00
7378.997000 1.006190e+01
7382.021000 5.825198e+00
7383.534000 5.977395e+00
7385.046000 5.916034e+00
7386.559000 6.074771e+00
7388.071000 5.719478e+00
7389.583000 5.798925e+00
7391.096000 5.856525e+00
7392.608000 5.672869e+00
7394.120000 5.614640e+00
7395.633000 5.644983e+00
7397.145000 5.775402e+00
7398.658000 5.890866e+00
7400.170000 5.684306e+00
7401.682000 5.815567e+00
7403.195000 5.682065e+00
7404.707000 5.664165e+00
7406.220000 5.700243e+00
7407.732000 5.548882e+00
7409.244000 5.657279e+00
7410.757000 5.520558e+00
7412.269000 5.855752e+00
7413.781000 5.386598e+00
7415.294000 5.554754e+00
7416.806000 5.555897e+00
7418.319000 5.618869e+00
7419.831000 5.438419e+00
7421.343000 5.478707e+00
7422.856000 5.765091e+00
7424.368000 5.604730e+00
7425.880000 5.349590e+00
7427.393000 5.548007e+00
7428.905000 5.625255e+00
7430.418000 5.404396e+00
7431.930000 5.429404e+00
7433.442000 5.321947e+00
7436.467000 8.129684e+00
7437.979000 5.937541e+00
7439.492000 5.735976e+00
7441.004000 5.613232e+00
7442.517000 5.455071e+00
7444.029000 5.597476e+00
7445.541000 5.465798e+00
7447.054000 5.543614e+00
7448.566000 5.544366e+00
7450.078000 5.658107e+00
7451.591000 5.692885e+00
7453.103000 5.615388e+00
7456.128000 5.433298e+00
7457.640000 5.675547e+00
7459.153000 5.444270e+00
7460.665000 5.576026e+00
7462.177000 5.530481e+00
7463.690000 5.510290e+00
7465.202000 5.311385e+00
7466.715000 5.273744e+00
7468.227000 5.368354e+00
7469.739000 5.290055e+00
7471.252000 5.534098e+00
7472.764000 5.450863e+00
7474.276000 5.332457e+00
7475.789000 5.298655e+00
7477.301000 5.236188e+00
7478.814000 5.297048e+00
7480.326000 5.537900e+00
7481.838000 5.373971e+00
7483.351000 5.458800e+00
7484.863000 5.197160e+00
7486.376000 5.172655e+00
7487.888000 5.406980e+00
7489.400000 5.486969e+00
7490.913000 5.164176e+00
7492.425000 5.399115e+00
7493.937000 5.167180e+00
7495.450000 5.419544e+00
7496.962000 5.279375e+00
7498.475000 5.290523e+00
7499.987000 5.145434e+00
7501.499000 5.319179e+00
7503.012000 5.066015e+00
7504.524000 5.140790e+00
7506.036000 5.080646e+00
7510.574000 5.431800e+00
7512.086000 5.535939e+00
7513.598000 5.323423e+00
7515.111000 5.262514e+00
7516.623000 5.227785e+00
7518.135000 5.318299e+00
7519.648000 5.235461e+00
7521.160000 5.226172e+00
7522.673000 5.345500e+00
7524.185000 5.310666e+00
7525.697000 5.180103e+00
7527.210000 5.230024e+00
7528.722000 5.224631e+00
7530.234000 4.960431e+00
7531.747000 4.881656e+00
7533.259000 4.909906e+00
7534.772000 4.753608e+00
7536.284000 4.746582e+00
7537.796000 4.743388e+00
7539.309000 4.794906e+00
7540.821000 4.947888e+00
7542.333000 4.802718e+00
7543.846000 4.717371e+00
7545.358000 4.755555e+00
7546.871000 4.666955e+00
7548.383000 4.724293e+00
7549.895000 4.781747e+00
7551.408000 4.702859e+00
7552.920000 4.627841e+00
7554.432000 4.818121e+00
7555.945000 4.693870e+00
7557.457000 4.721542e+00
7558.970000 4.564025e+00
7560.482000 4.674762e+00
7561.994000 4.672833e+00
7563.507000 4.638111e+00
7565.019000 4.612193e+00
7566.532000 4.624837e+00
7568.044000 4.623251e+00
7569.556000 4.626095e+00
7571.069000 4.615587e+00
7572.581000 4.633906e+00
7574.093000 4.507110e+00
7575.606000 4.526944e+00
7577.118000 4.631482e+00
7578.631000 4.437578e+00
7580.143000 4.543487e+00
7581.655000 4.425393e+00
7583.168000 4.642535e+00
7584.680000 4.391320e+00
7586.192000 4.665476e+00
7587.705000 4.686956e+00
7589.217000 nan
7590.730000 nan
7592.242000 nan
7593.754000 nan
7595.267000 nan
7596.779000 nan
7598.291000 nan
7599.804000 nan
7601.316000 nan
7602.829000 nan
7604.341000 nan
7605.853000 nan
7607.366000 nan
7608.878000 nan
7610.390000 nan
7611.903000 nan
7613.415000 nan
7614.928000 nan
7616.440000 nan
7617.952000 nan
7619.465000 nan
7620.977000 nan
7622.489000 nan
7624.002000 nan
7625.514000 nan
7627.027000 nan
7628.539000 nan
7630.051000 nan
7631.564000 nan
7633.076000 nan
7634.588000 nan
7636.101000 nan
7637.613000 nan
7639.126000 nan
7640.638000 nan
7642.150000 nan
7643.663000 nan
7645.175000 nan
7646.688000 nan
7648.200000 nan
7649.712000 nan
7651.225000 nan
7652.737000 nan
7654.249000 nan
7655.762000 nan
7657.274000 nan
7658.787000 nan
7660.299000 nan
7661.811000 nan
7663.324000 nan
7664.836000 nan
7666.348000 nan
7667.861000 nan
7669.373000 nan
7670.886000 nan
7672.398000 3.583108e+00
7673.910000 3.680472e+00
7675.423000 3.735406e+00
7676.935000 3.481696e+00
7678.447000 3.564406e+00
7679.960000 3.608110e+00
7681.472000 3.700256e+00
7682.985000 3.700624e+00
7684.497000 3.584165e+00
7686.009000 3.582943e+00
7687.522000 3.676939e+00
7689.034000 3.715216e+00
7690.546000 3.781226e+00
7692.059000 3.694070e+00
7693.571000 3.732012e+00
7695.084000 3.653485e+00
7696.596000 3.745470e+00
7698.108000 3.757390e+00
7699.621000 3.804739e+00
7701.133000 3.787091e+00
7702.645000 3.772309e+00
7704.158000 3.815023e+00
7705.670000 3.800659e+00
7707.183000 3.768916e+00
7708.695000 3.922086e+00
7710.207000 3.790663e+00
7711.720000 3.871455e+00
7713.232000 3.805566e+00
7714.744000 3.979599e+00
7716.257000 3.780015e+00
7717.769000 3.923852e+00
7719.282000 3.851379e+00
7720.794000 3.805971e+00
7722.306000 3.791664e+00
7723.819000 3.695858e+00
7725.331000 3.662142e+00
7726.844000 3.814137e+00
7728.356000 3.626936e+00
7729.868000 3.648451e+00
7731.381000 3.591878e+00
7732.893000 3.481176e+00
7734.405000 3.571263e+00
7735.918000 3.538221e+00
7737.430000 3.513692e+00
7738.943000 3.460904e+00
7740.455000 3.444240e+00
7741.967000 3.587699e+00
7743.480000 3.414045e+00
7744.992000 3.533699e+00
7746.504000 3.556849e+00
7748.017000 3.498182e+00
7749.529000 3.627194e+00
7751.042000 3.616337e+00
7752.554000 3.528031e+00
7754.066000 3.740070e+00
7755.579000 3.472732e+00
7757.091000 3.632532e+00
7758.603000 3.601167e+00
7760.116000 3.497964e+00
7761.628000 3.559542e+00
7763.141000 3.716329e+00
7764.653000 3.692742e+00
7766.165000 3.600323e+00
7767.678000 3.761163e+00
7769.190000 3.689003e+00
7770.702000 3.839329e+00
7772.215000 3.845536e+00
7773.727000 3.701709e+00
7775.240000 3.910659e+00
7776.752000 3.847058e+00
7778.264000 3.847025e+00
7779.777000 4.013063e+00
7781.289000 4.077951e+00
7782.801000 4.069097e+00
7784.314000 4.009040e+00
7785.826000 4.061080e+00
7787.339000 4.088012e+00
7788.851000 4.091818e+00
7790.363000 4.089340e+00
7791.876000 4.142071e+00
7793.388000 4.186407e+00
7794.900000 4.020965e+00
7796.413000 4.344782e+00
7797.925000 4.093506e+00
7799.438000 4.206801e+00
7800.950000 4.185538e+00
7802.462000 4.325063e+00
7803.975000 4.192178e+00
7805.487000 4.235372e+00
7806.999000 4.233407e+00
7808.512000 4.250399e+00
7810.024000 4.223622e+00
7811.537000 4.199402e+00
7813.049000 4.292773e+00
7814.561000 4.215748e+00
7816.074000 4.351083e+00
7817.586000 4.310013e+00
7819.099000 4.402878e+00
7820.611000 4.305875e+00
7822.123000 4.286700e+00
7823.636000 4.375855e+00
7825.148000 4.353904e+00
7826.660000 4.146056e+00
7828.173000 4.123110e+00
7829.685000 4.276989e+00
7831.198000 4.354726e+00
7832.710000 4.317726e+00
7834.222000 4.350864e+00
7835.735000 4.297559e+00
7837.247000 4.277510e+00
7838.759000 4.188503e+00
7840.272000 4.118725e+00
7841.784000 4.267030e+00
7843.297000 4.040319e+00
7844.809000 4.259495e+00
7846.321000 4.137841e+00
7847.834000 4.258525e+00
7849.346000 4.157364e+00
7850.858000 4.168130e+00
7852.371000 4.084388e+00
7853.883000 4.288103e+00
7855.396000 3.904291e+00
7856.908000 4.061862e+00
7858.420000 4.204749e+00
7859.933000 4.131020e+00
7861.445000 4.115336e+00
7862.957000 4.133849e+00
7864.470000 4.123024e+00
7865.982000 4.169331e+00
7867.495000 4.229329e+00
7869.007000 4.170179e+00
7870.519000 4.101054e+00
7872.032000 4.196357e+00
7873.544000 4.012164e+00
7875.056000 4.010324e+00
7876.569000 4.129712e+00
7878.081000 4.126003e+00
7879.594000 4.136369e+00
7881.106000 4.092171e+00
7882.618000 4.015924e+00
7884.131000 4.029375e+00
7885.643000 4.160188e+00
7887.155000 4.029582e+00
7888.668000 4.106140e+00
7890.180000 4.043378e+00
7891.693000 3.951380e+00
7893.205000 3.969543e+00
7894.717000 4.022587e+00
7896.230000 4.012482e+00
7897.742000 3.993494e+00
7899.255000 3.881998e+00
7900.767000 3.868841e+00
7902.279000 3.913225e+00
7903.792000 3.945098e+00
7905.304000 3.896045e+00
7906.816000 3.809689e+00
7908.329000 3.875294e+00
7909.841000 3.983104e+00
7911.354000 3.966512e+00
7912.866000 3.928468e+00
7914.378000 3.945341e+00
7915.891000 4.079688e+00
7917.403000 3.898809e+00
7918.915000 3.892069e+00
7920.428000 3.761376e+00
7921.940000 3.869271e+00
7923.453000 3.813001e+00
7924.965000 3.875682e+00
7926.477000 3.658953e+00
7927.990000 3.813339e+00
7929.502000 3.753141e+00
7931.014000 3.754924e+00
7932.527000 3.682086e+00
7934.039000 3.729026e+00
7935.552000 3.527629e+00
7937.064000 3.629612e+00
7938.576000 3.671387e+00
7940.089000 3.632859e+00
7941.601000 3.557872e+00
7943.113000 3.715942e+00
7944.626000 3.656077e+00
7946.138000 3.608832e+00
7947.651000 3.587832e+00
7949.163000 3.679519e+00
7950.675000 3.589254e+00
7952.188000 3.663980e+00
7953.700000 3.597085e+00
7955.212000 3.644958e+00
7956.725000 3.626546e+00
7958.237000 3.544860e+00
7959.750000 3.595719e+00
7961.262000 3.634477e+00
7962.774000 3.636586e+00
7964.287000 3.680178e+00
7965.799000 3.592988e+00
7967.311000 3.767493e+00
7968.824000 3.598825e+00
7970.336000 3.699133e+00
7971.849000 3.626298e+00
7973.361000 3.667922e+00
7974.873000 3.687554e+00
7976.386000 3.585079e+00
7977.898000 3.548647e+00
7979.411000 3.618209e+00
7980.923000 3.719014e+00
7982.435000 3.697179e+00
7983.948000 3.688738e+00
7985.460000 3.741013e+00
7986.972000 3.712426e+00
7988.485000 3.637854e+00
7989.997000 3.742354e+00
7991.510000 3.699439e+00
7993.022000 3.794668e+00
7994.534000 3.571846e+00
7996.047000 3.749509e+00
7997.559000 3.665757e+00
7999.071000 3.737154e+00
8000.584000 3.654515e+00
8002.096000 3.719843e+00
8003.609000 3.742413e+00
8005.121000 3.700096e+00
8006.633000 3.661835e+00
8008.146000 3.664627e+00
8009.658000 3.537878e+00
8011.170000 3.620221e+00
8012.683000 3.648265e+00
8014.195000 3.665791e+00
8015.708000 3.611022e+00
8017.220000 3.708424e+00
8018.732000 3.537993e+00
8020.245000 3.683152e+00
8021.757000 3.627077e+00
8023.269000 3.611783e+00
8024.782000 3.695648e+00
8026.294000 3.653509e+00
8027.807000 3.546279e+00
8029.319000 3.608031e+00
8030.831000 3.482255e+00
8032.344000 3.627223e+00
8033.856000 3.553312e+00
8035.368000 3.647769e+00
8036.881000 3.642580e+00
8038.393000 3.551636e+00
8039.906000 3.577217e+00
8041.418000 3.640318e+00
8042.930000 3.679082e+00
8044.443000 3.496165e+00
8045.955000 3.547813e+00
8047.467000 3.459903e+00
8048.980000 3.451991e+00
8050.492000 3.406238e+00
8052.005000 3.466038e+00
8053.517000 3.422100e+00
8055.029000 3.401509e+00
8056.542000 3.383113e+00
8058.054000 3.354306e+00
8059.567000 3.469428e+00
8061.079000 3.392975e+00
8062.591000 3.321141e+00
8064.104000 3.379829e+00
8065.616000 3.411718e+00
8067.128000 3.355154e+00
8068.641000 3.337913e+00
8070.153000 3.358865e+00
8071.666000 3.375902e+00
8073.178000 3.291489e+00
8074.690000 3.303653e+00
8076.203000 3.416451e+00
8077.715000 3.247698e+00
8079.227000 3.288907e+00
8080.740000 3.314711e+00
8082.252000 3.374467e+00
8083.765000 3.341813e+00
8085.277000 3.275477e+00
8086.789000 3.308875e+00
8088.302000 3.309550e+00
8089.814000 3.265203e+00
8091.326000 3.335114e+00
8092.839000 3.317378e+00
8094.351000 3.244764e+00
8095.864000 3.265067e+00
8097.376000 3.300972e+00
8098.888000 3.308819e+00
8100.401000 3.280791e+00
8101.913000 3.308311e+00
8103.425000 3.360730e+00
8104.938000 3.349461e+00
8106.450000 3.257680e+00
8107.963000 3.277763e+00
8109.475000 3.268491e+00
8110.987000 3.278977e+00
8112.500000 3.193311e+00
8114.012000 3.252299e+00
8115.524000 3.325221e+00
8117.037000 3.303872e+00
8118.549000 3.272923e+00
8120.062000 3.462541e+00
8121.574000 3.366327e+00
8123.086000 3.374032e+00
8124.599000 3.288772e+00
8126.111000 3.313270e+00
8127.623000 3.381307e+00
8129.136000 3.330370e+00
8130.648000 3.252435e+00
8132.161000 3.227212e+00
8133.673000 3.115627e+00
8135.185000 3.141538e+00
8136.698000 3.167034e+00
8138.210000 3.231271e+00
8139.723000 3.121360e+00
8141.235000 3.205106e+00
8142.747000 3.129555e+00
8144.260000 3.184033e+00
8145.772000 3.060690e+00
8147.284000 3.069141e+00
8148.797000 3.042692e+00
8150.309000 3.098202e+00
8151.822000 3.140851e+00
8153.334000 3.120485e+00
8154.846000 3.133892e+00
8156.359000 3.099018e+00
8157.871000 3.041971e+00
8159.383000 2.990848e+00
8160.896000 2.981778e+00
8162.408000 2.958065e+00
8163.921000 2.996476e+00
8165.433000 2.980443e+00
8166.945000 3.074865e+00
8168.458000 2.997986e+00
8169.970000 2.951014e+00
8171.482000 2.895863e+00
8172.995000 3.018521e+00
8174.507000 3.050206e+00
8176.020000 3.028988e+00
8177.532000 2.874426e+00
8179.044000 2.891667e+00
8180.557000 2.943895e+00
8182.069000 2.942881e+00
8183.581000 2.946650e+00
8185.094000 2.979657e+00
8186.606000 3.036706e+00
8188.119000 2.879185e+00
8189.631000 2.900271e+00
8191.143000 2.915617e+00
8192.656000 2.882162e+00
8194.168000 2.862744e+00
8195.680000 2.839899e+00
8197.193000 2.741564e+00
8198.705000 2.886842e+00
8200.218000 2.801927e+00
8201.730000 2.660952e+00
8203.242000 2.819533e+00
8204.755000 2.894941e+00
8206.267000 2.926602e+00
8207.779000 2.853945e+00
8209.292000 2.867171e+00
8210.804000 2.827133e+00
8212.317000 2.822142e+00
8213.829000 2.835378e+00
8215.341000 2.869328e+00
8216.854000 2.876695e+00
8218.366000 2.843778e+00
8219.879000 2.856848e+00
8221.391000 2.835776e+00
8222.903000 2.845056e+00
8224.416000 2.847946e+00
8225.928000 2.746797e+00
8227.440000 2.738283e+00
8228.953000 2.581340e+00
8230.465000 2.589207e+00
8231.978000 2.696431e+00
8233.490000 2.675985e+00
8235.002000 2.858474e+00
8236.515000 2.815315e+00
8238.027000 2.903983e+00
8239.539000 2.898197e+00
8241.052000 2.810259e+00
8242.564000 2.846090e+00
8244.077000 2.836035e+00
8245.589000 2.894076e+00
8247.101000 2.848935e+00
8248.614000 2.927024e+00
8250.126000 2.939043e+00
8251.638000 2.943322e+00
8253.151000 3.020712e+00
8254.663000 3.011217e+00
8256.176000 2.981846e+00
8257.688000 2.963395e+00
8259.200000 2.927240e+00
8260.713000 2.954898e+00
8262.225000 3.024474e+00
8263.737000 2.968447e+00
8265.250000 2.963280e+00
8266.762000 2.932145e+00
8268.275000 2.937619e+00
8269.787000 2.973351e+00
8271.299000 2.917444e+00
8272.812000 2.884616e+00
8274.324000 2.918073e+00
8275.836000 2.941844e+00
8277.349000 2.914939e+00
8278.861000 2.905940e+00
8280.374000 2.883202e+00
8281.886000 2.864302e+00
8283.398000 2.906270e+00
8284.911000 2.901019e+00
8286.423000 2.841319e+00
8287.935000 2.789780e+00
8289.448000 2.836626e+00
8290.960000 2.779078e+00
8292.473000 2.868492e+00
8293.985000 2.889832e+00
8295.497000 2.791133e+00
8297.010000 2.848305e+00
8298.522000 2.845661e+00
8300.034000 2.878848e+00
8301.547000 2.851557e+00
8303.059000 2.887694e+00
8304.572000 2.805512e+00
8306.084000 2.773185e+00
8307.596000 2.700949e+00
8309.109000 2.787883e+00
8310.621000 2.797273e+00
8312.134000 2.746459e+00
8313.646000 2.851364e+00
8315.158000 2.894967e+00
8316.671000 2.823372e+00
8318.183000 2.747861e+00
8319.695000 2.739935e+00
8321.208000 2.789250e+00
8322.720000 2.730113e+00
8324.233000 2.746073e+00
8325.745000 2.769142e+00
8327.257000 2.788094e+00
8328.770000 2.846208e+00
8330.282000 2.808156e+00
8331.794000 2.809655e+00
8333.307000 2.732187e+00
8334.819000 2.798075e+00
8336.332000 2.802345e+00
8337.844000 2.830039e+00
8339.356000 2.707266e+00
8340.869000 2.763478e+00
8342.381000 2.716355e+00
8343.893000 2.815980e+00
8345.406000 2.595597e+00
8346.918000 2.876443e+00
8348.431000 2.819781e+00
8349.943000 2.751263e+00
8351.455000 2.666891e+00
8352.968000 2.873047e+00
8354.480000 2.725171e+00
8355.992000 2.704880e+00
8357.505000 2.742420e+00
8359.017000 2.847942e+00
8360.530000 2.847722e+00
8362.042000 2.700420e+00
8363.554000 2.765663e+00
8365.067000 2.885938e+00
8366.579000 2.757463e+00
8368.091000 2.764082e+00
8369.604000 2.726070e+00
8371.116000 2.914407e+00
8372.629000 2.808699e+00
8374.141000 2.851303e+00
8375.653000 2.818607e+00
8377.166000 2.870717e+00
8378.678000 2.776619e+00
8380.190000 2.832595e+00
8381.703000 2.849562e+00
8383.215000 2.880110e+00
8384.728000 2.813472e+00
8386.240000 2.841947e+00
8387.752000 2.827183e+00
8389.265000 2.825146e+00
8390.777000 2.743810e+00
8392.290000 2.792060e+00
8393.802000 2.774371e+00
8395.314000 2.745766e+00
8396.827000 2.731350e+00
8398.339000 2.785435e+00
8399.851000 2.726294e+00
8401.364000 2.687511e+00
8402.876000 2.780902e+00
8404.389000 2.754540e+00
8405.901000 2.835256e+00
8407.413000 2.862828e+00
8408.926000 2.826264e+00
8410.438000 2.920746e+00
8411.950000 2.958039e+00
8413.463000 2.902903e+00
8414.975000 2.988389e+00
8416.488000 2.927320e+00
8418.000000 3.052884e+00
8419.512000 3.016751e+00
8421.025000 3.094150e+00
8422.537000 3.069172e+00
8424.049000 3.109449e+00
8425.562000 2.977627e+00
8427.074000 3.119809e+00
8433.124000 2.680983e+00
8434.636000 3.331164e+00
8436.148000 3.198126e+00
8437.661000 3.343001e+00
8439.173000 3.298253e+00
8440.686000 3.393724e+00
8442.198000 3.359782e+00
8443.710000 3.488438e+00
8445.223000 3.502731e+00
8446.735000 3.494045e+00
8448.247000 3.536652e+00
8449.760000 3.535398e+00
8451.272000 3.554094e+00
8452.785000 3.549000e+00
8454.297000 3.523865e+00
8455.809000 3.593469e+00
8457.322000 3.529275e+00
8458.834000 3.581424e+00
8460.346000 3.694817e+00
8461.859000 3.703178e+00
8463.371000 3.807688e+00
8464.884000 4.061521e+00
8466.396000 3.907145e+00
8467.908000 4.140445e+00
8469.421000 4.259339e+00
8470.933000 4.308712e+00
8472.446000 4.370591e+00
8473.958000 4.530505e+00
8475.470000 4.559785e+00
8476.983000 4.582263e+00
8478.495000 4.676828e+00
8480.007000 4.743449e+00
8481.520000 4.909597e+00
8483.032000 4.824739e+00
8484.545000 4.967922e+00
8486.057000 5.030237e+00
8487.569000 4.972861e+00
8489.082000 5.059349e+00
8490.594000 4.879325e+00
8492.106000 4.934933e+00
8493.619000 4.912921e+00
8495.131000 5.063436e+00
8496.644000 4.977285e+00
8498.156000 4.938534e+00
8499.668000 4.862440e+00
8501.181000 5.045663e+00
8502.693000 4.792179e+00
8504.205000 4.826954e+00
8505.718000 5.096528e+00
8507.230000 5.055627e+00
8508.743000 5.075286e+00
8510.255000 5.161505e+00
8511.767000 5.192353e+00
8513.280000 5.282002e+00
8514.792000 5.232542e+00
8516.304000 5.298149e+00
8517.817000 5.258607e+00
8519.329000 5.447693e+00
8520.842000 5.474829e+00
8522.354000 5.558863e+00
8523.866000 5.607942e+00
8525.379000 5.657852e+00
8526.891000 5.771867e+00
8528.403000 5.844364e+00
8529.916000 6.008419e+00
8531.428000 5.970678e+00
8532.941000 6.119007e+00
8534.453000 6.128990e+00
8535.965000 6.174330e+00
8537.478000 6.295732e+00
8538.990000 6.353935e+00
8540.502000 6.424288e+00
8542.015000 6.447034e+00
8543.527000 6.586772e+00
8545.040000 6.607017e+00
8546.552000 6.616880e+00
8548.064000 6.685994e+00
8549.577000 6.742139e+00
8551.089000 6.843311e+00
8552.602000 6.907765e+00
8554.114000 6.954703e+00
8555.626000 7.001383e+00
8557.139000 6.965707e+00
8558.651000 6.839418e+00
8560.163000 6.966839e+00
8561.676000 6.976993e+00
8563.188000 6.872339e+00
8564.701000 7.024378e+00
8566.213000 7.065286e+00
8567.725000 6.956796e+00
8569.238000 7.163411e+00
8570.750000 7.116186e+00
8572.262000 7.124511e+00
8573.775000 7.241519e+00
8575.287000 7.339646e+00
8576.800000 7.337808e+00
8578.312000 7.349750e+00
8579.824000 7.334457e+00
8581.337000 7.289018e+00
8582.849000 7.292023e+00
8584.361000 7.338443e+00
8585.874000 7.450971e+00
8587.386000 7.302298e+00
8588.899000 7.452089e+00
8590.411000 7.341338e+00
8591.923000 7.406757e+00
8593.436000 7.490344e+00
8594.948000 7.410762e+00
8596.460000 7.386380e+00
8597.973000 7.468055e+00
8599.485000 7.563533e+00
8600.998000 7.410824e+00
8602.510000 7.482148e+00
8604.022000 7.402083e+00
8605.535000 7.313875e+00
8607.047000 7.274915e+00
8608.559000 7.225430e+00
8610.072000 7.081788e+00
8611.584000 6.947575e+00
8613.097000 6.851175e+00
8614.609000 6.712343e+00
8616.121000 6.713345e+00
8617.634000 6.615048e+00
8619.146000 6.508656e+00
8620.658000 6.509183e+00
8622.171000 6.536190e+00
8623.683000 6.485850e+00
8625.196000 6.567790e+00
8626.708000 6.491332e+00
8628.220000 6.538191e+00
8629.733000 6.520095e+00
8631.245000 6.448039e+00
8632.758000 6.471329e+00
8634.270000 6.483170e+00
8635.782000 6.471760e+00
8637.295000 6.561651e+00
8638.807000 6.502860e+00
8640.319000 6.525829e+00
8641.832000 6.565089e+00
8643.344000 6.562612e+00
8644.857000 6.577931e+00
8646.369000 6.582517e+00
8647.881000 6.616404e+00
8649.394000 6.652951e+00
8650.906000 6.539969e+00
8652.418000 6.548497e+00
8653.931000 6.628403e+00
8655.443000 6.556751e+00
8656.956000 6.649099e+00
8658.468000 6.493035e+00
8659.980000 6.610551e+00
8661.493000 6.608951e+00
8663.005000 6.592163e+00
8664.517000 6.678458e+00
8666.030000 6.606418e+00
8667.542000 6.655723e+00
8669.055000 6.680523e+00
8670.567000 6.703673e+00
8672.079000 6.753500e+00
8673.592000 6.831908e+00
8675.104000 6.743296e+00
8676.616000 6.670813e+00
8678.129000 6.700097e+00
8679.641000 6.633839e+00
8681.154000 6.826564e+00
8682.666000 6.767753e+00
8684.178000 6.766538e+00
8685.691000 6.738263e+00
8687.203000 6.730981e+00
8688.715000 6.690954e+00
8690.228000 6.700417e+00
8691.740000 6.732714e+00
8693.253000 6.715257e+00
8694.765000 6.566439e+00
8696.277000 6.782838e+00
8697.790000 6.726143e+00
8699.302000 6.771381e+00
8700.814000 6.676200e+00
8702.327000 6.654664e+00
8703.839000 6.726301e+00
8705.352000 6.718797e+00
8706.864000 6.685741e+00
8708.376000 6.786596e+00
8709.889000 6.634612e+00
8711.401000 6.827358e+00
8712.914000 6.704570e+00
8714.426000 6.765264e+00
8715.938000 6.822412e+00
8717.451000 6.721208e+00
8718.963000 6.728700e+00
8720.475000 6.790616e+00
8721.988000 6.768778e+00
8723.500000 6.763093e+00
8725.013000 6.750520e+00
8726.525000 6.693652e+00
8728.037000 6.835979e+00
8729.550000 6.857856e+00
8731.062000 6.796032e+00
8732.574000 6.784805e+00
8734.087000 6.842980e+00
8735.599000 6.759669e+00
8737.112000 6.788457e+00
8738.624000 6.714037e+00
8740.136000 6.780611e+00
8741.649000 6.808838e+00
8743.161000 6.731972e+00
8744.673000 6.789893e+00
8746.186000 6.788040e+00
8747.698000 6.638588e+00
8749.211000 6.837322e+00
8750.723000 6.717308e+00
8752.235000 6.672197e+00
8753.748000 6.750165e+00
8755.260000 6.812662e+00
8756.772000 6.698929e+00
8758.285000 6.679672e+00
8759.797000 6.767443e+00
8761.310000 6.784606e+00
8762.822000 6.725992e+00
8764.334000 6.718272e+00
8765.847000 6.716755e+00
8767.359000 6.625547e+00
8768.871000 6.557708e+00
8770.384000 6.468642e+00
8771.896000 6.631039e+00
8773.409000 6.592089e+00
8774.921000 6.506495e+00
8776.433000 6.411929e+00
8777.946000 6.470133e+00
8779.458000 6.411497e+00
8780.970000 6.304383e+00
8782.483000 6.590589e+00
8783.995000 6.402221e+00
8785.508000 6.417565e+00
8787.020000 6.290585e+00
8788.532000 6.300646e+00
8790.045000 6.254012e+00
8791.557000 6.245045e+00
8793.069000 6.197154e+00
8794.582000 6.158018e+00
8796.094000 6.131088e+00
8797.607000 6.097370e+00
8799.119000 6.018833e+00
8800.631000 6.084237e+00
8802.144000 6.027478e+00
8803.656000 6.053276e+00
8805.169000 5.934298e+00
8806.681000 6.046765e+00
8808.193000 6.029937e+00
8809.706000 5.987290e+00
8811.218000 6.026202e+00
8812.730000 5.938852e+00
8814.243000 5.981235e+00
8815.755000 5.884441e+00
8817.268000 5.875113e+00
8818.780000 5.895667e+00
8820.292000 5.845915e+00
8821.805000 5.890152e+00
8823.317000 5.839915e+00
8824.829000 5.760997e+00
8826.342000 5.719784e+00
8827.854000 5.857874e+00
8829.367000 5.479631e+00
8830.879000 5.735107e+00
8832.391000 5.518112e+00
8833.904000 5.443244e+00
8835.416000 5.335509e+00
8836.928000 5.527541e+00
8838.441000 5.303179e+00
8839.953000 5.395687e+00
8841.466000 5.405525e+00
8842.978000 5.387202e+00
8844.490000 5.283217e+00
8846.003000 5.187953e+00
8847.515000 5.208969e+00
8849.027000 5.131567e+00
8850.540000 5.056216e+00
8853.565000 5.112873e+00
8855.077000 5.025552e+00
8856.589000 5.000410e+00
8858.102000 4.983007e+00
8859.614000 4.977248e+00
8861.126000 4.931795e+00
8862.639000 4.858600e+00
8864.151000 4.904751e+00
8865.664000 4.874562e+00
8867.176000 4.822952e+00
8868.688000 4.901868e+00
8870.201000 4.695524e+00
8871.713000 4.834255e+00
8873.225000 4.751565e+00
8874.738000 4.804233e+00
8876.250000 4.729325e+00
8877.763000 4.774501e+00
8879.275000 4.741747e+00
8880.787000 4.684759e+00
8882.300000 4.607818e+00
8883.812000 4.745650e+00
8885.325000 4.781306e+00
8886.837000 4.523936e+00
8888.349000 4.622116e+00
8889.862000 4.679715e+00
8891.374000 4.619319e+00
8892.886000 4.561737e+00
8894.399000 4.484780e+00
8895.911000 4.550633e+00
8897.424000 4.539417e+00
8898.936000 4.550679e+00
8900.448000 4.424783e+00
8901.961000 4.426984e+00
8903.473000 4.428630e+00
8904.985000 4.395424e+00
8906.498000 4.338650e+00
8908.010000 4.414063e+00
8909.523000 4.388447e+00
8911.035000 4.267196e+00
8912.547000 4.288423e+00
8914.060000 4.349961e+00
8915.572000 4.242040e+00
8917.084000 4.335287e+00
8918.597000 4.335988e+00
8920.109000 4.261570e+00
8921.622000 4.304490e+00
8923.134000 4.410192e+00
8924.646000 4.388052e+00
8926.159000 4.287458e+00
8927.671000 4.240141e+00
8929.183000 4.231187e+00
8930.696000 4.221951e+00
8932.208000 4.209501e+00
8933.721000 4.222946e+00
8935.233000 4.151272e+00
8936.745000 4.133845e+00
8938.258000 4.145831e+00
8939.770000 4.191643e+00
8941.282000 4.143038e+00
8942.795000 4.112763e+00
8944.307000 3.963013e+00
8945.820000 4.130782e+00
8947.332000 4.039543e+00
8948.844000 3.981603e+00
8950.357000 3.923042e+00
8951.869000 3.931983e+00
8953.381000 3.806540e+00
8954.894000 3.854189e+00
8956.406000 3.749825e+00
8957.919000 3.756610e+00
8959.431000 3.828533e+00
8960.943000 3.921944e+00
8962.456000 3.751263e+00
8963.968000 3.781672e+00
8965.481000 3.749276e+00
8966.993000 3.598882e+00
8968.505000 3.689090e+00
8970.018000 3.720008e+00
8971.530000 3.673938e+00
8973.042000 3.636535e+00
8974.555000 3.551367e+00
8976.067000 3.550651e+00
8977.580000 3.604168e+00
8979.092000 3.625341e+00
8980.604000 3.572517e+00
8982.117000 3.528241e+00
8983.629000 3.437574e+00
8985.141000 3.583059e+00
8986.654000 3.612795e+00
8988.166000 3.420263e+00
8989.679000 3.367309e+00
8991.191000 3.295687e+00
8992.703000 3.280553e+00
8994.216000 3.266039e+00
8995.728000 3.460888e+00
8997.240000 3.502667e+00
8998.753000 3.548505e+00
9000.265000 3.471857e+00
9001.778000 3.430582e+00
9003.290000 3.365357e+00
9004.802000 3.406366e+00
9006.315000 3.193129e+00
9007.827000 3.377310e+00
9009.339000 3.953029e+00
9010.852000 4.411066e+00
9012.364000 3.236120e+00
9013.877000 3.291996e+00
9015.389000 3.137385e+00
9016.901000 3.059827e+00
9018.414000 3.085981e+00
9019.926000 3.161426e+00
9021.438000 3.159700e+00
9022.951000 3.078036e+00
9024.463000 3.079029e+00
9025.976000 3.001286e+00
9027.488000 2.921416e+00
9029.000000 2.931447e+00
9030.513000 3.089523e+00
9032.025000 3.060669e+00
9033.537000 3.026238e+00
9035.050000 3.017490e+00
9036.562000 3.023266e+00
9038.075000 2.944935e+00
9039.587000 2.935640e+00
9041.099000 2.942666e+00
9042.612000 2.895481e+00
9044.124000 2.860614e+00
9045.637000 2.763255e+00
9047.149000 2.939631e+00
9048.661000 2.817584e+00
9050.174000 2.896680e+00
9051.686000 2.660976e+00
9053.198000 2.735080e+00
9054.711000 2.792981e+00
9056.223000 2.777314e+00
9057.736000 2.734310e+00
9059.248000 2.702132e+00
9060.760000 2.514932e+00
9062.273000 2.546553e+00
9063.785000 2.568964e+00
9065.297000 2.628296e+00
9066.810000 2.614680e+00
9068.322000 2.578687e+00
9069.835000 2.503819e+00
9071.347000 2.475894e+00
9072.859000 2.447276e+00
9074.372000 2.600564e+00
9075.884000 2.577732e+00
9077.396000 2.770092e+00
9078.909000 2.833406e+00
9080.421000 3.097395e+00
9081.934000 3.185192e+00


==> anc/spec_2023ufx_2024-01-13T06_33_54.202_MODS.dat <==
# spectrum of 2023ufx
# MJD = 60322.273544
# UT = 2024-01-13T06:33:54.202
# PHASE = 97 days
# INSTRUMENT = LBT/MODS
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3100.000000 nan
3102.000000 nan
3104.000000 nan
3106.000000 nan
3108.000000 nan
3110.000000 nan
3112.000000 nan
3114.000000 nan
3116.000000 nan
3118.000000 nan
3120.000000 nan
3122.000000 nan
3124.000000 nan
3126.000000 nan
3128.000000 nan
3130.000000 nan
3132.000000 nan
3134.000000 nan
3136.000000 nan
3138.000000 nan
3140.000000 nan
3142.000000 nan
3144.000000 nan
3146.000000 nan
3148.000000 nan
3150.000000 nan
3152.000000 nan
3154.000000 nan
3156.000000 nan
3158.000000 nan
3160.000000 nan
3162.000000 nan
3164.000000 nan
3166.000000 nan
3168.000000 nan
3170.000000 nan
3172.000000 nan
3174.000000 nan
3176.000000 nan
3178.000000 nan
3180.000000 nan
3182.000000 nan
3184.000000 nan
3186.000000 nan
3188.000000 nan
3190.000000 nan
3192.000000 nan
3194.000000 nan
3196.000000 nan
3198.000000 nan
3200.000000 nan
3202.000000 1.500540e+00
3204.000000 1.492538e+00
3206.000000 1.389760e+00
3208.000000 1.925097e+00
3210.000000 1.744174e+00
3212.000000 1.569928e+00
3214.000000 7.648399e-01
3216.000000 1.795248e+00
3218.000000 1.427354e+00
3220.000000 2.162274e-01
3222.000000 1.127273e+00
3224.000000 1.036384e+00
3226.000000 1.056485e+00
3228.000000 1.207848e+00
3230.000000 1.430650e+00
3232.000000 1.006450e+00
3234.000000 1.465387e+00
3236.000000 1.575043e+00
3238.000000 1.474065e+00
3240.000000 1.098706e+00
3242.000000 1.715396e+00
3244.000000 1.963970e+00
3246.000000 1.932096e+00
3248.000000 1.922063e+00
3250.000000 1.275107e+00
3252.000000 1.972110e+00
3254.000000 2.012513e+00
3256.000000 1.598523e+00
3258.000000 9.669907e-01
3260.000000 1.584487e+00
3262.000000 1.558127e+00
3264.000000 7.567336e-01
3266.000000 1.273621e+00
3268.000000 1.626232e+00
3270.000000 1.306508e+00
3272.000000 1.228089e+00
3274.000000 1.866487e+00
3276.000000 1.269417e+00
3278.000000 1.482783e+00
3280.000000 1.200367e+00
3282.000000 9.986698e-01
3284.000000 1.982885e+00
3286.000000 1.919651e+00
3288.000000 1.491482e+00
3290.000000 2.001134e+00
3292.000000 9.867037e-01
3294.000000 1.976804e+00
3296.000000 1.392845e+00
3298.000000 1.895897e+00
3300.000000 1.275522e+00
3302.000000 1.468264e+00
3304.000000 1.547094e+00
3306.000000 2.079580e+00
3308.000000 1.134069e+00
3310.000000 1.140811e+00
3312.000000 1.207494e+00
3314.000000 1.778103e+00
3316.000000 1.822899e+00
3318.000000 1.965549e+00
3320.000000 1.001915e+00
3322.000000 1.571070e+00
3324.000000 9.271530e-01
3326.000000 1.527285e+00
3328.000000 1.462436e+00
3330.000000 1.716082e+00
3332.000000 1.233588e+00
3334.000000 1.465921e+00
3336.000000 1.224261e+00
3338.000000 1.132047e+00
3340.000000 1.499838e+00
3342.000000 1.491195e+00
3344.000000 1.320273e+00
3346.000000 1.183346e+00
3348.000000 9.159340e-01
3350.000000 1.150206e+00
3352.000000 1.409242e+00
3354.000000 1.290452e+00
3356.000000 2.027525e+00
3358.000000 1.333946e+00
3360.000000 1.253164e+00
3362.000000 1.176770e+00
3364.000000 1.499799e+00
3366.000000 1.703137e+00
3368.000000 7.302476e-01
3370.000000 1.467795e+00
3372.000000 1.540156e+00
3374.000000 1.436083e+00
3376.000000 1.659165e+00
3378.000000 1.599447e+00
3380.000000 1.294436e+00
3382.000000 1.835249e+00
3384.000000 1.274168e+00
3386.000000 1.780381e+00
3388.000000 1.550800e+00
3390.000000 1.268774e+00
3392.000000 1.233527e+00
3394.000000 1.047314e+00
3396.000000 1.718549e+00
3398.000000 1.739863e+00
3400.000000 1.799699e+00
3402.000000 1.660776e+00
3404.000000 1.232563e+00
3406.000000 1.491569e+00
3408.000000 1.347455e+00
3410.000000 1.698558e+00
3412.000000 1.794703e+00
3414.000000 1.389069e+00
3416.000000 1.681068e+00
3418.000000 1.703727e+00
3420.000000 1.899804e+00
3422.000000 1.326403e+00
3424.000000 1.267608e+00
3426.000000 1.556755e+00
3428.000000 1.492288e+00
3430.000000 1.598298e+00
3432.000000 1.329152e+00
3434.000000 1.413999e+00
3436.000000 1.648568e+00
3438.000000 1.642814e+00
3440.000000 1.474792e+00
3442.000000 1.440526e+00
3444.000000 1.753702e+00
3446.000000 1.436114e+00
3448.000000 1.873653e+00
3450.000000 1.300763e+00
3452.000000 1.152435e+00
3454.000000 1.523535e+00
3456.000000 1.357998e+00
3458.000000 1.683049e+00
3460.000000 1.880261e+00
3462.000000 1.718585e+00
3464.000000 1.271199e+00
3466.000000 1.265880e+00
3468.000000 1.563203e+00
3470.000000 1.558693e+00
3472.000000 1.519902e+00
3474.000000 1.611439e+00
3476.000000 1.720543e+00
3478.000000 1.467238e+00
3480.000000 1.929277e+00
3482.000000 1.586119e+00
3484.000000 1.365204e+00
3486.000000 1.845667e+00
3488.000000 1.443737e+00
3490.000000 1.485878e+00
3492.000000 1.560576e+00
3494.000000 1.939725e+00
3496.000000 1.636460e+00
3498.000000 1.722306e+00
3500.000000 1.568372e+00
3502.000000 1.724646e+00
3504.000000 1.572484e+00
3506.000000 1.436621e+00
3508.000000 1.738824e+00
3510.000000 1.745465e+00
3512.000000 1.835251e+00
3514.000000 1.255634e+00
3516.000000 1.288821e+00
3518.000000 1.574014e+00
3520.000000 1.593368e+00
3522.000000 1.550331e+00
3524.000000 1.582051e+00
3526.000000 1.684359e+00
3528.000000 1.768396e+00
3530.000000 1.554852e+00
3532.000000 1.945001e+00
3534.000000 1.941926e+00
3536.000000 1.875507e+00
3538.000000 1.485654e+00
3540.000000 1.656053e+00
3542.000000 1.860319e+00
3544.000000 1.810017e+00
3546.000000 1.796980e+00
3548.000000 1.514937e+00
3550.000000 1.542756e+00
3552.000000 1.837446e+00
3554.000000 1.700988e+00
3556.000000 1.417846e+00
3558.000000 1.678818e+00
3560.000000 1.468972e+00
3562.000000 1.703556e+00
3564.000000 1.371280e+00
3566.000000 1.496040e+00
3568.000000 1.949575e+00
3570.000000 1.456140e+00
3572.000000 2.114686e+00
3574.000000 1.475924e+00
3576.000000 1.679250e+00
3578.000000 1.438655e+00
3580.000000 1.763266e+00
3582.000000 1.667356e+00
3584.000000 1.483516e+00
3586.000000 1.567411e+00
3588.000000 1.537016e+00
3590.000000 1.320957e+00
3592.000000 1.692876e+00
3594.000000 1.603524e+00
3596.000000 1.455863e+00
3598.000000 1.463642e+00
3600.000000 1.488467e+00
3602.000000 1.651807e+00
3604.000000 1.405909e+00
3606.000000 1.679989e+00
3608.000000 1.474418e+00
3610.000000 1.618289e+00
3612.000000 1.516899e+00
3614.000000 1.736874e+00
3616.000000 1.436100e+00
3618.000000 1.697186e+00
3620.000000 1.641553e+00
3622.000000 1.565010e+00
3624.000000 1.398080e+00
3626.000000 1.647023e+00
3628.000000 1.531617e+00
3630.000000 1.579553e+00
3632.000000 1.705587e+00
3634.000000 1.691233e+00
3636.000000 1.640796e+00
3638.000000 1.615636e+00
3640.000000 1.603991e+00
3642.000000 1.657675e+00
3644.000000 1.558042e+00
3646.000000 1.646153e+00
3648.000000 1.533031e+00
3650.000000 1.604316e+00
3652.000000 1.798966e+00
3654.000000 1.554443e+00
3656.000000 1.809149e+00
3658.000000 1.582759e+00
3660.000000 1.937953e+00
3662.000000 1.713482e+00
3664.000000 1.543386e+00
3666.000000 1.651904e+00
3668.000000 1.877919e+00
3670.000000 1.699636e+00
3672.000000 1.741344e+00
3674.000000 1.758600e+00
3676.000000 1.620016e+00
3678.000000 1.582588e+00
3680.000000 1.789645e+00
3682.000000 1.419479e+00
3684.000000 1.512096e+00
3686.000000 1.486883e+00
3688.000000 1.541702e+00
3690.000000 1.808477e+00
3692.000000 1.818916e+00
3694.000000 1.751181e+00
3696.000000 1.501352e+00
3698.000000 1.627554e+00
3700.000000 1.651442e+00
3702.000000 1.958781e+00
3704.000000 1.947860e+00
3706.000000 1.711372e+00
3708.000000 1.754803e+00
3710.000000 1.790205e+00
3712.000000 1.846105e+00
3714.000000 1.981611e+00
3716.000000 1.618492e+00
3718.000000 1.832039e+00
3720.000000 1.664189e+00
3722.000000 1.736598e+00
3724.000000 1.891090e+00
3726.000000 1.879345e+00
3728.000000 1.826701e+00
3730.000000 1.671048e+00
3732.000000 1.757977e+00
3734.000000 2.035822e+00
3736.000000 2.037634e+00
3738.000000 1.724955e+00
3740.000000 1.694168e+00
3742.000000 1.894096e+00
3744.000000 1.822098e+00
3746.000000 2.093800e+00
3748.000000 2.303553e+00
3750.000000 2.141400e+00
3752.000000 1.955666e+00
3754.000000 1.927105e+00
3756.000000 2.103110e+00
3758.000000 2.116224e+00
3760.000000 2.192908e+00
3762.000000 2.251575e+00
3764.000000 2.086591e+00
3766.000000 2.152607e+00
3768.000000 2.274484e+00
3770.000000 2.373392e+00
3772.000000 2.290199e+00
3774.000000 2.265860e+00
3776.000000 2.432553e+00
3778.000000 2.327995e+00
3780.000000 2.413876e+00
3782.000000 2.266024e+00
3784.000000 2.316443e+00
3786.000000 2.466988e+00
3788.000000 2.533693e+00
3790.000000 2.841271e+00
3792.000000 2.545538e+00
3794.000000 2.464623e+00
3796.000000 2.476159e+00
3798.000000 2.458080e+00
3800.000000 2.644526e+00
3802.000000 2.458042e+00
3804.000000 2.644873e+00
3806.000000 2.409903e+00
3808.000000 2.569353e+00
3810.000000 2.325651e+00
3812.000000 2.504741e+00
3814.000000 2.307517e+00
3816.000000 2.376526e+00
3818.000000 2.507015e+00
3820.000000 2.711812e+00
3822.000000 2.622994e+00
3824.000000 2.646015e+00
3826.000000 2.727045e+00
3828.000000 2.642791e+00
3830.000000 2.715117e+00
3832.000000 2.686165e+00
3834.000000 2.582246e+00
3836.000000 2.640536e+00
3838.000000 2.815477e+00
3840.000000 2.498500e+00
3842.000000 2.591625e+00
3844.000000 2.601365e+00
3846.000000 2.277682e+00
3848.000000 2.320306e+00
3850.000000 2.349011e+00
3852.000000 2.374797e+00
3854.000000 2.246197e+00
3856.000000 2.300246e+00
3858.000000 2.284837e+00
3860.000000 2.093877e+00
3862.000000 2.407736e+00
3864.000000 2.239042e+00
3866.000000 2.451985e+00
3868.000000 2.253389e+00
3870.000000 2.354795e+00
3872.000000 2.260316e+00
3874.000000 2.554059e+00
3876.000000 2.683527e+00
3878.000000 2.638493e+00
3880.000000 2.513533e+00
3882.000000 2.943566e+00
3884.000000 3.066371e+00
3886.000000 2.989424e+00
3888.000000 3.336983e+00
3890.000000 3.220954e+00
3892.000000 3.435427e+00
3894.000000 3.545088e+00
3896.000000 3.507498e+00
3898.000000 3.129086e+00
3900.000000 3.307223e+00
3902.000000 3.400815e+00
3904.000000 3.277906e+00
3906.000000 3.323326e+00
3908.000000 3.034887e+00
3910.000000 3.099221e+00
3912.000000 3.353256e+00
3914.000000 3.050793e+00
3916.000000 3.047690e+00
3918.000000 3.290056e+00
3920.000000 3.412649e+00
3922.000000 3.219142e+00
3924.000000 3.431571e+00
3926.000000 3.052179e+00
3928.000000 2.893836e+00
3930.000000 3.065331e+00
3932.000000 2.773150e+00
3934.000000 2.792030e+00
3936.000000 2.937712e+00
3938.000000 3.112944e+00
3940.000000 3.052029e+00
3942.000000 3.102330e+00
3944.000000 3.218151e+00
3946.000000 3.385575e+00
3948.000000 3.641673e+00
3950.000000 3.732950e+00
3952.000000 3.879660e+00
3954.000000 3.909085e+00
3956.000000 4.184208e+00
3958.000000 4.608175e+00
3960.000000 4.508772e+00
3962.000000 5.118618e+00
3964.000000 5.403265e+00
3966.000000 5.512057e+00
3968.000000 5.519365e+00
3970.000000 5.723667e+00
3972.000000 6.308187e+00
3974.000000 6.184489e+00
3976.000000 6.650701e+00
3978.000000 6.903746e+00
3980.000000 6.603635e+00
3982.000000 6.636771e+00
3984.000000 6.842180e+00
3986.000000 6.631280e+00
3988.000000 7.168749e+00
3990.000000 7.284385e+00
3992.000000 7.261703e+00
3994.000000 7.049047e+00
3996.000000 7.333001e+00
3998.000000 7.085575e+00
4000.000000 7.084218e+00
4002.000000 7.213320e+00
4004.000000 7.322638e+00
4006.000000 7.021011e+00
4008.000000 7.062188e+00
4010.000000 6.895576e+00
4012.000000 6.568308e+00
4014.000000 7.212788e+00
4016.000000 6.513607e+00
4018.000000 6.192232e+00
4020.000000 6.610235e+00
4022.000000 5.823141e+00
4024.000000 6.038140e+00
4026.000000 5.809014e+00
4028.000000 5.270182e+00
4030.000000 5.360764e+00
4032.000000 5.256648e+00
4034.000000 4.971071e+00
4036.000000 4.648880e+00
4038.000000 4.503600e+00
4040.000000 4.382568e+00
4042.000000 4.004151e+00
4044.000000 3.571827e+00
4046.000000 3.524468e+00
4048.000000 3.567446e+00
4050.000000 3.555750e+00
4052.000000 3.476759e+00
4054.000000 3.022025e+00
4056.000000 3.148968e+00
4058.000000 2.832389e+00
4060.000000 2.966061e+00
4062.000000 2.714906e+00
4064.000000 2.665489e+00
4066.000000 2.532687e+00
4068.000000 2.673736e+00
4070.000000 2.698200e+00
4072.000000 2.625292e+00
4074.000000 2.569072e+00
4076.000000 2.660289e+00
4078.000000 2.901332e+00
4080.000000 2.960685e+00
4082.000000 3.013598e+00
4084.000000 3.171684e+00
4086.000000 3.525745e+00
4088.000000 3.927201e+00
4090.000000 4.058681e+00
4092.000000 4.246300e+00
4094.000000 4.397664e+00
4096.000000 4.496612e+00
4098.000000 4.792950e+00
4100.000000 5.060264e+00
4102.000000 5.245748e+00
4104.000000 5.605432e+00
4106.000000 5.582605e+00
4108.000000 5.672607e+00
4110.000000 5.913178e+00
4112.000000 6.148484e+00
4114.000000 6.008058e+00
4116.000000 6.129884e+00
4118.000000 6.485602e+00
4120.000000 6.918073e+00
4122.000000 7.138185e+00
4124.000000 7.288330e+00
4126.000000 7.021695e+00
4128.000000 7.502085e+00
4130.000000 7.604669e+00
4132.000000 7.498761e+00
4134.000000 7.544296e+00
4136.000000 7.648348e+00
4138.000000 7.862919e+00
4140.000000 7.355031e+00
4142.000000 7.794899e+00
4144.000000 7.445177e+00
4146.000000 8.068436e+00
4148.000000 7.602239e+00
4150.000000 7.597547e+00
4152.000000 7.554924e+00
4154.000000 7.299643e+00
4156.000000 7.342207e+00
4158.000000 7.038223e+00
4160.000000 7.336633e+00
4162.000000 7.566468e+00
4164.000000 6.412642e+00
4166.000000 6.786430e+00
4168.000000 7.300581e+00
4170.000000 7.548306e+00
4172.000000 6.979790e+00
4174.000000 7.598682e+00
4176.000000 7.494066e+00
4178.000000 7.676031e+00
4180.000000 7.772225e+00
4182.000000 7.499127e+00
4184.000000 7.985989e+00
4186.000000 7.654655e+00
4188.000000 7.716137e+00
4190.000000 8.137079e+00
4192.000000 7.989125e+00
4194.000000 7.909482e+00
4196.000000 7.840593e+00
4198.000000 7.833139e+00
4200.000000 8.127419e+00
4202.000000 7.994166e+00
4204.000000 7.977760e+00
4206.000000 8.001859e+00
4208.000000 8.362329e+00
4210.000000 7.757716e+00
4212.000000 7.781557e+00
4214.000000 7.588085e+00
4216.000000 7.670156e+00
4218.000000 7.513393e+00
4220.000000 7.515271e+00
4222.000000 7.243340e+00
4224.000000 7.281351e+00
4226.000000 7.230382e+00
4228.000000 7.459070e+00
4230.000000 7.337242e+00
4232.000000 7.141144e+00
4234.000000 7.151108e+00
4236.000000 7.404197e+00
4238.000000 7.060880e+00
4240.000000 7.252047e+00
4242.000000 7.177843e+00
4244.000000 7.127426e+00
4246.000000 7.066746e+00
4248.000000 7.042644e+00
4250.000000 7.199053e+00
4252.000000 6.928626e+00
4254.000000 7.048876e+00
4256.000000 6.809615e+00
4258.000000 6.454624e+00
4260.000000 6.384315e+00
4262.000000 6.245379e+00
4264.000000 5.997628e+00
4266.000000 5.989698e+00
4268.000000 5.461104e+00
4270.000000 5.319373e+00
4272.000000 4.900670e+00
4274.000000 4.429755e+00
4276.000000 4.146887e+00
4278.000000 3.961708e+00
4280.000000 3.869892e+00
4282.000000 3.103979e+00
4284.000000 3.675346e+00
4286.000000 3.277212e+00
4288.000000 2.879687e+00
4290.000000 3.049110e+00
4292.000000 2.665665e+00
4294.000000 2.762951e+00
4296.000000 2.591942e+00
4298.000000 2.632634e+00
4300.000000 2.514746e+00
4302.000000 2.439751e+00
4304.000000 2.430967e+00
4306.000000 2.420588e+00
4308.000000 2.502465e+00
4310.000000 2.672098e+00
4312.000000 2.572994e+00
4314.000000 2.571531e+00
4316.000000 2.634543e+00
4318.000000 2.821380e+00
4320.000000 2.828900e+00
4322.000000 3.306533e+00
4324.000000 3.516638e+00
4326.000000 4.049137e+00
4328.000000 4.312582e+00
4330.000000 4.254030e+00
4332.000000 4.813191e+00
4334.000000 4.507252e+00
4336.000000 5.303407e+00
4338.000000 5.317063e+00
4340.000000 5.502336e+00
4342.000000 5.995576e+00
4344.000000 6.279725e+00
4346.000000 6.619005e+00
4348.000000 6.737978e+00
4350.000000 6.824883e+00
4352.000000 6.796545e+00
4354.000000 6.888240e+00
4356.000000 7.612652e+00
4358.000000 7.285030e+00
4360.000000 7.598054e+00
4362.000000 7.696494e+00
4364.000000 7.668770e+00
4366.000000 7.613325e+00
4368.000000 7.973706e+00
4370.000000 7.715350e+00
4372.000000 7.722855e+00
4374.000000 7.849748e+00
4376.000000 7.705044e+00
4378.000000 7.468727e+00
4380.000000 7.355100e+00
4382.000000 7.454459e+00
4384.000000 7.249438e+00
4386.000000 7.407866e+00
4388.000000 7.266225e+00
4390.000000 7.051749e+00
4392.000000 6.876464e+00
4394.000000 6.972120e+00
4396.000000 7.126772e+00
4398.000000 6.917562e+00
4400.000000 6.991013e+00
4402.000000 7.201691e+00
4404.000000 7.409354e+00
4406.000000 7.468973e+00
4408.000000 7.486740e+00
4410.000000 7.800508e+00
4412.000000 7.301687e+00
4414.000000 7.084438e+00
4416.000000 7.226796e+00
4418.000000 7.290468e+00
4420.000000 7.835228e+00
4422.000000 7.576630e+00
4424.000000 7.691971e+00
4426.000000 7.752842e+00
4428.000000 7.631835e+00
4430.000000 7.277679e+00
4432.000000 7.530075e+00
4434.000000 7.523386e+00
4436.000000 7.739518e+00
4438.000000 7.608891e+00
4440.000000 7.862933e+00
4442.000000 7.542238e+00
4444.000000 7.924026e+00
4446.000000 7.544610e+00
4448.000000 7.239762e+00
4450.000000 7.357511e+00
4452.000000 7.277491e+00
4454.000000 7.443884e+00
4456.000000 7.365531e+00
4458.000000 7.358960e+00
4460.000000 7.152230e+00
4462.000000 7.597000e+00
4464.000000 7.480223e+00
4466.000000 7.551989e+00
4468.000000 7.570536e+00
4470.000000 7.704626e+00
4472.000000 7.719945e+00
4474.000000 7.656644e+00
4476.000000 7.516904e+00
4478.000000 7.389711e+00
4480.000000 7.529447e+00
4482.000000 7.274887e+00
4484.000000 7.270199e+00
4486.000000 7.645907e+00
4488.000000 7.490924e+00
4490.000000 7.121261e+00
4492.000000 7.626822e+00
4494.000000 7.597913e+00
4496.000000 7.587288e+00
4498.000000 7.515963e+00
4500.000000 7.609133e+00
4502.000000 7.570439e+00
4504.000000 7.626994e+00
4506.000000 7.480817e+00
4508.000000 7.318212e+00
4510.000000 7.515118e+00
4512.000000 7.463022e+00
4514.000000 7.354775e+00
4516.000000 7.303389e+00
4518.000000 7.611574e+00
4520.000000 7.418678e+00
4522.000000 7.461722e+00
4524.000000 7.441076e+00
4526.000000 7.757940e+00
4528.000000 7.439328e+00
4530.000000 7.287701e+00
4532.000000 7.571997e+00
4534.000000 7.212143e+00
4536.000000 7.279908e+00
4538.000000 7.017958e+00
4540.000000 7.082055e+00
4542.000000 7.209459e+00
4544.000000 7.258743e+00
4546.000000 7.065074e+00
4548.000000 7.114073e+00
4550.000000 7.100917e+00
4552.000000 7.317829e+00
4554.000000 7.278317e+00
4556.000000 7.252218e+00
4558.000000 7.537243e+00
4560.000000 7.334937e+00
4562.000000 7.200784e+00
4564.000000 7.427756e+00
4566.000000 7.402786e+00
4568.000000 7.472176e+00
4570.000000 7.666599e+00
4572.000000 7.487761e+00
4574.000000 7.641809e+00
4576.000000 7.786504e+00
4578.000000 7.999197e+00
4580.000000 7.756906e+00
4582.000000 8.085743e+00
4584.000000 7.953292e+00
4586.000000 8.516813e+00
4588.000000 8.708306e+00
4590.000000 8.895506e+00
4592.000000 8.868177e+00
4594.000000 8.796738e+00
4596.000000 9.174932e+00
4598.000000 9.017922e+00
4600.000000 9.161868e+00
4602.000000 8.935810e+00
4604.000000 9.262794e+00
4606.000000 9.065174e+00
4608.000000 9.231996e+00
4610.000000 9.094594e+00
4612.000000 8.986130e+00
4614.000000 9.168812e+00
4616.000000 9.434577e+00
4618.000000 8.987707e+00
4620.000000 9.097167e+00
4622.000000 9.426388e+00
4624.000000 9.660651e+00
4626.000000 9.832772e+00
4628.000000 9.574095e+00
4630.000000 9.524425e+00
4632.000000 9.820233e+00
4634.000000 9.855470e+00
4636.000000 9.571844e+00
4638.000000 9.193322e+00
4640.000000 9.520528e+00
4642.000000 9.495792e+00
4644.000000 9.544334e+00
4646.000000 9.342609e+00
4648.000000 9.173169e+00
4650.000000 9.123708e+00
4652.000000 9.238237e+00
4654.000000 9.286009e+00
4656.000000 9.804344e+00
4658.000000 9.865429e+00
4660.000000 9.844184e+00
4662.000000 9.850331e+00
4664.000000 1.000131e+01
4666.000000 9.636618e+00
4668.000000 9.981776e+00
4670.000000 1.010927e+01
4672.000000 9.720467e+00
4674.000000 1.038854e+01
4676.000000 1.005525e+01
4678.000000 1.023471e+01
4680.000000 9.982717e+00
4682.000000 9.684052e+00
4684.000000 1.002425e+01
4686.000000 9.642795e+00
4688.000000 9.510984e+00
4690.000000 9.561205e+00
4692.000000 9.045404e+00
4694.000000 8.910695e+00
4696.000000 9.078826e+00
4698.000000 8.873958e+00
4700.000000 9.017195e+00
4702.000000 9.152988e+00
4704.000000 8.918925e+00
4706.000000 9.199698e+00
4708.000000 9.380169e+00
4710.000000 9.131760e+00
4712.000000 8.994020e+00
4714.000000 8.712078e+00
4716.000000 8.756785e+00
4718.000000 8.797725e+00
4720.000000 8.763509e+00
4722.000000 8.727220e+00
4724.000000 8.510597e+00
4726.000000 8.829185e+00
4728.000000 8.601551e+00
4730.000000 8.850479e+00
4732.000000 9.045897e+00
4734.000000 9.438036e+00
4736.000000 9.350883e+00
4738.000000 9.457224e+00
4740.000000 9.062411e+00
4742.000000 9.174854e+00
4744.000000 9.298658e+00
4746.000000 8.921583e+00
4748.000000 8.789150e+00
4750.000000 8.718724e+00
4752.000000 8.622340e+00
4754.000000 8.585893e+00
4756.000000 8.545601e+00
4758.000000 8.240946e+00
4760.000000 8.434616e+00
4762.000000 8.232002e+00
4764.000000 8.062922e+00
4766.000000 7.897703e+00
4768.000000 7.728675e+00
4770.000000 7.561840e+00
4772.000000 7.216385e+00
4774.000000 7.106416e+00
4776.000000 7.009203e+00
4778.000000 6.859569e+00
4780.000000 6.647091e+00
4782.000000 6.690708e+00
4784.000000 6.065354e+00
4786.000000 5.878494e+00
4788.000000 5.840228e+00
4790.000000 5.553044e+00
4792.000000 5.259483e+00
4794.000000 4.711632e+00
4796.000000 4.723077e+00
4798.000000 4.645341e+00
4800.000000 4.701348e+00
4802.000000 4.634173e+00
4804.000000 4.268037e+00
4806.000000 4.230999e+00
4808.000000 4.191256e+00
4810.000000 3.955690e+00
4812.000000 3.799087e+00
4814.000000 3.817580e+00
4816.000000 3.805686e+00
4818.000000 3.773483e+00
4820.000000 3.996014e+00
4822.000000 3.795392e+00
4824.000000 4.047859e+00
4826.000000 4.439688e+00
4828.000000 4.193620e+00
4830.000000 4.647242e+00
4832.000000 4.993530e+00
4834.000000 5.152574e+00
4836.000000 5.423498e+00
4838.000000 5.982748e+00
4840.000000 6.344991e+00
4842.000000 7.144626e+00
4844.000000 7.192604e+00
4846.000000 7.850878e+00
4848.000000 8.192506e+00
4850.000000 8.195484e+00
4852.000000 8.282848e+00
4854.000000 8.572733e+00
4856.000000 8.676532e+00
4858.000000 8.745483e+00
4860.000000 8.938595e+00
4862.000000 9.284618e+00
4864.000000 9.365299e+00
4866.000000 9.440603e+00
4868.000000 9.981581e+00
4870.000000 9.868227e+00
4872.000000 1.013511e+01
4874.000000 1.069846e+01
4876.000000 1.087174e+01
4878.000000 1.111081e+01
4880.000000 1.075256e+01
4882.000000 1.133141e+01
4884.000000 1.125271e+01
4886.000000 1.146793e+01
4888.000000 1.181485e+01
4890.000000 1.176126e+01
4892.000000 1.191929e+01
4894.000000 1.143601e+01
4896.000000 1.151998e+01
4898.000000 1.129239e+01
4900.000000 1.164825e+01
4902.000000 1.133321e+01
4904.000000 1.113322e+01
4906.000000 1.092520e+01
4908.000000 1.097691e+01
4910.000000 1.076813e+01
4912.000000 1.118000e+01
4914.000000 1.126663e+01
4916.000000 1.120110e+01
4918.000000 1.085404e+01
4920.000000 1.109903e+01
4922.000000 1.122353e+01
4924.000000 1.123500e+01
4926.000000 1.159444e+01
4928.000000 1.162289e+01
4930.000000 1.179694e+01
4932.000000 1.165671e+01
4934.000000 1.187207e+01
4936.000000 1.205935e+01
4938.000000 1.205271e+01
4940.000000 1.241265e+01
4942.000000 1.227143e+01
4944.000000 1.219166e+01
4946.000000 1.246966e+01
4948.000000 1.226463e+01
4950.000000 1.233476e+01
4952.000000 1.259089e+01
4954.000000 1.255916e+01
4956.000000 1.258689e+01
4958.000000 1.245016e+01
4960.000000 1.273323e+01
4962.000000 1.237595e+01
4964.000000 1.202533e+01
4966.000000 1.220824e+01
4968.000000 1.208211e+01
4970.000000 1.160166e+01
4972.000000 1.165910e+01
4974.000000 1.146351e+01
4976.000000 1.135888e+01
4978.000000 1.140820e+01
4980.000000 1.111199e+01
4982.000000 1.083613e+01
4984.000000 1.097384e+01
4986.000000 1.029563e+01
4988.000000 1.069689e+01
4990.000000 1.007697e+01
4992.000000 9.939857e+00
4994.000000 9.794020e+00
4996.000000 9.618982e+00
4998.000000 9.622782e+00
5000.000000 9.823638e+00
5002.000000 9.993099e+00
5004.000000 9.941190e+00
5006.000000 9.591872e+00
5008.000000 9.448040e+00
5010.000000 9.578886e+00
5012.000000 9.964192e+00
5014.000000 9.810446e+00
5016.000000 9.929628e+00
5018.000000 1.013553e+01
5020.000000 1.009717e+01
5022.000000 1.019874e+01
5024.000000 1.025013e+01
5026.000000 1.037262e+01
5028.000000 1.045142e+01
5030.000000 1.034996e+01
5032.000000 1.050379e+01
5034.000000 1.043936e+01
5036.000000 1.093577e+01
5038.000000 1.085630e+01
5040.000000 1.062794e+01
5042.000000 1.078023e+01
5044.000000 1.071835e+01
5046.000000 1.096472e+01
5048.000000 1.113349e+01
5050.000000 1.125974e+01
5052.000000 1.096023e+01
5054.000000 1.056077e+01
5056.000000 1.090354e+01
5058.000000 1.066729e+01
5060.000000 1.054502e+01
5062.000000 1.085443e+01
5064.000000 1.064398e+01
5066.000000 1.012604e+01
5068.000000 1.047432e+01
5070.000000 9.897689e+00
5072.000000 1.050893e+01
5074.000000 1.037453e+01
5076.000000 1.036487e+01
5078.000000 9.947847e+00
5080.000000 1.000990e+01
5082.000000 1.013106e+01
5084.000000 1.044904e+01
5086.000000 1.025167e+01
5088.000000 1.016836e+01
5090.000000 1.012726e+01
5092.000000 9.953974e+00
5094.000000 9.986167e+00
5096.000000 1.012623e+01
5098.000000 9.930985e+00
5100.000000 1.008656e+01
5102.000000 9.902596e+00
5104.000000 9.724879e+00
5106.000000 9.571202e+00
5108.000000 9.514367e+00
5110.000000 9.287624e+00
5112.000000 9.174002e+00
5114.000000 9.342733e+00
5116.000000 9.084650e+00
5118.000000 8.971613e+00
5120.000000 9.178458e+00
5122.000000 9.236594e+00
5124.000000 8.852810e+00
5126.000000 8.924148e+00
5128.000000 9.006328e+00
5130.000000 8.861993e+00
5132.000000 8.559305e+00
5134.000000 8.561345e+00
5136.000000 8.563686e+00
5138.000000 8.531020e+00
5140.000000 8.465291e+00
5142.000000 8.195636e+00
5144.000000 7.844585e+00
5146.000000 7.751282e+00
5148.000000 7.647795e+00
5150.000000 8.002286e+00
5152.000000 8.140563e+00
5154.000000 7.875730e+00
5156.000000 8.141860e+00
5158.000000 7.916584e+00
5160.000000 7.706957e+00
5162.000000 7.875989e+00
5164.000000 7.895697e+00
5166.000000 8.170859e+00
5168.000000 7.806291e+00
5170.000000 8.082544e+00
5172.000000 8.312698e+00
5174.000000 8.241578e+00
5176.000000 8.355567e+00
5178.000000 8.102867e+00
5180.000000 8.589309e+00
5182.000000 8.652148e+00
5184.000000 8.909426e+00
5186.000000 8.684680e+00
5188.000000 8.826564e+00
5190.000000 8.815450e+00
5192.000000 8.849707e+00
5194.000000 8.711904e+00
5196.000000 9.397192e+00
5198.000000 9.281706e+00
5200.000000 9.292532e+00
5202.000000 9.594937e+00
5204.000000 9.906244e+00
5206.000000 9.666636e+00
5208.000000 9.884712e+00
5210.000000 9.912944e+00
5212.000000 9.744732e+00
5214.000000 9.656431e+00
5216.000000 9.668928e+00
5218.000000 9.446566e+00
5220.000000 9.427371e+00
5222.000000 9.451276e+00
5224.000000 9.587452e+00
5226.000000 9.810639e+00
5228.000000 9.793303e+00
5230.000000 9.825699e+00
5232.000000 9.729700e+00
5234.000000 9.735409e+00
5236.000000 9.634608e+00
5238.000000 9.584995e+00
5240.000000 9.898745e+00
5242.000000 9.655669e+00
5244.000000 9.663070e+00
5246.000000 9.905358e+00
5248.000000 9.834407e+00
5250.000000 9.568108e+00
5252.000000 9.352286e+00
5254.000000 9.699324e+00
5256.000000 9.602139e+00
5258.000000 9.499127e+00
5260.000000 9.228661e+00
5262.000000 9.396520e+00
5264.000000 9.768547e+00
5266.000000 9.766412e+00
5268.000000 9.728822e+00
5270.000000 9.550850e+00
5272.000000 9.698390e+00
5274.000000 9.834261e+00
5276.000000 1.000234e+01
5278.000000 9.884999e+00
5280.000000 1.023037e+01
5282.000000 1.007459e+01
5284.000000 1.008152e+01
5286.000000 1.008180e+01
5288.000000 1.014803e+01
5290.000000 9.892200e+00
5292.000000 1.010636e+01
5294.000000 9.643215e+00
5296.000000 1.008799e+01
5298.000000 9.556428e+00
5300.000000 9.707459e+00
5302.000000 9.878764e+00
5304.000000 9.693135e+00
5306.000000 9.749264e+00
5308.000000 9.673159e+00
5310.000000 9.572763e+00
5312.000000 9.643010e+00
5314.000000 9.366296e+00
5316.000000 9.594589e+00
5318.000000 9.249068e+00
5320.000000 9.282111e+00
5322.000000 9.726215e+00
5324.000000 9.508804e+00
5326.000000 9.875177e+00
5328.000000 9.637662e+00
5330.000000 9.552565e+00
5332.000000 9.772823e+00
5334.000000 9.714414e+00
5336.000000 9.709833e+00
5338.000000 9.733237e+00
5340.000000 9.842036e+00
5342.000000 9.269444e+00
5344.000000 9.527334e+00
5346.000000 9.815717e+00
5348.000000 9.570397e+00
5350.000000 9.466310e+00
5352.000000 9.708651e+00
5354.000000 9.333799e+00
5356.000000 9.462673e+00
5358.000000 9.713010e+00
5360.000000 9.444655e+00
5362.000000 9.744497e+00
5364.000000 9.734453e+00
5366.000000 9.746835e+00
5368.000000 9.820294e+00
5370.000000 9.809123e+00
5372.000000 9.816212e+00
5374.000000 9.790351e+00
5376.000000 9.701449e+00
5378.000000 9.742456e+00
5380.000000 9.522305e+00
5382.000000 9.755262e+00
5384.000000 9.620649e+00
5386.000000 9.773843e+00
5388.000000 9.738051e+00
5390.000000 9.746882e+00
5392.000000 9.669898e+00
5394.000000 9.493186e+00
5396.000000 9.766170e+00
5398.000000 1.002414e+01
5400.000000 9.443123e+00
5402.000000 9.392705e+00
5404.000000 9.437131e+00
5406.000000 9.678644e+00
5408.000000 9.836239e+00
5410.000000 9.375564e+00
5412.000000 9.489370e+00
5414.000000 9.762898e+00
5416.000000 1.028148e+01
5418.000000 9.961675e+00
5420.000000 9.397543e+00
5422.000000 9.274102e+00
5424.000000 9.696436e+00
5426.000000 9.701149e+00
5428.000000 9.687043e+00
5430.000000 9.512999e+00
5432.000000 9.862382e+00
5434.000000 9.691194e+00
5436.000000 9.493888e+00
5438.000000 9.429682e+00
5440.000000 9.591448e+00
5442.000000 9.641268e+00
5444.000000 9.597463e+00
5446.000000 9.716379e+00
5448.000000 9.885041e+00
5450.000000 9.672664e+00
5452.000000 9.728056e+00
5454.000000 9.486855e+00
5456.000000 9.674802e+00
5458.000000 9.838608e+00
5460.000000 9.856468e+00
5462.000000 9.418626e+00
5464.000000 9.643835e+00
5466.000000 9.550650e+00
5468.000000 9.406347e+00
5470.000000 9.403675e+00
5472.000000 9.619049e+00
5474.000000 9.316426e+00
5476.000000 9.390021e+00
5478.000000 9.441654e+00
5480.000000 9.563710e+00
5482.000000 9.617845e+00
5484.000000 9.460861e+00
5486.000000 9.619768e+00
5488.000000 9.435453e+00
5490.000000 9.501304e+00
5492.000000 9.481256e+00
5494.000000 9.386113e+00
5496.000000 9.520583e+00
5498.000000 9.405410e+00
5500.000000 9.211792e+00
5502.000000 9.354113e+00
5504.000000 9.351617e+00
5506.000000 9.265513e+00
5508.000000 9.322878e+00
5510.000000 9.108062e+00
5512.000000 9.052006e+00
5514.000000 9.052019e+00
5516.000000 8.786165e+00
5518.000000 9.093490e+00
5520.000000 9.016789e+00
5522.000000 9.256838e+00
5524.000000 9.527292e+00
5526.000000 9.689197e+00
5528.000000 9.328229e+00
5530.000000 9.473378e+00
5532.000000 9.759169e+00
5534.000000 9.794358e+00
5536.000000 9.893831e+00
5538.000000 9.881354e+00
5540.000000 1.035005e+01
5542.000000 9.968213e+00
5544.000000 9.716229e+00
5546.000000 9.726711e+00
5548.000000 1.018144e+01
5550.000000 1.065525e+01
5552.000000 1.080733e+01
5554.000000 1.091378e+01
5556.000000 1.105248e+01
5558.000000 1.077984e+01
5560.000000 1.081391e+01
5562.000000 1.071192e+01
5564.000000 1.102851e+01
5566.000000 1.103045e+01
5568.000000 1.088727e+01
5570.000000 1.097738e+01
5572.000000 1.063368e+01
5574.000000 1.057903e+01
5576.000000 1.025408e+01
5578.000000 1.146925e+01
5580.000000 1.168985e+01
5582.000000 1.193944e+01
5584.000000 1.211893e+01
5586.000000 1.217828e+01
5588.000000 1.199818e+01
5590.000000 1.207963e+01
5592.000000 1.231996e+01
5594.000000 1.242612e+01
5596.000000 1.215494e+01
5598.000000 1.257859e+01
5600.000000 1.192492e+01
5602.000000 1.257253e+01
5604.000000 1.267053e+01
5606.000000 1.251673e+01
5608.000000 1.239128e+01
5610.000000 1.246405e+01
5612.000000 1.238635e+01
5614.000000 1.228566e+01
5616.000000 1.210935e+01
5618.000000 1.161614e+01
5620.000000 1.132837e+01
5622.000000 1.115431e+01
5624.000000 1.133781e+01
5626.000000 1.132696e+01
5628.000000 1.086019e+01
5630.000000 1.064435e+01
5632.000000 9.738693e+00
5634.000000 9.717459e+00
5636.000000 9.608080e+00
5638.000000 1.025625e+01
5640.000000 1.037581e+01
5642.000000 1.054734e+01
5644.000000 1.032729e+01
5646.000000 9.717106e+00
5648.000000 9.955637e+00
5650.000000 1.026423e+01
5652.000000 1.013662e+01
5654.000000 1.022291e+01
5656.000000 1.008311e+01
5658.000000 1.038517e+01
5660.000000 1.025042e+01
5662.000000 1.020862e+01
5664.000000 9.952282e+00
5666.000000 9.790501e+00
5668.000000 9.912929e+00
5670.000000 9.759458e+00
5672.000000 9.821679e+00
5674.000000 9.907265e+00
5676.000000 9.606049e+00
5678.000000 9.574824e+00
5680.000000 9.473576e+00
5682.000000 9.527543e+00
5684.000000 9.519606e+00
5686.000000 9.466892e+00
5688.000000 9.297499e+00
5690.000000 9.325938e+00
5692.000000 9.125895e+00
5694.000000 9.210483e+00
5696.000000 9.010845e+00
5698.000000 9.410428e+00
5700.000000 9.232920e+00
5702.000000 9.393458e+00
5704.000000 9.539435e+00
5706.000000 9.698311e+00
5708.000000 9.349428e+00
5710.000000 9.566873e+00
5712.000000 9.449622e+00
5714.000000 9.351195e+00
5716.000000 9.527387e+00
5718.000000 9.548732e+00
5720.000000 9.616138e+00
5722.000000 9.425205e+00
5724.000000 9.290249e+00
5726.000000 9.377693e+00
5728.000000 9.562908e+00
5730.000000 9.382539e+00
5732.000000 9.342399e+00
5734.000000 9.236633e+00
5736.000000 9.120412e+00
5738.000000 9.167954e+00
5740.000000 9.233288e+00
5742.000000 8.941316e+00
5744.000000 8.980650e+00
5746.000000 8.664257e+00
5748.000000 8.550919e+00
5750.000000 8.623245e+00
5752.000000 8.492085e+00
5754.000000 8.741696e+00
5756.000000 8.405154e+00
5758.000000 8.368742e+00
5760.000000 8.249973e+00
5762.000000 8.235605e+00
5764.000000 8.075648e+00
5766.000000 7.787434e+00
5768.000000 7.711715e+00
5770.000000 7.622378e+00
5772.000000 7.440670e+00
5774.000000 7.373945e+00
5776.000000 6.617585e+00
5778.000000 6.899013e+00
5780.000000 6.964180e+00
5782.000000 7.020990e+00
5784.000000 6.872490e+00
5786.000000 6.791861e+00
5788.000000 6.608130e+00
5790.000000 6.498569e+00
5792.000000 6.527084e+00
5794.000000 6.380311e+00
5796.000000 6.348892e+00
5798.000000 6.377498e+00
5800.000000 6.099032e+00
5802.000000 6.405630e+00
5804.000000 6.321295e+00
5806.000000 6.275935e+00
5808.000000 6.148364e+00
5810.000000 6.068945e+00
5812.000000 6.229313e+00
5814.000000 6.144778e+00
5816.000000 6.077728e+00
5818.000000 5.854055e+00
5820.000000 6.000657e+00
5822.000000 5.983951e+00
5824.000000 5.857985e+00
5826.000000 5.529805e+00
5828.000000 5.724296e+00
5830.000000 5.630216e+00
5832.000000 5.449568e+00
5834.000000 5.542039e+00
5836.000000 5.383175e+00
5838.000000 5.301785e+00
5840.000000 5.069858e+00
5842.000000 4.992982e+00
5844.000000 4.928729e+00
5846.000000 4.936696e+00
5848.000000 4.897828e+00
5850.000000 4.746551e+00
5852.000000 4.917190e+00
5854.000000 4.980095e+00
5856.000000 4.895779e+00
5858.000000 4.938653e+00
5860.000000 4.873545e+00
5862.000000 4.873757e+00
5864.000000 5.098618e+00
5866.000000 5.190023e+00
5868.000000 5.264866e+00
5870.000000 5.332218e+00
5872.000000 5.615736e+00
5874.000000 5.750655e+00
5876.000000 5.923503e+00
5878.000000 5.960132e+00
5880.000000 6.197736e+00
5882.000000 6.311509e+00
5884.000000 6.469313e+00
5886.000000 6.589102e+00
5888.000000 6.432441e+00
5890.000000 6.225091e+00
5892.000000 6.322478e+00
5894.000000 6.387295e+00
5896.000000 6.430248e+00
5898.000000 7.165765e+00
5900.000000 7.424586e+00
5902.000000 7.556788e+00
5904.000000 7.794981e+00
5906.000000 8.030429e+00
5908.000000 8.121966e+00
5910.000000 8.244846e+00
5912.000000 8.258329e+00
5914.000000 8.343273e+00
5916.000000 8.408151e+00
5918.000000 8.449232e+00
5920.000000 8.425756e+00
5922.000000 8.460047e+00
5924.000000 8.585796e+00
5926.000000 8.629757e+00
5928.000000 8.671990e+00
5930.000000 8.527734e+00
5932.000000 8.573354e+00
5934.000000 8.670882e+00
5936.000000 8.556688e+00
5938.000000 8.561857e+00
5940.000000 8.440641e+00
5942.000000 8.517219e+00
5944.000000 8.364578e+00
5946.000000 8.226016e+00
5948.000000 8.350881e+00
5950.000000 8.423657e+00
5952.000000 8.135167e+00
5954.000000 8.366027e+00
5956.000000 8.374202e+00
5958.000000 8.220046e+00
5960.000000 8.018765e+00
5962.000000 8.348690e+00
5964.000000 7.999941e+00
5966.000000 8.196217e+00
5968.000000 8.042055e+00
5970.000000 8.108627e+00
5972.000000 8.120021e+00
5974.000000 8.176843e+00
5976.000000 7.930321e+00
5978.000000 8.174674e+00
5980.000000 8.025182e+00
5982.000000 8.244545e+00
5984.000000 8.314403e+00
5986.000000 8.267705e+00
5988.000000 8.469949e+00
5990.000000 8.573516e+00
5992.000000 8.470313e+00
5994.000000 8.426726e+00
5996.000000 8.431008e+00
5998.000000 8.512931e+00
6000.000000 8.444692e+00
6002.000000 8.446946e+00
6004.000000 8.347019e+00
6006.000000 8.382456e+00
6008.000000 8.302489e+00
6010.000000 8.058754e+00
6012.000000 8.213059e+00
6014.000000 8.218493e+00
6016.000000 8.263385e+00
6018.000000 8.154757e+00
6020.000000 8.211488e+00
6022.000000 8.237306e+00
6024.000000 8.095920e+00
6026.000000 8.152678e+00
6028.000000 8.165364e+00
6030.000000 8.183153e+00
6032.000000 8.093170e+00
6034.000000 7.942819e+00
6036.000000 7.710219e+00
6038.000000 8.074560e+00
6040.000000 7.937119e+00
6042.000000 7.863399e+00
6044.000000 7.817147e+00
6046.000000 7.766601e+00
6048.000000 7.725409e+00
6050.000000 7.803275e+00
6052.000000 7.703586e+00
6054.000000 7.682146e+00
6056.000000 7.774238e+00
6058.000000 7.655130e+00
6060.000000 7.677159e+00
6062.000000 7.655580e+00
6064.000000 7.721624e+00
6066.000000 7.713564e+00
6068.000000 7.531093e+00
6070.000000 7.652522e+00
6072.000000 7.716942e+00
6074.000000 7.680804e+00
6076.000000 7.737512e+00
6078.000000 7.592635e+00
6080.000000 7.595125e+00
6082.000000 7.713259e+00
6084.000000 7.759775e+00
6086.000000 7.771235e+00
6088.000000 7.657515e+00
6090.000000 7.776140e+00
6092.000000 7.874610e+00
6094.000000 7.717905e+00
6096.000000 7.755842e+00
6098.000000 7.691571e+00
6100.000000 7.794805e+00
6102.000000 7.652031e+00
6104.000000 7.630267e+00
6106.000000 7.511768e+00
6108.000000 7.526109e+00
6110.000000 7.485901e+00
6112.000000 7.489656e+00
6114.000000 7.575586e+00
6116.000000 7.421391e+00
6118.000000 7.340375e+00
6120.000000 7.382710e+00
6122.000000 7.448855e+00
6124.000000 7.113482e+00
6126.000000 7.300204e+00
6128.000000 6.983230e+00
6130.000000 7.105316e+00
6132.000000 7.252432e+00
6134.000000 7.115682e+00
6136.000000 7.181806e+00
6138.000000 7.247380e+00
6140.000000 7.217868e+00
6142.000000 7.044071e+00
6144.000000 7.214505e+00
6146.000000 7.239393e+00
6148.000000 7.311348e+00
6150.000000 7.356776e+00
6152.000000 7.306357e+00
6154.000000 7.403208e+00
6156.000000 7.409690e+00
6158.000000 7.404467e+00
6160.000000 7.403862e+00
6162.000000 7.656951e+00
6164.000000 7.354291e+00
6166.000000 7.529173e+00
6168.000000 7.398514e+00
6170.000000 7.538837e+00
6172.000000 7.402349e+00
6174.000000 7.532079e+00
6176.000000 7.534142e+00
6178.000000 7.530821e+00
6180.000000 7.312822e+00
6182.000000 7.509433e+00
6184.000000 7.440230e+00
6186.000000 7.477661e+00
6188.000000 7.464755e+00
6190.000000 7.454487e+00
6192.000000 7.313627e+00
6194.000000 7.318413e+00
6196.000000 7.302997e+00
6198.000000 7.183083e+00
6200.000000 7.198791e+00
6202.000000 7.112903e+00
6204.000000 7.091936e+00
6206.000000 6.923021e+00
6208.000000 7.190978e+00
6210.000000 7.273665e+00
6212.000000 7.174059e+00
6214.000000 7.131085e+00
6216.000000 7.077922e+00
6218.000000 6.981718e+00
6220.000000 6.998623e+00
6222.000000 6.957719e+00
6224.000000 7.048701e+00
6226.000000 7.141717e+00
6228.000000 6.942582e+00
6230.000000 6.946577e+00
6232.000000 6.968738e+00
6234.000000 7.034193e+00
6236.000000 7.095474e+00
6238.000000 7.214344e+00
6240.000000 7.329338e+00
6242.000000 7.297483e+00
6244.000000 7.422280e+00
6246.000000 7.362381e+00
6248.000000 7.576688e+00
6250.000000 7.539584e+00
6252.000000 7.509831e+00
6254.000000 7.584112e+00
6256.000000 7.451929e+00
6258.000000 7.656649e+00
6260.000000 7.634607e+00
6262.000000 7.366054e+00
6264.000000 7.778796e+00
6266.000000 7.851884e+00
6268.000000 8.159541e+00
6270.000000 8.311589e+00
6272.000000 8.478417e+00
6274.000000 8.640643e+00
6276.000000 8.625561e+00
6278.000000 8.515160e+00
6280.000000 8.371567e+00
6282.000000 8.574545e+00
6284.000000 8.740669e+00
6286.000000 8.786054e+00
6288.000000 8.915025e+00
6290.000000 8.940341e+00
6292.000000 9.101732e+00
6294.000000 9.064528e+00
6296.000000 9.139838e+00
6298.000000 9.195376e+00
6300.000000 9.046445e+00
6302.000000 9.541904e+00
6304.000000 1.001880e+01
6306.000000 1.042254e+01
6308.000000 1.079546e+01
6310.000000 1.077426e+01
6312.000000 1.086743e+01
6314.000000 1.102121e+01
6316.000000 1.121782e+01
6318.000000 1.128543e+01
6320.000000 1.104822e+01
6322.000000 1.139065e+01
6324.000000 1.241391e+01
6326.000000 1.281265e+01
6328.000000 1.323033e+01
6330.000000 1.359075e+01
6332.000000 1.394562e+01
6334.000000 1.418816e+01
6336.000000 1.415997e+01
6338.000000 1.412872e+01
6340.000000 1.393860e+01
6342.000000 1.357577e+01
6344.000000 1.353314e+01
6346.000000 1.326147e+01
6348.000000 1.287457e+01
6350.000000 1.277882e+01
6352.000000 1.269764e+01
6354.000000 1.253709e+01
6356.000000 1.223191e+01
6358.000000 1.221461e+01
6360.000000 1.234042e+01
6362.000000 1.233120e+01
6364.000000 1.232653e+01
6366.000000 1.238225e+01
6368.000000 1.258178e+01
6370.000000 1.294644e+01
6372.000000 1.296793e+01
6374.000000 1.328019e+01
6376.000000 1.330200e+01
6378.000000 1.341407e+01
6380.000000 1.342683e+01
6382.000000 1.359781e+01
6384.000000 1.364645e+01
6386.000000 1.402218e+01
6388.000000 1.406972e+01
6390.000000 1.405226e+01
6392.000000 1.442530e+01
6394.000000 1.454448e+01
6396.000000 1.469420e+01
6398.000000 1.475980e+01
6400.000000 1.484040e+01
6402.000000 1.478341e+01
6404.000000 1.464489e+01
6406.000000 1.477369e+01
6408.000000 1.475962e+01
6410.000000 1.485028e+01
6412.000000 1.487440e+01
6414.000000 1.511592e+01
6416.000000 1.516103e+01
6418.000000 1.528086e+01
6420.000000 1.538166e+01
6422.000000 1.553336e+01
6424.000000 1.561523e+01
6426.000000 1.602367e+01
6428.000000 1.636592e+01
6430.000000 1.670716e+01
6432.000000 1.698211e+01
6434.000000 1.746233e+01
6436.000000 1.802357e+01
6438.000000 1.855006e+01
6440.000000 1.930482e+01
6442.000000 1.968704e+01
6444.000000 2.025763e+01
6446.000000 2.087887e+01
6448.000000 2.128934e+01
6450.000000 2.177449e+01
6452.000000 2.215374e+01
6454.000000 2.257291e+01
6456.000000 2.296097e+01
6458.000000 2.325075e+01
6460.000000 2.331921e+01
6462.000000 2.376106e+01
6464.000000 2.390222e+01
6466.000000 2.411014e+01
6468.000000 2.418440e+01
6470.000000 2.403075e+01
6472.000000 2.395188e+01
6474.000000 2.368049e+01
6476.000000 2.372865e+01
6478.000000 2.390080e+01
6480.000000 2.406090e+01
6482.000000 2.456874e+01
6484.000000 2.466760e+01
6486.000000 2.519891e+01
6488.000000 2.533899e+01
6490.000000 2.553392e+01
6492.000000 2.568781e+01
6494.000000 2.575677e+01
6496.000000 2.591466e+01
6498.000000 2.610002e+01
6500.000000 2.646448e+01
6502.000000 2.675190e+01
6504.000000 2.696276e+01
6506.000000 2.752980e+01
6508.000000 2.784743e+01
6510.000000 2.825832e+01
6512.000000 2.872330e+01
6514.000000 2.892612e+01
6516.000000 2.939806e+01
6518.000000 2.981915e+01
6520.000000 3.071455e+01
6522.000000 3.176754e+01
6524.000000 3.259070e+01
6526.000000 3.348609e+01
6528.000000 3.447451e+01
6530.000000 3.525181e+01
6532.000000 3.626050e+01
6534.000000 3.722930e+01
6536.000000 3.835742e+01
6538.000000 3.948462e+01
6540.000000 4.046746e+01
6542.000000 4.089043e+01
6544.000000 4.105875e+01
6546.000000 4.090226e+01
6548.000000 4.117984e+01
6550.000000 4.111770e+01
6552.000000 4.114542e+01
6554.000000 nan
6556.000000 nan
6558.000000 nan
6560.000000 nan
6562.000000 nan
6564.000000 nan
6566.000000 nan
6568.000000 nan
6570.000000 nan
6572.000000 nan
6574.000000 nan
6576.000000 nan
6578.000000 nan
6580.000000 4.215221e+01
6582.000000 4.202820e+01
6584.000000 4.220695e+01
6586.000000 4.197064e+01
6588.000000 4.155671e+01
6590.000000 4.151403e+01
6592.000000 4.117085e+01
6594.000000 4.071572e+01
6596.000000 4.038380e+01
6598.000000 4.005851e+01
6600.000000 3.981108e+01
6602.000000 3.951860e+01
6604.000000 3.944819e+01
6606.000000 3.914354e+01
6608.000000 3.909971e+01
6610.000000 3.863972e+01
6612.000000 3.873635e+01
6614.000000 3.817076e+01
6616.000000 3.797859e+01
6618.000000 3.746866e+01
6620.000000 3.714203e+01
6622.000000 3.691080e+01
6624.000000 3.617671e+01
6626.000000 3.568889e+01
6628.000000 3.560158e+01
6630.000000 3.494156e+01
6632.000000 3.469233e+01
6634.000000 3.441099e+01
6636.000000 3.406155e+01
6638.000000 3.388563e+01
6640.000000 3.359439e+01
6642.000000 3.325914e+01
6644.000000 3.312743e+01
6646.000000 3.301557e+01
6648.000000 3.274415e+01
6650.000000 3.274486e+01
6652.000000 3.258120e+01
6654.000000 3.254078e+01
6656.000000 3.232816e+01
6658.000000 3.228553e+01
6660.000000 3.252542e+01
6662.000000 3.242295e+01
6664.000000 3.240960e+01
6666.000000 3.233527e+01
6668.000000 3.222392e+01
6670.000000 3.234738e+01
6672.000000 3.220658e+01
6674.000000 3.197164e+01
6676.000000 3.181016e+01
6678.000000 3.152901e+01
6680.000000 3.162255e+01
6682.000000 3.169933e+01
6684.000000 3.178957e+01
6686.000000 3.162746e+01
6688.000000 3.151157e+01
6690.000000 3.139425e+01
6692.000000 3.098938e+01
6694.000000 3.082488e+01
6696.000000 3.054271e+01
6698.000000 3.031337e+01
6700.000000 3.038192e+01
6702.000000 2.995867e+01
6704.000000 2.989586e+01
6706.000000 2.974921e+01
6708.000000 2.959602e+01
6710.000000 2.946597e+01
6712.000000 2.949472e+01
6714.000000 2.952283e+01
6716.000000 2.941806e+01
6718.000000 2.946229e+01
6720.000000 2.951855e+01
6722.000000 2.932665e+01
6724.000000 2.958457e+01
6726.000000 2.923491e+01
6728.000000 2.921316e+01
6730.000000 2.880903e+01
6732.000000 2.886896e+01
6734.000000 2.858141e+01
6736.000000 2.816955e+01
6738.000000 2.817340e+01
6740.000000 2.794667e+01
6742.000000 2.782521e+01
6744.000000 2.784009e+01
6746.000000 2.765260e+01
6748.000000 2.757219e+01
6750.000000 2.751849e+01
6752.000000 2.764263e+01
6754.000000 2.763291e+01
6756.000000 2.763308e+01
6758.000000 2.750878e+01
6760.000000 2.749847e+01
6762.000000 2.729167e+01
6764.000000 2.743164e+01
6766.000000 2.724718e+01
6768.000000 2.714117e+01
6770.000000 2.699141e+01
6772.000000 2.689523e+01
6774.000000 2.685463e+01
6776.000000 2.689363e+01
6778.000000 2.664257e+01
6780.000000 2.631194e+01
6782.000000 2.616807e+01
6784.000000 2.597643e+01
6786.000000 2.577130e+01
6788.000000 2.542215e+01
6790.000000 2.507157e+01
6792.000000 2.483349e+01
6794.000000 2.474095e+01
6796.000000 2.413689e+01
6798.000000 2.408177e+01
6800.000000 2.377673e+01
6802.000000 2.340318e+01
6804.000000 2.321199e+01
6806.000000 2.304301e+01
6808.000000 2.252651e+01
6810.000000 2.198366e+01
6812.000000 2.164223e+01
6814.000000 2.130087e+01
6816.000000 2.083011e+01
6818.000000 2.052053e+01
6820.000000 2.040692e+01
6822.000000 2.022938e+01
6824.000000 1.992701e+01
6826.000000 1.977623e+01
6828.000000 1.950315e+01
6830.000000 1.923846e+01
6832.000000 1.892802e+01
6834.000000 1.854345e+01
6836.000000 1.843742e+01
6838.000000 1.811340e+01
6840.000000 1.801185e+01
6842.000000 1.778725e+01
6844.000000 1.736041e+01
6846.000000 1.722114e+01
6848.000000 1.714938e+01
6850.000000 1.704419e+01
6852.000000 1.673437e+01
6854.000000 1.640645e+01
6856.000000 1.624731e+01
6858.000000 1.602054e+01
6860.000000 1.592878e+01
6862.000000 1.569100e+01
6864.000000 1.561209e+01
6866.000000 nan
6868.000000 nan
6870.000000 nan
6872.000000 nan
6874.000000 nan
6876.000000 nan
6878.000000 nan
6880.000000 nan
6882.000000 nan
6884.000000 nan
6886.000000 nan
6888.000000 nan
6890.000000 nan
6892.000000 nan
6894.000000 nan
6896.000000 nan
6898.000000 1.068507e+01
6900.000000 1.057164e+01
6902.000000 1.059985e+01
6904.000000 1.038120e+01
6906.000000 1.045406e+01
6908.000000 1.031131e+01
6910.000000 1.029808e+01
6912.000000 1.016347e+01
6914.000000 9.973045e+00
6916.000000 9.871937e+00
6918.000000 9.802045e+00
6920.000000 9.652950e+00
6922.000000 9.685510e+00
6924.000000 9.522468e+00
6926.000000 9.341842e+00
6928.000000 9.212088e+00
6930.000000 9.204973e+00
6932.000000 9.120739e+00
6934.000000 9.066954e+00
6936.000000 8.857211e+00
6938.000000 8.900689e+00
6940.000000 8.626092e+00
6942.000000 8.471419e+00
6944.000000 8.406621e+00
6946.000000 8.410291e+00
6948.000000 8.341157e+00
6950.000000 8.123379e+00
6952.000000 8.116094e+00
6954.000000 8.103049e+00
6956.000000 7.955369e+00
6958.000000 7.910377e+00
6960.000000 7.778184e+00
6962.000000 7.702800e+00
6964.000000 7.742140e+00
6966.000000 7.660942e+00
6968.000000 7.559807e+00
6970.000000 7.517274e+00
6972.000000 7.348627e+00
6974.000000 7.300375e+00
6976.000000 7.283790e+00
6978.000000 7.203429e+00
6980.000000 7.165511e+00
6982.000000 7.145059e+00
6984.000000 6.992336e+00
6986.000000 6.957028e+00
6988.000000 6.928194e+00
6990.000000 6.893936e+00
6992.000000 6.900332e+00
6994.000000 6.969598e+00
6996.000000 6.858687e+00
6998.000000 6.939067e+00
7000.000000 6.876551e+00
7002.000000 6.957290e+00
7004.000000 6.875271e+00
7006.000000 6.883654e+00
7008.000000 6.825287e+00
7010.000000 6.818564e+00
7012.000000 6.833781e+00
7014.000000 6.916110e+00
7016.000000 6.789768e+00
7018.000000 6.888420e+00
7020.000000 6.864121e+00
7022.000000 6.779113e+00
7024.000000 6.644799e+00
7026.000000 6.742481e+00
7028.000000 6.662647e+00
7030.000000 6.676385e+00
7032.000000 6.913934e+00
7034.000000 6.922134e+00
7036.000000 6.925052e+00
7038.000000 7.108664e+00
7040.000000 7.099309e+00
7042.000000 7.184332e+00
7044.000000 7.288486e+00
7046.000000 7.412195e+00
7048.000000 7.431990e+00
7050.000000 7.396787e+00
7052.000000 7.439631e+00
7054.000000 7.495093e+00
7056.000000 7.778843e+00
7058.000000 7.733534e+00
7060.000000 7.626788e+00
7062.000000 7.561483e+00
7064.000000 7.712921e+00
7066.000000 7.628535e+00
7068.000000 7.649446e+00
7070.000000 7.666373e+00
7072.000000 7.671431e+00
7074.000000 7.765369e+00
7076.000000 7.748219e+00
7078.000000 7.787406e+00
7080.000000 7.784810e+00
7082.000000 7.880097e+00
7084.000000 7.819251e+00
7086.000000 7.942536e+00
7088.000000 7.963234e+00
7090.000000 8.049258e+00
7092.000000 8.049766e+00
7094.000000 8.052788e+00
7096.000000 7.982581e+00
7098.000000 7.874525e+00
7100.000000 7.884886e+00
7102.000000 7.722097e+00
7104.000000 7.729486e+00
7106.000000 7.696645e+00
7108.000000 7.673065e+00
7110.000000 7.456281e+00
7112.000000 7.296502e+00
7114.000000 7.355714e+00
7116.000000 7.220100e+00
7118.000000 7.315710e+00
7120.000000 7.217876e+00
7122.000000 7.156261e+00
7124.000000 7.115595e+00
7126.000000 7.108534e+00
7128.000000 7.151481e+00
7130.000000 7.178948e+00
7132.000000 7.050239e+00
7134.000000 7.047597e+00
7136.000000 7.050335e+00
7138.000000 7.057978e+00
7140.000000 7.097835e+00
7142.000000 7.083117e+00
7144.000000 7.165287e+00
7146.000000 7.089905e+00
7148.000000 7.193496e+00
7150.000000 7.157204e+00
7152.000000 7.213376e+00
7154.000000 7.059465e+00
7156.000000 7.004859e+00
7158.000000 7.087249e+00
7160.000000 7.123219e+00
7162.000000 7.018027e+00
7164.000000 7.091866e+00
7166.000000 7.074823e+00
7168.000000 6.952769e+00
7170.000000 6.780976e+00
7172.000000 6.750183e+00
7174.000000 6.645108e+00
7176.000000 6.562168e+00
7178.000000 6.614146e+00
7180.000000 6.738620e+00
7182.000000 6.668305e+00
7184.000000 6.598953e+00
7186.000000 6.143690e+00
7188.000000 6.190711e+00
7190.000000 6.317725e+00
7192.000000 6.503956e+00
7194.000000 6.281800e+00
7196.000000 6.460887e+00
7198.000000 6.640979e+00
7200.000000 6.481649e+00
7202.000000 6.376342e+00
7204.000000 6.367034e+00
7206.000000 6.352241e+00
7208.000000 6.507156e+00
7210.000000 6.724921e+00
7212.000000 6.787829e+00
7214.000000 6.818916e+00
7216.000000 6.869859e+00
7218.000000 6.787808e+00
7220.000000 6.704545e+00
7222.000000 6.639616e+00
7224.000000 6.795451e+00
7226.000000 6.578758e+00
7228.000000 6.487600e+00
7230.000000 6.561901e+00
7232.000000 6.395234e+00
7234.000000 5.993506e+00
7236.000000 5.826973e+00
7238.000000 5.908057e+00
7240.000000 5.877667e+00
7242.000000 5.733932e+00
7244.000000 5.449391e+00
7246.000000 5.622206e+00
7248.000000 5.545664e+00
7250.000000 5.550283e+00
7252.000000 5.574859e+00
7254.000000 5.253064e+00
7256.000000 5.334868e+00
7258.000000 5.447386e+00
7260.000000 5.397656e+00
7262.000000 5.455096e+00
7264.000000 5.431858e+00
7266.000000 5.315431e+00
7268.000000 5.508640e+00
7270.000000 5.694038e+00
7272.000000 5.763576e+00
7274.000000 5.693844e+00
7276.000000 5.034863e+00
7278.000000 5.038915e+00
7280.000000 5.675887e+00
7282.000000 5.818190e+00
7284.000000 6.034607e+00
7286.000000 6.155147e+00
7288.000000 6.098384e+00
7290.000000 6.110875e+00
7292.000000 6.233871e+00
7294.000000 6.242759e+00
7296.000000 6.571422e+00
7298.000000 6.943409e+00
7300.000000 7.094256e+00
7302.000000 7.172288e+00
7304.000000 7.357857e+00
7306.000000 7.520804e+00
7308.000000 8.011381e+00
7310.000000 8.276965e+00
7312.000000 8.483236e+00
7314.000000 8.901230e+00
7316.000000 9.160336e+00
7318.000000 9.226684e+00
7320.000000 9.402437e+00
7322.000000 9.573052e+00
7324.000000 9.868975e+00
7326.000000 9.898801e+00
7328.000000 9.925521e+00
7330.000000 9.825819e+00
7332.000000 9.918327e+00
7334.000000 1.001077e+01
7336.000000 1.001062e+01
7338.000000 1.016680e+01
7340.000000 1.024602e+01
7342.000000 1.021344e+01
7344.000000 1.016755e+01
7346.000000 1.008301e+01
7348.000000 1.022908e+01
7350.000000 1.002936e+01
7352.000000 9.968887e+00
7354.000000 1.015432e+01
7356.000000 1.022960e+01
7358.000000 1.008329e+01
7360.000000 1.000326e+01
7362.000000 1.002890e+01
7364.000000 9.902873e+00
7366.000000 1.008250e+01
7368.000000 9.912653e+00
7370.000000 1.008016e+01
7372.000000 1.001104e+01
7374.000000 1.002905e+01
7376.000000 9.985244e+00
7378.000000 9.921204e+00
7380.000000 9.964189e+00
7382.000000 9.926570e+00
7384.000000 9.692981e+00
7386.000000 9.744999e+00
7388.000000 9.797994e+00
7390.000000 9.787115e+00
7392.000000 9.717368e+00
7394.000000 9.707784e+00
7396.000000 9.653398e+00
7398.000000 9.704482e+00
7400.000000 9.498584e+00
7402.000000 9.545401e+00
7404.000000 9.483762e+00
7406.000000 9.328338e+00
7408.000000 9.437340e+00
7410.000000 9.338279e+00
7412.000000 9.345201e+00
7414.000000 9.253631e+00
7416.000000 9.218692e+00
7418.000000 9.186434e+00
7420.000000 9.228393e+00
7422.000000 9.151489e+00
7424.000000 9.052284e+00
7426.000000 8.865440e+00
7428.000000 8.883167e+00
7430.000000 8.752487e+00
7432.000000 8.863982e+00
7434.000000 8.663494e+00
7436.000000 8.560926e+00
7438.000000 8.540243e+00
7440.000000 8.452106e+00
7442.000000 8.380519e+00
7444.000000 8.348888e+00
7446.000000 8.272186e+00
7448.000000 8.211871e+00
7450.000000 8.232720e+00
7452.000000 8.325110e+00
7454.000000 8.291628e+00
7456.000000 8.141580e+00
7458.000000 8.239746e+00
7460.000000 8.274431e+00
7462.000000 7.964032e+00
7464.000000 8.082422e+00
7466.000000 8.080807e+00
7468.000000 7.972585e+00
7470.000000 8.034629e+00
7472.000000 7.919127e+00
7474.000000 7.973979e+00
7476.000000 7.832737e+00
7478.000000 7.868229e+00
7480.000000 7.761666e+00
7482.000000 7.782020e+00
7484.000000 7.689840e+00
7486.000000 7.737046e+00
7488.000000 7.620915e+00
7490.000000 7.779969e+00
7492.000000 7.708496e+00
7494.000000 7.682817e+00
7496.000000 7.814031e+00
7498.000000 7.640005e+00
7500.000000 7.738230e+00
7502.000000 7.665481e+00
7504.000000 7.721994e+00
7506.000000 7.698676e+00
7508.000000 7.657536e+00
7510.000000 7.662447e+00
7512.000000 7.762596e+00
7514.000000 7.803153e+00
7516.000000 7.822103e+00
7518.000000 7.811204e+00
7520.000000 7.824238e+00
7522.000000 7.875900e+00
7524.000000 7.774542e+00
7526.000000 7.842570e+00
7528.000000 7.659809e+00
7530.000000 7.948096e+00
7532.000000 7.912999e+00
7534.000000 7.896987e+00
7536.000000 7.943260e+00
7538.000000 7.952384e+00
7540.000000 7.933334e+00
7542.000000 7.920619e+00
7544.000000 7.866202e+00
7546.000000 7.779797e+00
7548.000000 7.918008e+00
7550.000000 7.902756e+00
7552.000000 7.648222e+00
7554.000000 7.723841e+00
7556.000000 7.684630e+00
7558.000000 7.739091e+00
7560.000000 7.466147e+00
7562.000000 7.539994e+00
7564.000000 7.421881e+00
7566.000000 7.390402e+00
7568.000000 7.420868e+00
7570.000000 7.360541e+00
7572.000000 7.187418e+00
7574.000000 7.287862e+00
7576.000000 7.150341e+00
7578.000000 7.104600e+00
7580.000000 7.078887e+00
7582.000000 6.956207e+00
7584.000000 6.794766e+00
7586.000000 6.891738e+00
7588.000000 6.862660e+00
7590.000000 6.745795e+00
7592.000000 6.797785e+00
7594.000000 6.225183e+00
7596.000000 nan
7598.000000 nan
7600.000000 nan
7602.000000 nan
7604.000000 nan
7606.000000 nan
7608.000000 nan
7610.000000 nan
7612.000000 nan
7614.000000 nan
7616.000000 nan
7618.000000 nan
7620.000000 nan
7622.000000 nan
7624.000000 nan
7626.000000 nan
7628.000000 nan
7630.000000 nan
7632.000000 nan
7634.000000 nan
7636.000000 nan
7638.000000 nan
7640.000000 nan
7642.000000 nan
7644.000000 nan
7646.000000 nan
7648.000000 nan
7650.000000 nan
7652.000000 nan
7654.000000 nan
7656.000000 nan
7658.000000 nan
7660.000000 nan
7662.000000 nan
7664.000000 6.365760e+00
7666.000000 6.346472e+00
7668.000000 6.371893e+00
7670.000000 6.612076e+00
7672.000000 6.686238e+00
7674.000000 6.595839e+00
7676.000000 6.747459e+00
7678.000000 6.786968e+00
7680.000000 6.552968e+00
7682.000000 6.693949e+00
7684.000000 6.753617e+00
7686.000000 6.631125e+00
7688.000000 6.585058e+00
7690.000000 6.533527e+00
7692.000000 6.652446e+00
7694.000000 6.565938e+00
7696.000000 6.585197e+00
7698.000000 6.649998e+00
7700.000000 6.598189e+00
7702.000000 6.507075e+00
7704.000000 6.685849e+00
7706.000000 6.631260e+00
7708.000000 6.711717e+00
7710.000000 6.299516e+00
7712.000000 6.196527e+00
7714.000000 6.219444e+00
7716.000000 6.214781e+00
7718.000000 5.928522e+00
7720.000000 6.063743e+00
7722.000000 5.902457e+00
7724.000000 6.040295e+00
7726.000000 5.750640e+00
7728.000000 5.694406e+00
7730.000000 5.568506e+00
7732.000000 5.436642e+00
7734.000000 5.340963e+00
7736.000000 5.241122e+00
7738.000000 5.327560e+00
7740.000000 5.234709e+00
7742.000000 5.349862e+00
7744.000000 5.361285e+00
7746.000000 5.288859e+00
7748.000000 5.181713e+00
7750.000000 5.093718e+00
7752.000000 5.115079e+00
7754.000000 5.130213e+00
7756.000000 5.219359e+00
7758.000000 5.335525e+00
7760.000000 5.342102e+00
7762.000000 5.528088e+00
7764.000000 5.563946e+00
7766.000000 5.619733e+00
7768.000000 5.563872e+00
7770.000000 5.869981e+00
7772.000000 5.865433e+00
7774.000000 5.708168e+00
7776.000000 5.939353e+00
7778.000000 6.080798e+00
7780.000000 6.180393e+00
7782.000000 6.459090e+00
7784.000000 6.567860e+00
7786.000000 6.695734e+00
7788.000000 6.751946e+00
7790.000000 6.779858e+00
7792.000000 6.726707e+00
7794.000000 6.753259e+00
7796.000000 6.896533e+00
7798.000000 6.748264e+00
7800.000000 6.998645e+00
7802.000000 7.168880e+00
7804.000000 7.129087e+00
7806.000000 7.119145e+00
7808.000000 7.280766e+00
7810.000000 7.129044e+00
7812.000000 7.241125e+00
7814.000000 7.265948e+00
7816.000000 7.309099e+00
7818.000000 7.292523e+00
7820.000000 7.284595e+00
7822.000000 7.060552e+00
7824.000000 7.241157e+00
7826.000000 7.010349e+00
7828.000000 7.247022e+00
7830.000000 7.301546e+00
7832.000000 7.140428e+00
7834.000000 7.144951e+00
7836.000000 7.125649e+00
7838.000000 7.093689e+00
7840.000000 7.024516e+00
7842.000000 6.802877e+00
7844.000000 6.817683e+00
7846.000000 6.848665e+00
7848.000000 6.816654e+00
7850.000000 6.801099e+00
7852.000000 6.534002e+00
7854.000000 6.518960e+00
7856.000000 6.460322e+00
7858.000000 6.397510e+00
7860.000000 6.458285e+00
7862.000000 6.413056e+00
7864.000000 6.695223e+00
7866.000000 6.665772e+00
7868.000000 6.601637e+00
7870.000000 6.460903e+00
7872.000000 6.583420e+00
7874.000000 6.497821e+00
7876.000000 6.455742e+00
7878.000000 6.393983e+00
7880.000000 6.405445e+00
7882.000000 6.470222e+00
7884.000000 6.469194e+00
7886.000000 6.415022e+00
7888.000000 6.379867e+00
7890.000000 6.282829e+00
7892.000000 6.140960e+00
7894.000000 6.102259e+00
7896.000000 6.235566e+00
7898.000000 6.263931e+00
7900.000000 6.270067e+00
7902.000000 6.169846e+00
7904.000000 6.186412e+00
7906.000000 6.209263e+00
7908.000000 6.174216e+00
7910.000000 6.083213e+00
7912.000000 6.066088e+00
7914.000000 5.948770e+00
7916.000000 5.716985e+00
7918.000000 5.894715e+00
7920.000000 6.002548e+00
7922.000000 5.901818e+00
7924.000000 5.772569e+00
7926.000000 5.859961e+00
7928.000000 5.804308e+00
7930.000000 5.729717e+00
7932.000000 5.486800e+00
7934.000000 5.554905e+00
7936.000000 5.675638e+00
7938.000000 5.757363e+00
7940.000000 5.758915e+00
7942.000000 5.789427e+00
7944.000000 5.665636e+00
7946.000000 5.694882e+00
7948.000000 5.808804e+00
7950.000000 5.598411e+00
7952.000000 5.691555e+00
7954.000000 5.759950e+00
7956.000000 5.823062e+00
7958.000000 5.878586e+00
7960.000000 5.722102e+00
7962.000000 5.714807e+00
7964.000000 5.722820e+00
7966.000000 5.761233e+00
7968.000000 5.690783e+00
7970.000000 5.867950e+00
7972.000000 5.965033e+00
7974.000000 5.971166e+00
7976.000000 5.806112e+00
7978.000000 5.858154e+00
7980.000000 5.920083e+00
7982.000000 5.940262e+00
7984.000000 5.944821e+00
7986.000000 5.991921e+00
7988.000000 5.937916e+00
7990.000000 5.883172e+00
7992.000000 5.645409e+00
7994.000000 5.800873e+00
7996.000000 5.948299e+00
7998.000000 5.687057e+00
8000.000000 5.828349e+00
8002.000000 5.894206e+00
8004.000000 5.798502e+00
8006.000000 5.870518e+00
8008.000000 5.836293e+00
8010.000000 5.731511e+00
8012.000000 5.699673e+00
8014.000000 5.649732e+00
8016.000000 5.637757e+00
8018.000000 5.556647e+00
8020.000000 5.613257e+00
8022.000000 5.661687e+00
8024.000000 5.612218e+00
8026.000000 5.456928e+00
8028.000000 5.387543e+00
8030.000000 5.487432e+00
8032.000000 5.724229e+00
8034.000000 5.490234e+00
8036.000000 5.541418e+00
8038.000000 5.550616e+00
8040.000000 5.404753e+00
8042.000000 5.523674e+00
8044.000000 5.505814e+00
8046.000000 5.477133e+00
8048.000000 5.297531e+00
8050.000000 5.285649e+00
8052.000000 5.274417e+00
8054.000000 5.166010e+00
8056.000000 5.308525e+00
8058.000000 5.218026e+00
8060.000000 5.197378e+00
8062.000000 5.145469e+00
8064.000000 5.128896e+00
8066.000000 4.935361e+00
8068.000000 5.049130e+00
8070.000000 5.122318e+00
8072.000000 5.050007e+00
8074.000000 5.058733e+00
8076.000000 5.022931e+00
8078.000000 5.027964e+00
8080.000000 5.013005e+00
8082.000000 4.926200e+00
8084.000000 4.916688e+00
8086.000000 4.937728e+00
8088.000000 4.911147e+00
8090.000000 4.991210e+00
8092.000000 5.017559e+00
8094.000000 4.817396e+00
8096.000000 4.825203e+00
8098.000000 4.888869e+00
8100.000000 4.891663e+00
8102.000000 4.887085e+00
8104.000000 4.777402e+00
8106.000000 4.834835e+00
8108.000000 4.895991e+00
8110.000000 4.957620e+00
8112.000000 4.979043e+00
8114.000000 4.837720e+00
8116.000000 4.885934e+00
8118.000000 4.806420e+00
8120.000000 4.828512e+00
8122.000000 4.658357e+00
8124.000000 4.816108e+00
8126.000000 4.902581e+00
8128.000000 4.884011e+00
8130.000000 4.906297e+00
8132.000000 4.771202e+00
8134.000000 4.617333e+00
8136.000000 4.498479e+00
8138.000000 4.781846e+00
8140.000000 4.764593e+00
8142.000000 4.603217e+00
8144.000000 4.534697e+00
8146.000000 4.689493e+00
8148.000000 4.538223e+00
8150.000000 4.454541e+00
8152.000000 4.488060e+00
8154.000000 4.411131e+00
8156.000000 4.394107e+00
8158.000000 4.302103e+00
8160.000000 4.613761e+00
8162.000000 4.243405e+00
8164.000000 4.257234e+00
8166.000000 4.012867e+00
8168.000000 4.321434e+00
8170.000000 4.248357e+00
8172.000000 4.313633e+00
8174.000000 4.496337e+00
8176.000000 4.581692e+00
8178.000000 4.114638e+00
8180.000000 3.986939e+00
8182.000000 4.068739e+00
8184.000000 4.298640e+00
8186.000000 4.115235e+00
8188.000000 3.871719e+00
8190.000000 4.292708e+00
8192.000000 4.207232e+00
8194.000000 3.952944e+00
8196.000000 3.935128e+00
8198.000000 3.917424e+00
8200.000000 3.695894e+00
8202.000000 3.826603e+00
8204.000000 4.097237e+00
8206.000000 4.085856e+00
8208.000000 3.993922e+00
8210.000000 4.072414e+00
8212.000000 4.096668e+00
8214.000000 4.082583e+00
8216.000000 4.133750e+00
8218.000000 4.127527e+00
8220.000000 4.079521e+00
8222.000000 3.831451e+00
8224.000000 3.895625e+00
8226.000000 3.930255e+00
8228.000000 3.658171e+00
8230.000000 3.383323e+00
8232.000000 3.377819e+00
8234.000000 3.716001e+00
8236.000000 3.882681e+00
8238.000000 3.956859e+00
8240.000000 4.137763e+00
8242.000000 4.185949e+00
8244.000000 4.167776e+00
8246.000000 4.111313e+00
8248.000000 4.235102e+00
8250.000000 4.246907e+00
8252.000000 4.112271e+00
8254.000000 4.176321e+00
8256.000000 4.041559e+00
8258.000000 3.982529e+00
8260.000000 3.882904e+00
8262.000000 3.916361e+00
8264.000000 4.163275e+00
8266.000000 4.082729e+00
8268.000000 4.083136e+00
8270.000000 4.165867e+00
8272.000000 4.182512e+00
8274.000000 4.032836e+00
8276.000000 3.823463e+00
8278.000000 3.745294e+00
8280.000000 3.875888e+00
8282.000000 3.690527e+00
8284.000000 3.752021e+00
8286.000000 3.914285e+00
8288.000000 3.778485e+00
8290.000000 3.770611e+00
8292.000000 3.764848e+00
8294.000000 3.836719e+00
8296.000000 3.729378e+00
8298.000000 3.703092e+00
8300.000000 3.810997e+00
8302.000000 4.058036e+00
8304.000000 3.822772e+00
8306.000000 3.746582e+00
8308.000000 3.868759e+00
8310.000000 3.888460e+00
8312.000000 3.935320e+00
8314.000000 3.847505e+00
8316.000000 3.995817e+00
8318.000000 3.747562e+00
8320.000000 3.825750e+00
8322.000000 3.814841e+00
8324.000000 3.878455e+00
8326.000000 3.905302e+00
8328.000000 4.021399e+00
8330.000000 3.988412e+00
8332.000000 3.960274e+00
8334.000000 3.682533e+00
8336.000000 3.453395e+00
8338.000000 3.843685e+00
8340.000000 3.930945e+00
8342.000000 3.749319e+00
8344.000000 3.538957e+00
8346.000000 3.764318e+00
8348.000000 3.610565e+00
8350.000000 3.749341e+00
8352.000000 3.825060e+00
8354.000000 3.859351e+00
8356.000000 3.774807e+00
8358.000000 3.714069e+00
8360.000000 3.874110e+00
8362.000000 4.091046e+00
8364.000000 3.970719e+00
8366.000000 3.979301e+00
8368.000000 3.928154e+00
8370.000000 4.032965e+00
8372.000000 4.162296e+00
8374.000000 4.326862e+00
8376.000000 4.204635e+00
8378.000000 4.298267e+00
8380.000000 4.229396e+00
8382.000000 4.197217e+00
8384.000000 4.235024e+00
8386.000000 4.212157e+00
8388.000000 4.160698e+00
8390.000000 4.171337e+00
8392.000000 4.249455e+00
8394.000000 4.147725e+00
8396.000000 4.244544e+00
8398.000000 3.990049e+00
8400.000000 3.879033e+00
8402.000000 3.978932e+00
8404.000000 4.040071e+00
8406.000000 4.177676e+00
8408.000000 4.287799e+00
8410.000000 4.505091e+00
8412.000000 4.566712e+00
8414.000000 4.707603e+00
8416.000000 4.772188e+00
8418.000000 4.649848e+00
8420.000000 4.902522e+00
8422.000000 5.054033e+00
8424.000000 5.033021e+00
8426.000000 5.100842e+00
8428.000000 5.115506e+00
8430.000000 4.859826e+00
8432.000000 4.964637e+00
8434.000000 4.963942e+00
8436.000000 5.541635e+00
8438.000000 5.613391e+00
8440.000000 5.618933e+00
8442.000000 5.780257e+00
8444.000000 5.743264e+00
8446.000000 5.970778e+00
8448.000000 5.992149e+00
8450.000000 5.844501e+00
8452.000000 5.809956e+00
8454.000000 5.978962e+00
8456.000000 6.071645e+00
8458.000000 6.061613e+00
8460.000000 6.444781e+00
8462.000000 6.747856e+00
8464.000000 6.853640e+00
8466.000000 7.129743e+00
8468.000000 7.147196e+00
8470.000000 7.511784e+00
8472.000000 8.144546e+00
8474.000000 8.445936e+00
8476.000000 8.788682e+00
8478.000000 8.918668e+00
8480.000000 9.304978e+00
8482.000000 9.207022e+00
8484.000000 9.653106e+00
8486.000000 9.872403e+00
8488.000000 1.017739e+01
8490.000000 1.026220e+01
8492.000000 1.007275e+01
8494.000000 1.016374e+01
8496.000000 1.021865e+01
8498.000000 1.007340e+01
8500.000000 9.959051e+00
8502.000000 9.814540e+00
8504.000000 9.714951e+00
8506.000000 9.832337e+00
8508.000000 9.753935e+00
8510.000000 9.894937e+00
8512.000000 1.026482e+01
8514.000000 1.037844e+01
8516.000000 1.034397e+01
8518.000000 1.059703e+01
8520.000000 1.077391e+01
8522.000000 1.092290e+01
8524.000000 1.120409e+01
8526.000000 1.147163e+01
8528.000000 1.167825e+01
8530.000000 1.212046e+01
8532.000000 1.219345e+01
8534.000000 1.254739e+01
8536.000000 1.276815e+01
8538.000000 1.292520e+01
8540.000000 1.313314e+01
8542.000000 1.321637e+01
8544.000000 1.331488e+01
8546.000000 1.352607e+01
8548.000000 1.371260e+01
8550.000000 1.370430e+01
8552.000000 1.377940e+01
8554.000000 1.416564e+01
8556.000000 1.427808e+01
8558.000000 1.436049e+01
8560.000000 1.412518e+01
8562.000000 1.445345e+01
8564.000000 1.443678e+01
8566.000000 1.445203e+01
8568.000000 1.459872e+01
8570.000000 1.455539e+01
8572.000000 1.444922e+01
8574.000000 1.459378e+01
8576.000000 1.453810e+01
8578.000000 1.490889e+01
8580.000000 1.479404e+01
8582.000000 1.488561e+01
8584.000000 1.492818e+01
8586.000000 1.477178e+01
8588.000000 1.477129e+01
8590.000000 1.482650e+01
8592.000000 1.470784e+01
8594.000000 1.466014e+01
8596.000000 1.457227e+01
8598.000000 1.461214e+01
8600.000000 1.482524e+01
8602.000000 1.470411e+01
8604.000000 1.476989e+01
8606.000000 1.450546e+01
8608.000000 1.437557e+01
8610.000000 1.415237e+01
8612.000000 1.407728e+01
8614.000000 1.377083e+01
8616.000000 1.357901e+01
8618.000000 1.323554e+01
8620.000000 1.303021e+01
8622.000000 1.333748e+01
8624.000000 1.325691e+01
8626.000000 1.298511e+01
8628.000000 1.309099e+01
8630.000000 1.295526e+01
8632.000000 1.287040e+01
8634.000000 1.302925e+01
8636.000000 1.303316e+01
8638.000000 1.311042e+01
8640.000000 1.315285e+01
8642.000000 1.316449e+01
8644.000000 1.356824e+01
8646.000000 1.378687e+01
8648.000000 1.372649e+01
8650.000000 1.379480e+01
8652.000000 1.388218e+01
8654.000000 1.365990e+01
8656.000000 1.369866e+01
8658.000000 1.346293e+01
8660.000000 1.358477e+01
8662.000000 1.316588e+01
8664.000000 1.352475e+01
8666.000000 1.342388e+01
8668.000000 1.346307e+01
8670.000000 1.320233e+01
8672.000000 1.351791e+01
8674.000000 1.347716e+01
8676.000000 1.341437e+01
8678.000000 1.365515e+01
8680.000000 1.344886e+01
8682.000000 1.341928e+01
8684.000000 1.359584e+01
8686.000000 1.379352e+01
8688.000000 1.388000e+01
8690.000000 1.374983e+01
8692.000000 1.372179e+01
8694.000000 1.376669e+01
8696.000000 1.366462e+01
8698.000000 1.358769e+01
8700.000000 1.361856e+01
8702.000000 1.367591e+01
8704.000000 1.361171e+01
8706.000000 1.396378e+01
8708.000000 1.363123e+01
8710.000000 1.368630e+01
8712.000000 1.373200e+01
8714.000000 1.375846e+01
8716.000000 1.382162e+01
8718.000000 1.397444e+01
8720.000000 1.401626e+01
8722.000000 1.386668e+01
8724.000000 1.385201e+01
8726.000000 1.400768e+01
8728.000000 1.382074e+01
8730.000000 1.387361e+01
8732.000000 1.388524e+01
8734.000000 1.372469e+01
8736.000000 1.385790e+01
8738.000000 1.371099e+01
8740.000000 1.404025e+01
8742.000000 1.412801e+01
8744.000000 1.386006e+01
8746.000000 1.397306e+01
8748.000000 1.403367e+01
8750.000000 1.386693e+01
8752.000000 1.387540e+01
8754.000000 1.386024e+01
8756.000000 1.397332e+01
8758.000000 1.397916e+01
8760.000000 1.398042e+01
8762.000000 1.414542e+01
8764.000000 1.395706e+01
8766.000000 1.375379e+01
8768.000000 1.410469e+01
8770.000000 1.354206e+01
8772.000000 1.358977e+01
8774.000000 1.332679e+01
8776.000000 1.354547e+01
8778.000000 1.322557e+01
8780.000000 1.342388e+01
8782.000000 1.323069e+01
8784.000000 1.341801e+01
8786.000000 1.328920e+01
8788.000000 1.337052e+01
8790.000000 1.321766e+01
8792.000000 1.316959e+01
8794.000000 1.296757e+01
8796.000000 1.284169e+01
8798.000000 1.288116e+01
8800.000000 1.277544e+01
8802.000000 1.255796e+01
8804.000000 1.261892e+01
8806.000000 1.240395e+01
8808.000000 1.258138e+01
8810.000000 1.250973e+01
8812.000000 1.262849e+01
8814.000000 1.261432e+01
8816.000000 1.257830e+01
8818.000000 1.274054e+01
8820.000000 1.251448e+01
8822.000000 1.256211e+01
8824.000000 1.231539e+01
8826.000000 1.195014e+01
8828.000000 1.128169e+01
8830.000000 1.113560e+01
8832.000000 1.173520e+01
8834.000000 1.169219e+01
8836.000000 1.158120e+01
8838.000000 1.141962e+01
8840.000000 1.117445e+01
8842.000000 1.144524e+01
8844.000000 1.136624e+01
8846.000000 1.124592e+01
8848.000000 1.121525e+01
8850.000000 1.103060e+01
8852.000000 1.097660e+01
8854.000000 1.118696e+01
8856.000000 1.119349e+01
8858.000000 1.122640e+01
8860.000000 1.104198e+01
8862.000000 1.082208e+01
8864.000000 1.085244e+01
8866.000000 1.073342e+01
8868.000000 1.076103e+01
8870.000000 1.054557e+01
8872.000000 1.061038e+01
8874.000000 1.065537e+01
8876.000000 1.021044e+01
8878.000000 1.026746e+01
8880.000000 1.018324e+01
8882.000000 1.020800e+01
8884.000000 1.007923e+01
8886.000000 9.577509e+00
8888.000000 9.772016e+00
8890.000000 9.675581e+00
8892.000000 9.620462e+00
8894.000000 9.841052e+00
8896.000000 9.747330e+00
8898.000000 9.708355e+00
8900.000000 9.361520e+00
8902.000000 9.480339e+00
8904.000000 9.363905e+00
8906.000000 9.355724e+00
8908.000000 9.354621e+00
8910.000000 9.332175e+00
8912.000000 9.291966e+00
8914.000000 9.094832e+00
8916.000000 9.250513e+00
8918.000000 9.128546e+00
8920.000000 8.789343e+00
8922.000000 9.107140e+00
8924.000000 9.125123e+00
8926.000000 9.370964e+00
8928.000000 9.418906e+00
8930.000000 9.099235e+00
8932.000000 9.138242e+00
8934.000000 9.272273e+00
8936.000000 9.328953e+00
8938.000000 9.495572e+00
8940.000000 9.413492e+00
8942.000000 9.394631e+00
8944.000000 9.170708e+00
8946.000000 9.034669e+00
8948.000000 8.938370e+00
8950.000000 8.764676e+00
8952.000000 8.945739e+00
8954.000000 8.689155e+00
8956.000000 8.454597e+00
8958.000000 8.055288e+00
8960.000000 8.160534e+00
8962.000000 7.547460e+00
8964.000000 7.199142e+00
8966.000000 7.341289e+00
8968.000000 7.466966e+00
8970.000000 7.988381e+00
8972.000000 7.888943e+00
8974.000000 7.110561e+00
8976.000000 7.143000e+00
8978.000000 7.723412e+00
8980.000000 7.758379e+00
8982.000000 7.533010e+00
8984.000000 7.378673e+00
8986.000000 7.672463e+00
8988.000000 6.870537e+00
8990.000000 6.006755e+00
8992.000000 6.062150e+00
8994.000000 6.457314e+00
8996.000000 7.264577e+00
8998.000000 7.520768e+00
9000.000000 7.493139e+00
9002.000000 6.826617e+00
9004.000000 6.381232e+00
9006.000000 6.364481e+00
9008.000000 6.915890e+00
9010.000000 7.031692e+00
9012.000000 7.188106e+00
9014.000000 7.196892e+00
9016.000000 6.982306e+00
9018.000000 6.621716e+00
9020.000000 6.568842e+00
9022.000000 6.912358e+00
9024.000000 5.818741e+00
9026.000000 6.165269e+00
9028.000000 6.475495e+00
9030.000000 6.743141e+00
9032.000000 6.961840e+00
9034.000000 6.918108e+00
9036.000000 7.013933e+00
9038.000000 7.037211e+00
9040.000000 6.724509e+00
9042.000000 6.642471e+00
9044.000000 6.409170e+00
9046.000000 6.438411e+00
9048.000000 6.418265e+00
9050.000000 6.351551e+00
9052.000000 6.262743e+00
9054.000000 5.808780e+00
9056.000000 5.886321e+00
9058.000000 6.080737e+00
9060.000000 6.005483e+00
9062.000000 5.942375e+00
9064.000000 5.683909e+00
9066.000000 5.468949e+00
9068.000000 5.760773e+00
9070.000000 5.555193e+00
9072.000000 5.397488e+00
9074.000000 5.172637e+00
9076.000000 5.395927e+00
9078.000000 5.560047e+00
9080.000000 5.490113e+00
9082.000000 5.145808e+00
9084.000000 5.334507e+00
9086.000000 5.545959e+00
9088.000000 5.448491e+00
9090.000000 5.411628e+00
9092.000000 5.579610e+00
9094.000000 5.587855e+00
9096.000000 5.319597e+00
9098.000000 5.476798e+00
9100.000000 5.340718e+00
9102.000000 5.234534e+00
9104.000000 5.357755e+00
9106.000000 5.473919e+00
9108.000000 5.333954e+00
9110.000000 5.371721e+00
9112.000000 5.588589e+00
9114.000000 5.665463e+00
9116.000000 5.818404e+00
9118.000000 5.614121e+00
9120.000000 5.104285e+00
9122.000000 5.245135e+00
9124.000000 5.274000e+00
9126.000000 5.625703e+00
9128.000000 5.382312e+00
9130.000000 5.140941e+00
9132.000000 4.865062e+00
9134.000000 4.931849e+00
9136.000000 4.911355e+00
9138.000000 4.744476e+00
9140.000000 4.980788e+00
9142.000000 5.414798e+00
9144.000000 5.318359e+00
9146.000000 5.498567e+00
9148.000000 5.351892e+00
9150.000000 5.242725e+00
9152.000000 5.098381e+00
9154.000000 4.869644e+00
9156.000000 4.375848e+00
9158.000000 4.217351e+00
9160.000000 4.652017e+00
9162.000000 4.908992e+00
9164.000000 4.786892e+00
9166.000000 4.879148e+00
9168.000000 5.047742e+00
9170.000000 4.847192e+00
9172.000000 4.762157e+00
9174.000000 4.554575e+00
9176.000000 4.146697e+00
9178.000000 4.313877e+00
9180.000000 4.539616e+00
9182.000000 4.718059e+00
9184.000000 4.844040e+00
9186.000000 4.665143e+00
9188.000000 4.577987e+00
9190.000000 4.746685e+00
9192.000000 4.746667e+00
9194.000000 4.776859e+00
9196.000000 4.600403e+00
9198.000000 4.188941e+00
9200.000000 4.619817e+00
9202.000000 4.918626e+00
9204.000000 4.886855e+00
9206.000000 4.915597e+00
9208.000000 4.796964e+00
9210.000000 4.676193e+00
9212.000000 4.733780e+00
9214.000000 4.636414e+00
9216.000000 4.337134e+00
9218.000000 4.341312e+00
9220.000000 4.559923e+00
9222.000000 4.690221e+00
9224.000000 4.886098e+00
9226.000000 4.687258e+00
9228.000000 4.758211e+00
9230.000000 4.743539e+00
9232.000000 5.002743e+00
9234.000000 4.972329e+00
9236.000000 4.773964e+00
9238.000000 4.874036e+00
9240.000000 4.744640e+00
9242.000000 4.732309e+00
9244.000000 4.661831e+00
9246.000000 4.785837e+00
9248.000000 4.906741e+00
9250.000000 4.738807e+00
9252.000000 4.943510e+00
9254.000000 4.941321e+00
9256.000000 4.870526e+00
9258.000000 4.995151e+00
9260.000000 5.171241e+00
9262.000000 5.206692e+00
9264.000000 5.267751e+00
9266.000000 5.322076e+00
9268.000000 5.372841e+00
9270.000000 5.585633e+00
9272.000000 5.557158e+00
9274.000000 5.672077e+00
9276.000000 5.587913e+00
9278.000000 5.714299e+00
9280.000000 5.535839e+00
9282.000000 5.298257e+00
9284.000000 5.655500e+00
9286.000000 5.832933e+00
9288.000000 5.549740e+00
9290.000000 5.981890e+00
9292.000000 6.334358e+00
9294.000000 5.933030e+00
9296.000000 5.954161e+00
9298.000000 5.840533e+00
9300.000000 5.821638e+00
9302.000000 5.784727e+00
9304.000000 5.739579e+00
9306.000000 5.976476e+00
9308.000000 5.749616e+00
9310.000000 5.564814e+00
9312.000000 5.598161e+00
9314.000000 6.215010e+00
9316.000000 5.874882e+00
9318.000000 5.156511e+00
9320.000000 4.901681e+00
9322.000000 5.654890e+00
9324.000000 5.389728e+00
9326.000000 4.895268e+00
9328.000000 4.693720e+00
9330.000000 5.936154e+00
9332.000000 6.849865e+00
9334.000000 6.393317e+00
9336.000000 5.486827e+00
9338.000000 5.368778e+00
9340.000000 5.475291e+00
9342.000000 5.685716e+00
9344.000000 4.821716e+00
9346.000000 3.550954e+00
9348.000000 4.449349e+00
9350.000000 6.477231e+00
9352.000000 7.514190e+00
9354.000000 6.762217e+00
9356.000000 5.469013e+00
9358.000000 4.660295e+00
9360.000000 4.567593e+00
9362.000000 5.370873e+00
9364.000000 6.761480e+00
9366.000000 6.661201e+00
9368.000000 6.154300e+00
9370.000000 5.388575e+00
9372.000000 4.601881e+00
9374.000000 4.521944e+00
9376.000000 4.874636e+00
9378.000000 5.057485e+00
9380.000000 4.615633e+00
9382.000000 3.900959e+00
9384.000000 4.143240e+00
9386.000000 5.037243e+00
9388.000000 5.218471e+00
9390.000000 5.205053e+00
9392.000000 5.614441e+00
9394.000000 6.035393e+00
9396.000000 6.142026e+00
9398.000000 5.722677e+00
9400.000000 5.416023e+00
9402.000000 5.085112e+00
9404.000000 4.947318e+00
9406.000000 5.308833e+00
9408.000000 5.441661e+00
9410.000000 5.348726e+00
9412.000000 4.829507e+00
9414.000000 4.657089e+00
9416.000000 5.236285e+00
9418.000000 5.125193e+00
9420.000000 4.815069e+00
9422.000000 4.597504e+00
9424.000000 4.559158e+00
9426.000000 4.564171e+00
9428.000000 4.106423e+00
9430.000000 3.290095e+00
9432.000000 3.467792e+00
9434.000000 4.641817e+00
9436.000000 5.547912e+00
9438.000000 5.279780e+00
9440.000000 4.410240e+00
9442.000000 3.279296e+00
9444.000000 3.161473e+00
9446.000000 3.676440e+00
9448.000000 4.764646e+00
9450.000000 5.280653e+00
9452.000000 5.642778e+00
9454.000000 5.402305e+00
9456.000000 4.578220e+00
9458.000000 3.807070e+00
9460.000000 3.723247e+00
9462.000000 3.654633e+00
9464.000000 3.528463e+00
9466.000000 4.683204e+00
9468.000000 4.933928e+00
9470.000000 4.847806e+00
9472.000000 4.849128e+00
9474.000000 4.938231e+00
9476.000000 4.576149e+00
9478.000000 4.058263e+00
9480.000000 4.082715e+00
9482.000000 3.806770e+00
9484.000000 3.406586e+00
9486.000000 3.984349e+00
9488.000000 4.695473e+00
9490.000000 5.274023e+00
9492.000000 4.992444e+00
9494.000000 4.834651e+00
9496.000000 3.812097e+00
9498.000000 3.594153e+00
9500.000000 3.676181e+00
9502.000000 3.197805e+00
9504.000000 3.398762e+00
9506.000000 4.130905e+00
9508.000000 5.026878e+00
9510.000000 5.255782e+00
9512.000000 5.450407e+00
9514.000000 5.217532e+00
9516.000000 4.957055e+00
9518.000000 4.507216e+00
9520.000000 3.956931e+00
9522.000000 3.646313e+00
9524.000000 3.696447e+00
9526.000000 3.662542e+00
9528.000000 4.337045e+00
9530.000000 4.314947e+00
9532.000000 4.562536e+00
9534.000000 4.787611e+00
9536.000000 4.909700e+00
9538.000000 4.565291e+00
9540.000000 4.560859e+00
9542.000000 4.872813e+00
9544.000000 4.680053e+00
9546.000000 4.081583e+00
9548.000000 4.279878e+00
9550.000000 4.557461e+00
9552.000000 4.753646e+00
9554.000000 4.776961e+00
9556.000000 4.128151e+00
9558.000000 3.573032e+00
9560.000000 4.124687e+00
9562.000000 4.762990e+00
9564.000000 5.015272e+00
9566.000000 4.409866e+00
9568.000000 4.160929e+00
9570.000000 4.149416e+00
9572.000000 4.256782e+00
9574.000000 4.378078e+00
9576.000000 4.934768e+00
9578.000000 4.966546e+00
9580.000000 4.581814e+00
9582.000000 4.223086e+00
9584.000000 4.079890e+00
9586.000000 4.628956e+00
9588.000000 4.500371e+00
9590.000000 4.299863e+00
9592.000000 3.845905e+00
9594.000000 3.629747e+00
9596.000000 3.677972e+00
9598.000000 4.061767e+00
9600.000000 4.094847e+00
9602.000000 4.093531e+00
9604.000000 4.138007e+00
9606.000000 4.040302e+00
9608.000000 3.863231e+00
9610.000000 3.690234e+00
9612.000000 4.107857e+00
9614.000000 4.189129e+00
9616.000000 4.108006e+00
9618.000000 4.315121e+00
9620.000000 3.930664e+00
9622.000000 3.634956e+00
9624.000000 3.566252e+00
9626.000000 3.465782e+00
9628.000000 3.446707e+00
9630.000000 3.657446e+00
9632.000000 4.024932e+00
9634.000000 4.162759e+00
9636.000000 4.045053e+00
9638.000000 3.711504e+00
9640.000000 3.639608e+00
9642.000000 3.612832e+00
9644.000000 3.894445e+00
9646.000000 3.759386e+00
9648.000000 3.590996e+00
9650.000000 3.426889e+00
9652.000000 3.803993e+00
9654.000000 3.927035e+00
9656.000000 4.081017e+00
9658.000000 3.934435e+00
9660.000000 3.635778e+00
9662.000000 3.501834e+00
9664.000000 3.074869e+00
9666.000000 3.193949e+00
9668.000000 3.455363e+00
9670.000000 3.640280e+00
9672.000000 3.413763e+00
9674.000000 3.216135e+00
9676.000000 3.627415e+00
9678.000000 3.646925e+00
9680.000000 3.515072e+00
9682.000000 3.467942e+00
9684.000000 3.313887e+00
9686.000000 3.554639e+00
9688.000000 3.380558e+00
9690.000000 3.640864e+00
9692.000000 3.429136e+00
9694.000000 3.635113e+00
9696.000000 3.444745e+00
9698.000000 3.529376e+00
9700.000000 3.618311e+00
9702.000000 3.331411e+00
9704.000000 3.038055e+00
9706.000000 3.493622e+00
9708.000000 3.508474e+00
9710.000000 3.330678e+00
9712.000000 3.177257e+00
9714.000000 3.291662e+00
9716.000000 3.239473e+00
9718.000000 2.998452e+00
9720.000000 2.905229e+00
9722.000000 3.396884e+00
9724.000000 3.100483e+00
9726.000000 2.952172e+00
9728.000000 3.297536e+00
9730.000000 3.289689e+00
9732.000000 3.479464e+00
9734.000000 3.243959e+00
9736.000000 3.012150e+00
9738.000000 2.981350e+00
9740.000000 2.981075e+00
9742.000000 3.254714e+00
9744.000000 3.049837e+00
9746.000000 3.155187e+00
9748.000000 3.198090e+00
9750.000000 3.119611e+00
9752.000000 3.078250e+00
9754.000000 3.138895e+00
9756.000000 2.908265e+00
9758.000000 3.178959e+00
9760.000000 3.031068e+00
9762.000000 2.908637e+00
9764.000000 3.153214e+00
9766.000000 2.922209e+00
9768.000000 3.217011e+00
9770.000000 3.101612e+00
9772.000000 3.152523e+00
9774.000000 3.086038e+00
9776.000000 3.336104e+00
9778.000000 3.098974e+00
9780.000000 3.280128e+00
9782.000000 3.233078e+00
9784.000000 2.974237e+00
9786.000000 2.709520e+00
9788.000000 3.131088e+00
9790.000000 2.859276e+00
9792.000000 3.020566e+00
9794.000000 2.577793e+00
9796.000000 2.955272e+00
9798.000000 2.763492e+00
9800.000000 2.751479e+00
9802.000000 2.526406e+00
9804.000000 2.763175e+00
9806.000000 2.742449e+00
9808.000000 2.784759e+00
9810.000000 3.036931e+00
9812.000000 3.050740e+00
9814.000000 2.875433e+00
9816.000000 2.680710e+00
9818.000000 2.719648e+00
9820.000000 2.851762e+00
9822.000000 2.620421e+00
9824.000000 2.843822e+00
9826.000000 2.832012e+00
9828.000000 2.492283e+00
9830.000000 2.656484e+00
9832.000000 2.654330e+00
9834.000000 2.747395e+00
9836.000000 2.769230e+00
9838.000000 2.819257e+00
9840.000000 2.670159e+00
9842.000000 2.707142e+00
9844.000000 2.589562e+00
9846.000000 2.741850e+00
9848.000000 2.457301e+00
9850.000000 2.478253e+00
9852.000000 2.383434e+00
9854.000000 2.722599e+00
9856.000000 2.643180e+00
9858.000000 2.720821e+00
9860.000000 2.654072e+00
9862.000000 2.761486e+00
9864.000000 2.672263e+00
9866.000000 2.656784e+00
9868.000000 2.546523e+00
9870.000000 2.481638e+00
9872.000000 2.488151e+00
9874.000000 2.431474e+00
9876.000000 2.579863e+00
9878.000000 2.718403e+00
9880.000000 2.746973e+00
9882.000000 2.635816e+00
9884.000000 2.843388e+00
9886.000000 2.634050e+00
9888.000000 2.480343e+00
9890.000000 2.410933e+00
9892.000000 2.650711e+00
9894.000000 2.631612e+00
9896.000000 2.594280e+00
9898.000000 2.392892e+00
9900.000000 2.317975e+00
9902.000000 2.550169e+00
9904.000000 2.522474e+00
9906.000000 2.598388e+00
9908.000000 2.581755e+00
9910.000000 2.537601e+00
9912.000000 2.665487e+00
9914.000000 2.652502e+00
9916.000000 2.757518e+00
9918.000000 2.638237e+00
9920.000000 2.697266e+00
9922.000000 2.814829e+00
9924.000000 2.584984e+00
9926.000000 2.610472e+00
9928.000000 2.602913e+00
9930.000000 2.560349e+00
9932.000000 2.401270e+00
9934.000000 2.532798e+00
9936.000000 2.420324e+00
9938.000000 2.673621e+00
9940.000000 2.676936e+00
9942.000000 2.329353e+00
9944.000000 2.499072e+00
9946.000000 2.652995e+00
9948.000000 2.999177e+00
9950.000000 3.067709e+00
9952.000000 2.735011e+00
9954.000000 2.633499e+00
9956.000000 2.646140e+00
9958.000000 2.414746e+00
9960.000000 2.317866e+00
9962.000000 2.267340e+00
9964.000000 2.701558e+00
9966.000000 2.527262e+00
9968.000000 2.234435e+00
9970.000000 2.466922e+00
9972.000000 2.385509e+00
9974.000000 2.454714e+00
9976.000000 2.439548e+00
9978.000000 2.567887e+00
9980.000000 2.105183e+00
9982.000000 2.532722e+00
9984.000000 2.866350e+00
9986.000000 2.761830e+00
9988.000000 2.456812e+00
9990.000000 2.786594e+00
9992.000000 2.612365e+00
9994.000000 2.928905e+00
9996.000000 2.726635e+00
9998.000000 2.413324e+00
10000.000000 2.529800e+00
10002.000000 2.335852e+00
10004.000000 2.710778e+00
10006.000000 2.649589e+00
10008.000000 2.792225e+00
10010.000000 2.757799e+00
10012.000000 2.418965e+00
10014.000000 2.864039e+00
10016.000000 3.341814e+00
10018.000000 3.068209e+00
10020.000000 3.146915e+00
10022.000000 2.700426e+00
10024.000000 2.663475e+00
10026.000000 2.544013e+00
10028.000000 2.569773e+00
10030.000000 2.796878e+00
10032.000000 3.127008e+00
10034.000000 2.867403e+00
10036.000000 3.050202e+00
10038.000000 3.004462e+00
10040.000000 3.010454e+00
10042.000000 3.143676e+00
10044.000000 2.878322e+00
10046.000000 2.937032e+00
10048.000000 3.305559e+00
10050.000000 2.734450e+00
10052.000000 2.837287e+00
10054.000000 2.508983e+00
10056.000000 2.942250e+00
10058.000000 2.739527e+00
10060.000000 2.852726e+00
10062.000000 2.199561e+00
10064.000000 2.233618e+00
10066.000000 2.322886e+00
10068.000000 2.566653e+00
10070.000000 2.271981e+00
10072.000000 2.850908e+00
10074.000000 2.532711e+00
10076.000000 2.813632e+00
10078.000000 3.097961e+00
10080.000000 2.836841e+00
10082.000000 2.735806e+00
10084.000000 2.829794e+00
10086.000000 2.677883e+00
10088.000000 2.987494e+00
10090.000000 3.024032e+00
10092.000000 2.428637e+00
10094.000000 2.491668e+00
10096.000000 2.569257e+00
10098.000000 2.190723e+00
10100.000000 2.348067e+00
10102.000000 2.479108e+00
10104.000000 2.641865e+00
10106.000000 2.626948e+00
10108.000000 2.708688e+00
10110.000000 2.823851e+00
10112.000000 2.136496e+00
10114.000000 2.604225e+00
10116.000000 2.401136e+00
10118.000000 2.597538e+00
10120.000000 2.162770e+00
10122.000000 2.587535e+00
10124.000000 2.907816e+00
10126.000000 3.011569e+00
10128.000000 2.943481e+00
10130.000000 2.461746e+00
10132.000000 2.511383e+00
10134.000000 2.710798e+00
10136.000000 2.283791e+00
10138.000000 1.957619e+00
10140.000000 2.414485e+00
10142.000000 2.009424e+00
10144.000000 2.530092e+00
10146.000000 2.496016e+00
10148.000000 2.624214e+00
10150.000000 2.583701e+00
10152.000000 2.123870e+00
10154.000000 2.805815e+00
10156.000000 2.385729e+00
10158.000000 1.891502e+00
10160.000000 1.936404e+00
10162.000000 3.104438e+00
10164.000000 2.535136e+00
10166.000000 2.479632e+00
10168.000000 2.451685e+00
10170.000000 2.279851e+00
10172.000000 2.137234e+00
10174.000000 2.397032e+00
10176.000000 2.551881e+00
10178.000000 2.424603e+00
10180.000000 2.755826e+00
10182.000000 2.789004e+00
10184.000000 2.471394e+00
10186.000000 2.167816e+00
10188.000000 2.069994e+00
10190.000000 2.540728e+00
10192.000000 2.650073e+00
10194.000000 1.894052e+00
10196.000000 2.995550e+00
10198.000000 2.778826e+00


==> anc/spec_2023ufx_2024-01-19T11_22_15.629_KCWI.dat <==
# spectrum of 2023ufx
# MJD = 60328.473792
# UT = 2024-01-19T11:22:15.629
# PHASE = 103 days
# INSTRUMENT = KeckII/KCWI
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3500.000000 nan
3501.347000 nan
3502.693000 nan
3504.040000 nan
3505.386000 nan
3506.733000 nan
3508.079000 nan
3509.426000 nan
3510.773000 nan
3512.119000 nan
3513.466000 nan
3514.812000 nan
3516.159000 nan
3517.505000 nan
3518.852000 nan
3520.199000 nan
3521.545000 nan
3522.892000 nan
3524.238000 nan
3525.585000 nan
3526.931000 nan
3528.278000 nan
3529.624000 nan
3530.971000 nan
3532.318000 nan
3533.664000 nan
3535.011000 nan
3536.357000 nan
3537.704000 nan
3539.050000 nan
3540.397000 nan
3541.744000 nan
3543.090000 nan
3544.437000 nan
3545.783000 nan
3547.130000 nan
3548.476000 nan
3549.823000 nan
3551.170000 nan
3552.516000 nan
3553.863000 nan
3555.209000 nan
3556.556000 nan
3557.902000 nan
3559.249000 nan
3560.596000 nan
3561.942000 nan
3563.289000 nan
3564.635000 nan
3565.982000 nan
3567.328000 nan
3568.675000 nan
3570.022000 nan
3571.368000 nan
3572.715000 nan
3574.061000 nan
3575.408000 nan
3576.754000 nan
3578.101000 nan
3579.448000 nan
3580.794000 nan
3582.141000 nan
3583.487000 nan
3584.834000 nan
3586.180000 nan
3587.527000 nan
3588.873000 nan
3590.220000 nan
3591.567000 nan
3592.913000 nan
3594.260000 nan
3595.606000 nan
3596.953000 nan
3598.299000 nan
3599.646000 nan
3600.993000 nan
3602.339000 nan
3603.686000 nan
3605.032000 nan
3606.379000 nan
3607.725000 nan
3609.072000 nan
3610.419000 nan
3611.765000 nan
3613.112000 nan
3614.458000 nan
3615.805000 nan
3617.151000 nan
3618.498000 nan
3619.845000 nan
3621.191000 nan
3622.538000 nan
3623.884000 nan
3625.231000 nan
3626.577000 nan
3627.924000 nan
3629.271000 nan
3630.617000 nan
3631.964000 nan
3633.310000 nan
3634.657000 nan
3636.003000 nan
3637.350000 nan
3638.697000 nan
3640.043000 nan
3641.390000 nan
3642.736000 nan
3644.083000 nan
3645.429000 nan
3646.776000 nan
3648.122000 nan
3649.469000 nan
3650.816000 nan
3652.162000 nan
3653.509000 nan
3654.855000 9.220490e+00
3656.202000 8.318211e+00
3657.548000 8.233391e+00
3658.895000 7.735690e+00
3660.242000 6.621544e+00
3661.588000 9.681183e+00
3662.935000 1.020308e+01
3664.281000 9.449723e+00
3665.628000 6.691763e+00
3666.974000 8.083926e+00
3668.321000 8.904380e+00
3669.668000 8.291230e+00
3671.014000 9.685278e+00
3672.361000 1.027895e+01
3673.707000 8.708105e+00
3675.054000 9.100503e+00
3676.400000 9.682978e+00
3677.747000 9.843821e+00
3679.094000 8.833056e+00
3680.440000 8.345550e+00
3681.787000 9.420330e+00
3683.133000 9.030868e+00
3684.480000 8.199475e+00
3685.826000 8.510434e+00
3687.173000 9.219509e+00
3688.520000 9.715967e+00
3689.866000 1.039358e+01
3691.213000 7.932278e+00
3692.559000 8.488904e+00
3693.906000 8.380298e+00
3695.252000 8.359871e+00
3696.599000 9.365598e+00
3697.946000 1.229464e+01
3699.292000 8.571147e+00
3700.639000 8.532426e+00
3701.985000 1.010995e+01
3703.332000 1.134124e+01
3704.678000 9.799733e+00
3706.025000 8.708172e+00
3707.371000 8.171342e+00
3708.718000 8.087413e+00
3710.065000 1.040496e+01
3711.411000 9.702201e+00
3712.758000 1.052515e+01
3714.104000 9.809271e+00
3715.451000 8.208657e+00
3716.797000 9.492126e+00
3718.144000 9.334755e+00
3719.491000 8.922140e+00
3720.837000 7.154882e+00
3722.184000 4.835357e+00
3723.530000 1.051656e+01
3724.877000 1.054500e+01
3726.223000 1.007606e+01
3727.570000 1.003406e+01
3728.917000 1.147521e+01
3730.263000 1.004198e+01
3731.610000 9.586067e+00
3732.956000 1.099381e+01
3734.303000 1.081938e+01
3735.649000 1.029527e+01
3736.996000 1.052060e+01
3738.343000 9.570713e+00
3739.689000 9.389497e+00
3741.036000 9.988450e+00
3742.382000 1.003334e+01
3743.729000 1.035646e+01
3745.075000 1.069534e+01
3746.422000 1.144339e+01
3747.769000 9.979662e+00
3749.115000 1.022236e+01
3750.462000 9.363932e+00
3751.808000 8.583817e+00
3753.155000 1.017179e+01
3754.501000 6.208948e+00
3755.848000 1.082760e+01
3757.195000 1.094219e+01
3758.541000 1.200396e+01
3759.888000 1.179566e+01
3761.234000 1.142260e+01
3762.581000 1.115017e+01
3763.927000 1.149322e+01
3765.274000 1.145233e+01
3766.620000 1.224412e+01
3767.967000 1.357390e+01
3769.314000 1.260116e+01
3770.660000 1.285177e+01
3772.007000 1.194565e+01
3773.353000 1.444126e+01
3774.700000 1.244463e+01
3776.046000 1.374655e+01
3777.393000 1.478321e+01
3778.740000 1.307256e+01
3780.086000 1.408682e+01
3781.433000 1.117213e+01
3782.779000 1.050347e+01
3784.126000 1.010846e+01
3785.472000 1.131546e+01
3786.819000 1.278423e+01
3788.166000 1.309908e+01
3789.512000 1.548629e+01
3790.859000 1.522190e+01
3792.205000 1.417954e+01
3793.552000 1.363142e+01
3794.898000 1.450190e+01
3796.245000 1.389343e+01
3797.592000 1.395676e+01
3798.938000 1.453479e+01
3800.285000 1.381866e+01
3801.631000 1.286917e+01
3802.978000 1.508337e+01
3804.324000 1.606512e+01
3805.671000 1.550594e+01
3807.018000 1.501797e+01
3808.364000 1.302713e+01
3809.711000 1.232375e+01
3811.057000 1.355800e+01
3812.404000 1.239447e+01
3813.750000 1.255641e+01
3815.097000 1.452675e+01
3816.444000 1.416318e+01
3817.790000 1.337801e+01
3819.137000 1.332607e+01
3820.483000 1.382411e+01
3821.830000 1.477330e+01
3823.176000 1.481242e+01
3824.523000 1.499379e+01
3825.869000 1.453804e+01
3827.216000 1.565064e+01
3828.563000 1.547300e+01
3829.909000 1.467753e+01
3831.256000 1.501152e+01
3832.602000 1.557983e+01
3833.949000 1.614848e+01
3835.295000 1.612426e+01
3836.642000 1.702932e+01
3837.989000 1.584454e+01
3839.335000 1.605183e+01
3840.682000 1.635143e+01
3842.028000 1.449240e+01
3843.375000 1.281406e+01
3844.721000 1.337965e+01
3846.068000 1.374785e+01
3847.415000 1.314071e+01
3848.761000 1.260636e+01
3850.108000 1.365363e+01
3851.454000 1.391752e+01
3852.801000 1.439993e+01
3854.147000 1.430895e+01
3855.494000 1.385593e+01
3856.841000 1.327634e+01
3858.187000 1.201969e+01
3859.534000 1.203444e+01
3860.880000 1.286987e+01
3862.227000 1.285721e+01
3863.573000 1.193265e+01
3864.920000 1.282845e+01
3866.267000 1.316220e+01
3867.613000 1.243682e+01
3868.960000 1.288193e+01
3870.306000 1.382030e+01
3871.653000 1.348669e+01
3872.999000 1.457089e+01
3874.346000 1.469467e+01
3875.692000 1.413867e+01
3877.039000 1.431924e+01
3878.386000 1.565858e+01
3879.732000 1.632848e+01
3881.079000 1.619535e+01
3882.425000 1.628862e+01
3883.772000 1.764546e+01
3885.118000 1.771751e+01
3886.465000 1.696392e+01
3887.812000 1.741160e+01
3889.158000 1.816235e+01
3890.505000 1.874693e+01
3891.851000 1.906713e+01
3893.198000 1.983631e+01
3894.544000 1.984302e+01
3895.891000 1.904191e+01
3897.238000 1.938512e+01
3898.584000 1.982791e+01
3899.931000 1.933673e+01
3901.277000 2.001980e+01
3902.624000 1.956207e+01
3903.970000 1.786235e+01
3905.317000 1.778827e+01
3906.664000 1.778032e+01
3908.010000 1.782347e+01
3909.357000 1.846534e+01
3910.703000 1.876225e+01
3912.050000 1.907691e+01
3913.396000 1.865775e+01
3914.743000 1.829662e+01
3916.090000 1.761953e+01
3917.436000 1.794358e+01
3918.783000 1.815055e+01
3920.129000 1.846053e+01
3921.476000 1.902727e+01
3922.822000 1.934375e+01
3924.169000 1.893015e+01
3925.516000 1.938225e+01
3926.862000 1.730869e+01
3928.209000 1.717667e+01
3929.555000 1.736000e+01
3930.902000 1.796394e+01
3932.248000 1.844367e+01
3933.595000 1.763398e+01
3934.941000 1.627660e+01
3936.288000 1.593964e+01
3937.635000 1.692610e+01
3938.981000 1.698880e+01
3940.328000 1.710794e+01
3941.674000 1.818414e+01
3943.021000 1.785275e+01
3944.367000 1.766023e+01
3945.714000 1.783481e+01
3947.061000 1.835338e+01
3948.407000 1.859044e+01
3949.754000 1.895088e+01
3951.100000 1.934654e+01
3952.447000 2.023147e+01
3953.793000 2.069212e+01
3955.140000 2.229716e+01
3956.487000 2.325840e+01
3957.833000 2.382753e+01
3959.180000 2.464715e+01
3960.526000 2.524478e+01
3961.873000 2.686649e+01
3963.219000 2.803677e+01
3964.566000 2.914451e+01
3965.913000 3.185502e+01
3967.259000 3.196407e+01
3968.606000 3.208000e+01
3969.952000 3.373230e+01
3971.299000 3.286073e+01
3972.645000 3.452701e+01
3973.992000 3.526803e+01
3975.339000 3.609532e+01
3976.685000 3.655638e+01
3978.032000 3.530220e+01
3979.378000 3.738234e+01
3980.725000 3.640764e+01
3982.071000 3.677855e+01
3983.418000 3.642050e+01
3984.765000 3.714097e+01
3986.111000 3.795278e+01
3987.458000 3.813984e+01
3988.804000 3.950820e+01
3990.151000 4.086750e+01
3991.497000 4.404459e+01
3992.844000 4.303827e+01
3994.190000 4.158393e+01
3995.537000 4.172094e+01
3996.884000 4.301331e+01
3998.230000 4.254444e+01
3999.577000 4.265116e+01
4000.923000 4.488882e+01
4002.270000 4.368401e+01
4003.616000 4.296465e+01
4004.963000 4.012142e+01
4006.310000 4.097476e+01
4007.656000 3.971173e+01
4009.003000 4.068140e+01
4010.349000 4.024341e+01
4011.696000 3.820837e+01
4013.042000 3.899484e+01
4014.389000 3.910686e+01
4015.736000 3.813985e+01
4017.082000 3.767973e+01
4018.429000 3.918221e+01
4019.775000 3.935336e+01
4021.122000 3.858415e+01
4022.468000 3.828428e+01
4023.815000 3.838204e+01
4025.162000 3.661706e+01
4026.508000 3.621137e+01
4027.855000 3.548237e+01
4029.201000 3.395484e+01
4030.548000 3.272213e+01
4031.894000 3.228296e+01
4033.241000 3.141105e+01
4034.588000 3.073551e+01
4035.934000 2.921681e+01
4037.281000 2.885218e+01
4038.627000 2.661998e+01
4039.974000 2.586322e+01
4041.320000 2.490662e+01
4042.667000 2.369306e+01
4044.014000 2.320202e+01
4045.360000 2.318609e+01
4046.707000 2.486518e+01
4048.053000 2.275728e+01
4049.400000 2.026566e+01
4050.746000 1.910846e+01
4052.093000 1.907313e+01
4053.439000 2.115371e+01
4054.786000 2.204456e+01
4056.133000 2.147888e+01
4057.479000 1.865585e+01
4058.826000 1.735927e+01
4060.172000 1.782196e+01
4061.519000 1.650697e+01
4062.865000 1.584432e+01
4064.212000 1.549094e+01
4065.559000 1.568434e+01
4066.905000 1.616168e+01
4068.252000 1.524199e+01
4069.598000 1.452860e+01
4070.945000 1.507116e+01
4072.291000 1.445315e+01
4073.638000 1.531481e+01
4074.985000 1.547753e+01
4076.331000 1.596551e+01
4077.678000 1.675068e+01
4079.024000 1.616198e+01
4080.371000 1.750515e+01
4081.717000 1.817731e+01
4083.064000 1.823382e+01
4084.411000 1.757982e+01
4085.757000 1.972805e+01
4087.104000 2.048776e+01
4088.450000 2.104947e+01
4089.797000 2.257027e+01
4091.143000 2.406077e+01
4092.490000 2.582134e+01
4093.837000 2.716894e+01
4095.183000 2.762156e+01
4096.530000 2.733586e+01
4097.876000 2.778689e+01
4099.223000 2.981152e+01
4100.569000 2.991470e+01
4101.916000 2.974408e+01
4103.263000 2.978810e+01
4104.609000 3.043885e+01
4105.956000 3.104273e+01
4107.302000 3.243088e+01
4108.649000 3.270222e+01
4109.995000 3.297631e+01
4111.342000 3.325166e+01
4112.688000 3.402127e+01
4114.035000 3.582051e+01
4115.382000 3.735841e+01
4116.728000 3.742484e+01
4118.075000 3.757109e+01
4119.421000 3.769242e+01
4120.768000 3.855516e+01
4122.114000 3.896336e+01
4123.461000 3.947397e+01
4124.808000 4.000914e+01
4126.154000 4.068623e+01
4127.501000 3.983429e+01
4128.847000 4.093977e+01
4130.194000 4.082731e+01
4131.540000 4.159906e+01
4132.887000 4.190631e+01
4134.234000 4.212774e+01
4135.580000 4.282582e+01
4136.927000 4.351704e+01
4138.273000 4.501609e+01
4139.620000 4.501234e+01
4140.966000 4.407145e+01
4142.313000 4.415106e+01
4143.660000 4.446268e+01
4145.006000 4.479762e+01
4146.353000 4.391860e+01
4147.699000 4.395322e+01
4149.046000 4.314583e+01
4150.392000 4.238782e+01
4151.739000 4.290399e+01
4153.086000 4.214379e+01
4154.432000 4.316056e+01
4155.779000 4.316534e+01
4157.125000 4.273862e+01
4158.472000 4.252165e+01
4159.818000 4.266662e+01
4161.165000 4.490845e+01
4162.511000 4.462560e+01
4163.858000 4.351321e+01
4165.205000 4.351863e+01
4166.551000 4.310983e+01
4167.898000 4.127971e+01
4169.244000 4.280687e+01
4170.591000 4.300071e+01
4171.937000 4.309759e+01
4173.284000 4.539888e+01
4174.631000 4.553067e+01
4175.977000 4.537123e+01
4177.324000 4.439204e+01
4178.670000 4.378640e+01
4180.017000 4.360488e+01
4181.363000 4.438730e+01
4182.710000 4.474515e+01
4184.057000 4.429294e+01
4185.403000 4.461916e+01
4186.750000 4.574075e+01
4188.096000 4.572739e+01
4189.443000 4.737960e+01
4190.789000 4.703050e+01
4192.136000 4.678846e+01
4193.483000 4.645535e+01
4194.829000 4.323199e+01
4196.176000 4.444284e+01
4197.522000 4.465721e+01
4198.869000 4.608426e+01
4200.215000 4.636749e+01
4201.562000 4.559373e+01
4202.909000 4.609853e+01
4204.255000 4.665951e+01
4205.602000 4.659703e+01
4206.948000 4.582374e+01
4208.295000 4.523573e+01
4209.641000 4.594605e+01
4210.988000 4.678996e+01
4212.335000 4.757940e+01
4213.681000 4.579764e+01
4215.028000 4.605306e+01
4216.374000 4.716582e+01
4217.721000 4.738169e+01
4219.067000 4.624732e+01
4220.414000 4.475848e+01
4221.760000 4.411423e+01
4223.107000 4.414379e+01
4224.454000 4.312810e+01
4225.800000 4.269330e+01
4227.147000 4.340313e+01
4228.493000 4.265150e+01
4229.840000 4.173337e+01
4231.186000 4.090186e+01
4232.533000 4.226989e+01
4233.880000 4.133498e+01
4235.226000 4.519074e+01
4236.573000 4.481059e+01
4237.919000 4.302092e+01
4239.266000 4.287317e+01
4240.612000 4.101010e+01
4241.959000 4.248652e+01
4243.306000 4.409053e+01
4244.652000 4.511747e+01
4245.999000 4.407730e+01
4247.345000 4.089762e+01
4248.692000 4.183460e+01
4250.038000 4.103069e+01
4251.385000 4.047961e+01
4252.732000 4.071343e+01
4254.078000 4.065377e+01
4255.425000 3.962487e+01
4256.771000 3.959600e+01
4258.118000 3.950063e+01
4259.464000 3.859342e+01
4260.811000 3.676098e+01
4262.158000 3.602834e+01
4263.504000 3.731358e+01
4264.851000 3.542034e+01
4266.197000 3.280357e+01
4267.544000 3.296108e+01
4268.890000 3.222208e+01
4270.237000 3.066776e+01
4271.584000 2.972133e+01
4272.930000 2.851693e+01
4274.277000 2.677160e+01
4275.623000 2.591280e+01
4276.970000 2.515578e+01
4278.316000 2.300085e+01
4279.663000 2.237391e+01
4281.009000 2.156081e+01
4282.356000 1.986636e+01
4283.703000 1.969296e+01
4285.049000 1.946256e+01
4286.396000 1.966690e+01
4287.742000 1.832518e+01
4289.089000 1.787352e+01
4290.435000 1.750200e+01
4291.782000 1.695629e+01
4293.129000 1.568878e+01
4294.475000 1.449813e+01
4295.822000 1.552976e+01
4297.168000 1.608863e+01
4298.515000 1.614463e+01
4299.861000 1.538272e+01
4301.208000 1.408527e+01
4302.555000 1.367166e+01
4303.901000 1.412726e+01
4305.248000 1.370187e+01
4306.594000 1.433993e+01
4307.941000 1.385916e+01
4309.287000 1.453265e+01
4310.634000 1.463927e+01
4311.981000 1.406834e+01
4313.327000 1.448943e+01
4314.674000 1.544278e+01
4316.020000 1.543772e+01
4317.367000 1.655925e+01
4318.713000 1.740991e+01
4320.060000 1.750915e+01
4321.407000 1.707305e+01
4322.753000 1.934311e+01
4324.100000 2.175655e+01
4325.446000 2.294730e+01
4326.793000 2.292124e+01
4328.139000 2.397744e+01
4329.486000 2.368772e+01
4330.833000 2.548508e+01
4332.179000 2.663616e+01
4333.526000 2.829477e+01
4334.872000 2.907007e+01
4336.219000 2.919611e+01
4337.565000 2.896411e+01
4338.912000 2.980971e+01
4340.258000 3.148973e+01
4341.605000 3.315420e+01
4342.952000 3.463581e+01
4344.298000 3.572591e+01
4345.645000 3.723417e+01
4346.991000 3.783878e+01
4348.338000 3.714914e+01
4349.684000 3.780425e+01
4351.031000 3.834094e+01
4352.378000 3.897036e+01
4353.724000 3.811334e+01
4355.071000 3.932886e+01
4356.417000 3.941099e+01
4357.764000 4.062479e+01
4359.110000 4.135292e+01
4360.457000 4.122471e+01
4361.804000 4.144622e+01
4363.150000 4.279085e+01
4364.497000 4.316453e+01
4365.843000 4.320276e+01
4367.190000 4.374364e+01
4368.536000 4.507836e+01
4369.883000 4.531001e+01
4371.230000 4.475914e+01
4372.576000 4.484497e+01
4373.923000 4.368493e+01
4375.269000 4.208383e+01
4376.616000 4.309462e+01
4377.962000 4.397864e+01
4379.309000 4.300017e+01
4380.656000 4.204925e+01
4382.002000 4.189672e+01
4383.349000 4.237671e+01
4384.695000 4.329176e+01
4386.042000 4.263668e+01
4387.388000 4.263262e+01
4388.735000 4.239758e+01
4390.082000 4.282120e+01
4391.428000 4.228443e+01
4392.775000 4.126249e+01
4394.121000 4.153116e+01
4395.468000 4.245442e+01
4396.814000 4.193945e+01
4398.161000 4.048522e+01
4399.507000 4.119436e+01
4400.854000 4.193697e+01
4402.201000 4.153601e+01
4403.547000 4.283593e+01
4404.894000 4.400204e+01
4406.240000 4.294264e+01
4407.587000 4.260117e+01
4408.933000 4.372510e+01
4410.280000 4.468686e+01
4411.627000 4.423533e+01
4412.973000 4.370205e+01
4414.320000 4.404575e+01
4415.666000 4.457568e+01
4417.013000 4.601030e+01
4418.359000 4.535883e+01
4419.706000 4.496513e+01
4421.053000 4.480264e+01
4422.399000 4.374192e+01
4423.746000 4.491634e+01
4425.092000 4.614784e+01
4426.439000 4.579129e+01
4427.785000 4.429865e+01
4429.132000 4.360614e+01
4430.479000 4.466133e+01
4431.825000 4.487502e+01
4433.172000 4.352106e+01
4434.518000 4.374804e+01
4435.865000 4.519831e+01
4437.211000 4.500091e+01
4438.558000 4.536284e+01
4439.905000 4.477763e+01
4441.251000 4.451043e+01
4442.598000 4.451140e+01
4443.944000 4.520037e+01
4445.291000 4.494127e+01
4446.637000 4.456175e+01
4447.984000 4.523153e+01
4449.331000 4.433279e+01
4450.677000 4.343536e+01
4452.024000 4.350564e+01
4453.370000 4.235942e+01
4454.717000 4.240814e+01
4456.063000 4.336118e+01
4457.410000 4.669346e+01
4458.756000 4.708473e+01
4460.103000 4.508329e+01
4461.450000 4.304055e+01
4462.796000 4.222378e+01
4464.143000 4.249276e+01
4465.489000 4.329757e+01
4466.836000 4.298735e+01
4468.182000 4.381997e+01
4469.529000 4.611680e+01
4470.876000 4.673028e+01
4472.222000 4.634466e+01
4473.569000 4.509930e+01
4474.915000 4.340309e+01
4476.262000 4.301658e+01
4477.608000 4.429260e+01
4478.955000 4.448285e+01
4480.302000 4.277250e+01
4481.648000 4.245692e+01
4482.995000 4.352389e+01
4484.341000 4.346779e+01
4485.688000 4.341114e+01
4487.034000 4.357085e+01
4488.381000 4.414709e+01
4489.728000 4.327898e+01
4491.074000 4.148988e+01
4492.421000 4.284802e+01
4493.767000 4.266321e+01
4495.114000 4.407286e+01
4496.460000 4.449621e+01
4497.807000 4.330532e+01
4499.154000 4.436793e+01
4500.500000 4.488618e+01
4501.847000 4.486551e+01
4503.193000 4.470063e+01
4504.540000 4.536258e+01
4505.886000 4.272616e+01
4507.233000 4.213674e+01
4508.579000 4.255077e+01
4509.926000 4.304020e+01
4511.273000 4.300458e+01
4512.619000 4.280974e+01
4513.966000 4.347268e+01
4515.312000 4.444670e+01
4516.659000 4.489373e+01
4518.005000 4.196551e+01
4519.352000 4.207909e+01
4520.699000 4.230529e+01
4522.045000 4.252644e+01
4523.392000 4.424874e+01
4524.738000 4.402846e+01
4526.085000 4.354036e+01
4527.431000 4.333390e+01
4528.778000 4.293786e+01
4530.125000 4.294762e+01
4531.471000 4.183175e+01
4532.818000 4.236666e+01
4534.164000 4.269809e+01
4535.511000 4.314921e+01
4536.857000 4.258682e+01
4538.204000 4.164420e+01
4539.551000 4.106772e+01
4540.897000 4.181374e+01
4542.244000 4.290463e+01
4543.590000 4.257793e+01
4544.937000 4.212194e+01
4546.283000 4.278067e+01
4547.630000 4.229440e+01
4548.977000 4.213199e+01
4550.323000 4.232831e+01
4551.670000 4.122459e+01
4553.016000 4.230744e+01
4554.363000 4.260955e+01
4555.709000 4.180290e+01
4557.056000 4.181083e+01
4558.403000 4.220537e+01
4559.749000 4.287926e+01
4561.096000 4.376020e+01
4562.442000 4.420924e+01
4563.789000 4.480360e+01
4565.135000 4.594864e+01
4566.482000 4.606819e+01
4567.828000 4.438176e+01
4569.175000 4.299597e+01
4570.522000 4.258250e+01
4571.868000 4.320210e+01
4573.215000 4.415368e+01
4574.561000 4.497413e+01
4575.908000 4.527604e+01
4577.254000 4.554221e+01
4578.601000 4.592422e+01
4579.948000 4.797489e+01
4581.294000 4.650868e+01
4582.641000 4.648233e+01
4583.987000 4.763614e+01
4585.334000 4.927296e+01
4586.680000 4.882924e+01
4588.027000 4.884421e+01
4589.374000 5.034252e+01
4590.720000 5.106469e+01
4592.067000 5.281558e+01
4593.413000 5.321396e+01
4594.760000 5.338204e+01
4596.106000 5.396470e+01
4597.453000 5.421479e+01
4598.800000 5.357107e+01
4600.146000 5.273278e+01
4601.493000 5.389765e+01
4602.839000 5.446575e+01
4604.186000 5.334963e+01
4605.532000 5.305434e+01
4606.879000 5.297345e+01
4608.226000 5.348755e+01
4609.572000 5.388379e+01
4610.919000 5.460103e+01
4612.265000 5.370512e+01
4613.612000 5.336463e+01
4614.958000 5.331520e+01
4616.305000 5.382378e+01
4617.652000 5.359258e+01
4618.998000 5.264067e+01
4620.345000 5.419040e+01
4621.691000 5.504627e+01
4623.038000 5.714202e+01
4624.384000 5.823107e+01
4625.731000 5.576819e+01
4627.077000 5.585542e+01
4628.424000 5.553555e+01
4629.771000 5.643621e+01
4631.117000 5.702077e+01
4632.464000 5.744732e+01
4633.810000 5.779427e+01
4635.157000 5.788024e+01
4636.503000 5.736748e+01
4637.850000 5.656080e+01
4639.197000 5.613075e+01
4640.543000 5.696313e+01
4641.890000 5.491405e+01
4643.236000 5.468238e+01
4644.583000 5.550562e+01
4645.929000 5.664811e+01
4647.276000 5.737501e+01
4648.623000 5.586303e+01
4649.969000 5.514596e+01
4651.316000 5.653471e+01
4652.662000 5.483863e+01
4654.009000 5.679541e+01
4655.355000 5.663493e+01
4656.702000 5.678280e+01
4658.049000 5.671908e+01
4659.395000 5.751430e+01
4660.742000 5.735901e+01
4662.088000 5.639441e+01
4663.435000 5.566321e+01
4664.781000 5.631011e+01
4666.128000 5.473348e+01
4667.475000 5.642384e+01
4668.821000 5.540474e+01
4670.168000 5.661644e+01
4671.514000 5.835173e+01
4672.861000 5.820195e+01
4674.207000 5.728678e+01
4675.554000 5.759247e+01
4676.901000 5.881452e+01
4678.247000 5.759950e+01
4679.594000 5.736804e+01
4680.940000 5.712000e+01
4682.287000 5.594555e+01
4683.633000 5.599595e+01
4684.980000 5.501630e+01
4686.326000 5.607525e+01
4687.673000 5.594231e+01
4689.020000 5.411132e+01
4690.366000 5.384925e+01
4691.713000 5.236017e+01
4693.059000 5.167120e+01
4694.406000 5.270678e+01
4695.752000 5.268726e+01
4697.099000 5.379446e+01
4698.446000 5.336767e+01
4699.792000 5.219696e+01
4701.139000 5.258494e+01
4702.485000 5.179500e+01
4703.832000 5.205690e+01
4705.178000 5.120457e+01
4706.525000 5.124837e+01
4707.872000 5.316916e+01
4709.218000 5.547721e+01
4710.565000 5.450244e+01
4711.911000 5.269883e+01
4713.258000 5.140337e+01
4714.604000 5.168700e+01
4715.951000 5.115507e+01
4717.298000 5.192673e+01
4718.644000 5.335355e+01
4719.991000 5.097218e+01
4721.337000 5.024755e+01
4722.684000 5.092271e+01
4724.030000 5.060082e+01
4725.377000 4.901896e+01
4726.724000 4.990947e+01
4728.070000 5.171465e+01
4729.417000 5.196364e+01
4730.763000 5.169702e+01
4732.110000 5.178826e+01
4733.456000 5.289947e+01
4734.803000 5.289600e+01
4736.150000 5.251150e+01
4737.496000 5.455087e+01
4738.843000 5.601236e+01
4740.189000 5.427064e+01
4741.536000 5.360046e+01
4742.882000 5.226662e+01
4744.229000 5.310590e+01
4745.575000 5.313634e+01
4746.922000 5.273697e+01
4748.269000 5.189720e+01
4749.615000 5.096810e+01
4750.962000 5.017061e+01
4752.308000 4.991470e+01
4753.655000 5.127354e+01
4755.001000 5.006252e+01
4756.348000 5.039554e+01
4757.695000 5.030799e+01
4759.041000 4.809810e+01
4760.388000 4.674403e+01
4761.734000 4.683865e+01
4763.081000 4.661304e+01
4764.427000 4.628275e+01
4765.774000 4.474035e+01
4767.121000 4.489020e+01
4768.467000 4.371466e+01
4769.814000 4.298024e+01
4771.160000 4.524311e+01
4772.507000 4.420644e+01
4773.853000 4.261336e+01
4775.200000 4.212276e+01
4776.547000 4.035405e+01
4777.893000 3.947024e+01
4779.240000 3.904431e+01
4780.586000 3.828959e+01
4781.933000 3.746810e+01
4783.279000 3.661717e+01
4784.626000 3.568660e+01
4785.973000 3.323225e+01
4787.319000 3.290569e+01
4788.666000 3.140148e+01
4790.012000 2.982349e+01
4791.359000 2.993916e+01
4792.705000 2.929695e+01
4794.052000 2.926863e+01
4795.398000 2.847120e+01
4796.745000 2.792334e+01
4798.092000 2.775650e+01
4799.438000 2.656320e+01
4800.785000 2.499858e+01
4802.131000 2.530696e+01
4803.478000 2.575862e+01
4804.824000 2.742406e+01
4806.171000 2.449381e+01
4807.518000 2.504702e+01
4808.864000 2.455990e+01
4810.211000 2.311847e+01
4811.557000 2.232175e+01
4812.904000 2.060731e+01
4814.250000 2.158909e+01
4815.597000 2.061947e+01
4816.944000 2.119846e+01
4818.290000 2.152075e+01
4819.637000 2.090004e+01
4820.983000 2.128405e+01
4822.330000 2.108806e+01
4823.676000 2.048191e+01
4825.023000 2.147446e+01
4826.370000 2.307629e+01
4827.716000 2.438684e+01
4829.063000 2.434264e+01
4830.409000 2.468480e+01
4831.756000 2.588248e+01
4833.102000 2.569905e+01
4834.449000 2.706679e+01
4835.796000 2.915515e+01
4837.142000 3.004827e+01
4838.489000 3.146370e+01
4839.835000 3.338466e+01
4841.182000 3.592084e+01
4842.528000 3.788648e+01
4843.875000 3.994425e+01
4845.222000 4.313894e+01
4846.568000 4.475689e+01
4847.915000 4.453790e+01
4849.261000 4.358834e+01
4850.608000 4.326258e+01
4851.954000 4.508133e+01
4853.301000 4.545427e+01
4854.647000 4.723110e+01
4855.994000 4.724934e+01
4857.341000 4.758060e+01
4858.687000 4.844389e+01
4860.034000 4.851951e+01
4861.380000 4.793614e+01
4862.727000 5.015181e+01
4864.073000 5.031845e+01
4865.420000 5.231057e+01
4866.767000 5.187935e+01
4868.113000 5.245356e+01
4869.460000 5.304419e+01
4870.806000 5.323281e+01
4872.153000 5.406216e+01
4873.499000 5.641402e+01
4874.846000 5.578985e+01
4876.193000 5.607357e+01
4877.539000 5.710832e+01
4878.886000 5.820646e+01
4880.232000 5.803440e+01
4881.579000 5.792573e+01
4882.925000 6.129893e+01
4884.272000 6.208303e+01
4885.619000 6.191671e+01
4886.965000 6.000778e+01
4888.312000 6.167797e+01
4889.658000 6.358953e+01
4891.005000 6.277438e+01
4892.351000 6.221010e+01
4893.698000 6.084629e+01
4895.045000 6.116926e+01
4896.391000 6.101607e+01
4897.738000 6.025844e+01
4899.084000 6.079196e+01
4900.431000 6.082264e+01
4901.777000 6.155863e+01
4903.124000 6.169100e+01
4904.471000 6.050322e+01
4905.817000 6.094265e+01
4907.164000 6.012950e+01
4908.510000 6.177216e+01
4909.857000 6.428575e+01
4911.203000 6.332373e+01
4912.550000 6.153337e+01
4913.896000 6.180213e+01
4915.243000 6.166011e+01
4916.590000 6.145175e+01
4917.936000 6.166461e+01
4919.283000 6.142873e+01
4920.629000 6.279980e+01
4921.976000 6.370186e+01
4923.322000 6.414554e+01
4924.669000 6.650043e+01
4926.016000 6.588305e+01
4927.362000 6.672684e+01
4928.709000 6.631992e+01
4930.055000 6.725310e+01
4931.402000 6.671674e+01
4932.748000 6.670770e+01
4934.095000 6.576334e+01
4935.442000 6.439267e+01
4936.788000 6.390872e+01
4938.135000 6.564577e+01
4939.481000 6.890599e+01
4940.828000 7.019462e+01
4942.174000 7.052455e+01
4943.521000 6.896460e+01
4944.868000 6.845291e+01
4946.214000 6.945424e+01
4947.561000 7.187662e+01
4948.907000 7.037134e+01
4950.254000 6.914338e+01
4951.600000 6.895003e+01
4952.947000 7.007294e+01
4954.294000 6.938261e+01
4955.640000 6.999372e+01
4956.987000 6.918937e+01
4958.333000 6.959393e+01
4959.680000 6.982442e+01
4961.026000 6.959574e+01
4962.373000 6.889860e+01
4963.720000 6.968181e+01
4965.066000 6.974452e+01
4966.413000 6.852370e+01
4967.759000 6.665389e+01
4969.106000 6.737226e+01
4970.452000 6.661765e+01
4971.799000 6.536350e+01
4973.145000 6.508067e+01
4974.492000 6.367916e+01
4975.839000 6.346404e+01
4977.185000 6.269021e+01
4978.532000 6.335278e+01
4979.878000 6.215675e+01
4981.225000 6.159753e+01
4982.571000 6.511864e+01
4983.918000 6.480425e+01
4985.265000 6.365110e+01
4986.611000 6.113275e+01
4987.958000 6.093828e+01
4989.304000 6.057639e+01
4990.651000 5.984558e+01
4991.997000 5.836338e+01
4993.344000 5.479950e+01
4994.691000 5.354673e+01
4996.037000 5.329341e+01
4997.384000 5.349660e+01
4998.730000 5.440883e+01
5000.077000 5.421104e+01
5001.423000 5.281950e+01
5002.770000 5.388181e+01
5004.117000 5.425005e+01
5005.463000 5.464183e+01
5006.810000 5.511859e+01
5008.156000 5.467431e+01
5009.503000 5.475769e+01
5010.849000 5.533462e+01
5012.196000 5.491000e+01
5013.543000 5.414483e+01
5014.889000 5.364526e+01
5016.236000 5.624325e+01
5017.582000 5.656733e+01
5018.929000 5.651423e+01
5020.275000 5.673883e+01
5021.622000 5.827714e+01
5022.969000 5.982867e+01
5024.315000 5.843561e+01
5025.662000 5.839126e+01
5027.008000 5.769980e+01
5028.355000 5.769070e+01
5029.701000 5.843521e+01
5031.048000 5.900039e+01
5032.394000 5.874180e+01
5033.741000 5.924486e+01
5035.088000 5.767419e+01
5036.434000 5.758256e+01
5037.781000 6.037115e+01
5039.127000 6.331303e+01
5040.474000 6.340318e+01
5041.820000 6.316681e+01
5043.167000 6.257670e+01
5044.514000 6.119512e+01
5045.860000 6.189874e+01
5047.207000 6.175788e+01
5048.553000 6.151896e+01
5049.900000 6.168058e+01
5051.246000 6.229334e+01
5052.593000 6.414068e+01
5053.940000 6.397910e+01
5055.286000 6.333118e+01
5056.633000 6.338110e+01
5057.979000 6.196433e+01
5059.326000 6.182805e+01
5060.672000 5.933157e+01
5062.019000 5.893695e+01
5063.366000 6.029694e+01
5064.712000 6.077406e+01
5066.059000 6.054380e+01
5067.405000 6.071394e+01
5068.752000 6.033722e+01
5070.098000 6.111857e+01
5071.445000 6.056592e+01
5072.792000 5.940035e+01
5074.138000 5.921200e+01
5075.485000 5.866211e+01
5076.831000 5.769893e+01
5078.178000 5.776600e+01
5079.524000 5.862834e+01
5080.871000 5.803449e+01
5082.218000 5.757354e+01
5083.564000 5.453548e+01
5084.911000 5.436127e+01
5086.257000 5.737903e+01
5087.604000 5.772899e+01
5088.950000 5.928173e+01
5090.297000 5.708074e+01
5091.643000 5.636751e+01
5092.990000 5.677470e+01
5094.337000 5.602779e+01
5095.683000 5.645588e+01
5097.030000 5.532126e+01
5098.376000 5.541625e+01
5099.723000 5.656349e+01
5101.069000 5.542156e+01
5102.416000 5.422303e+01
5103.763000 5.456094e+01
5105.109000 5.403127e+01
5106.456000 5.470145e+01
5107.802000 5.532378e+01
5109.149000 5.573718e+01
5110.495000 5.329209e+01
5111.842000 5.473167e+01
5113.189000 5.576466e+01
5114.535000 5.412797e+01
5115.882000 5.305873e+01
5117.228000 5.214168e+01
5118.575000 5.337203e+01
5119.921000 5.285710e+01
5121.268000 5.231869e+01
5122.615000 5.253585e+01
5123.961000 5.214739e+01
5125.308000 5.103257e+01
5126.654000 5.199506e+01
5128.001000 5.050471e+01
5129.347000 5.068036e+01
5130.694000 5.051312e+01
5132.041000 5.009163e+01
5133.387000 4.982033e+01
5134.734000 4.940517e+01
5136.080000 4.944594e+01
5137.427000 4.921636e+01
5138.773000 4.892114e+01
5140.120000 5.017345e+01
5141.466000 4.945578e+01
5142.813000 4.880695e+01
5144.160000 4.600776e+01
5145.506000 4.553658e+01
5146.853000 4.617764e+01
5148.199000 4.455733e+01
5149.546000 4.478876e+01
5150.892000 4.421920e+01
5152.239000 4.512355e+01
5153.586000 4.487147e+01
5154.932000 4.407536e+01
5156.279000 4.461675e+01
5157.625000 4.578671e+01
5158.972000 4.605567e+01
5160.318000 4.559140e+01
5161.665000 4.677462e+01
5163.012000 4.694321e+01
5164.358000 4.818044e+01
5165.705000 4.785673e+01
5167.051000 4.687414e+01
5168.398000 4.633061e+01
5169.744000 4.576133e+01
5171.091000 4.631744e+01
5172.438000 4.634779e+01
5173.784000 4.648619e+01
5175.131000 4.748694e+01
5176.477000 4.829377e+01
5177.824000 4.792170e+01
5179.170000 4.989237e+01
5180.517000 5.153962e+01
5181.864000 5.067652e+01
5183.210000 5.039283e+01
5184.557000 4.960624e+01
5185.903000 5.038871e+01
5187.250000 5.110430e+01
5188.596000 5.148771e+01
5189.943000 5.173618e+01
5191.290000 5.084891e+01
5192.636000 5.157333e+01
5193.983000 5.219605e+01
5195.329000 5.285680e+01
5196.676000 5.319375e+01
5198.022000 5.372907e+01
5199.369000 5.496121e+01
5200.715000 5.536727e+01
5202.062000 5.502190e+01
5203.409000 5.475818e+01
5204.755000 5.538032e+01
5206.102000 5.653004e+01
5207.448000 5.600227e+01
5208.795000 5.646436e+01
5210.141000 5.702267e+01
5211.488000 5.583782e+01
5212.835000 5.587381e+01
5214.181000 5.464826e+01
5215.528000 5.530381e+01
5216.874000 5.359185e+01
5218.221000 5.350559e+01
5219.567000 5.374787e+01
5220.914000 5.280946e+01
5222.261000 5.298866e+01
5223.607000 5.391839e+01
5224.954000 5.441274e+01
5226.300000 5.437352e+01
5227.647000 5.399200e+01
5228.993000 5.362630e+01
5230.340000 5.273049e+01
5231.687000 5.394354e+01
5233.033000 5.499345e+01
5234.380000 5.591723e+01
5235.726000 5.618491e+01
5237.073000 5.622077e+01
5238.419000 5.751351e+01
5239.766000 5.718918e+01
5241.113000 5.640849e+01
5242.459000 5.728535e+01
5243.806000 5.718036e+01
5245.152000 5.737719e+01
5246.499000 5.749286e+01
5247.845000 5.617286e+01
5249.192000 5.576742e+01
5250.539000 5.440872e+01
5251.885000 5.561453e+01
5253.232000 5.566185e+01
5254.578000 5.518383e+01
5255.925000 5.668732e+01
5257.271000 5.540697e+01
5258.618000 5.429176e+01
5259.964000 5.488406e+01
5261.311000 5.619551e+01
5262.658000 5.555519e+01
5264.004000 5.382768e+01
5265.351000 5.491790e+01
5266.697000 5.523165e+01
5268.044000 5.773190e+01
5269.390000 5.941390e+01
5270.737000 5.878220e+01
5272.084000 5.746021e+01
5273.430000 5.722291e+01
5274.777000 5.899966e+01
5276.123000 6.001235e+01
5277.470000 5.888217e+01
5278.816000 5.710270e+01
5280.163000 5.752212e+01
5281.510000 5.876753e+01
5282.856000 5.806028e+01
5284.203000 5.767536e+01
5285.549000 5.799220e+01
5286.896000 5.814208e+01
5288.242000 5.693114e+01
5289.589000 5.571291e+01
5290.936000 5.520645e+01
5292.282000 5.499676e+01
5293.629000 5.546465e+01
5294.975000 5.587322e+01
5296.322000 5.565422e+01
5297.668000 5.693148e+01
5299.015000 5.735915e+01
5300.362000 5.695276e+01
5301.708000 5.491162e+01
5303.055000 5.545812e+01
5304.401000 5.536464e+01
5305.748000 5.525420e+01
5307.094000 5.491297e+01
5308.441000 5.353638e+01
5309.788000 5.337544e+01
5311.134000 5.290745e+01
5312.481000 5.371399e+01
5313.827000 5.341520e+01
5315.174000 5.368469e+01
5316.520000 5.419849e+01
5317.867000 5.308856e+01
5319.213000 5.300950e+01
5320.560000 5.393821e+01
5321.907000 5.493163e+01
5323.253000 5.581639e+01
5324.600000 5.484876e+01
5325.946000 5.557570e+01
5327.293000 5.656316e+01
5328.639000 5.689890e+01
5329.986000 5.568471e+01
5331.333000 5.593326e+01
5332.679000 5.660085e+01
5334.026000 5.644284e+01
5335.372000 5.764919e+01
5336.719000 5.783926e+01
5338.065000 5.715099e+01
5339.412000 5.666075e+01
5340.759000 5.595396e+01
5342.105000 5.522664e+01
5343.452000 5.593143e+01
5344.798000 5.575300e+01
5346.145000 5.623125e+01
5347.491000 5.480534e+01
5348.838000 5.352683e+01
5350.185000 5.409623e+01
5351.531000 5.520385e+01
5352.878000 5.466903e+01
5354.224000 5.474080e+01
5355.571000 5.544254e+01
5356.917000 5.487088e+01
5358.264000 5.550844e+01
5359.611000 5.467530e+01
5360.957000 5.414897e+01
5362.304000 5.311644e+01
5363.650000 5.227314e+01
5364.997000 5.529308e+01
5366.343000 5.269394e+01
5367.690000 5.327268e+01
5369.037000 5.358845e+01
5370.383000 5.418610e+01
5371.730000 5.291523e+01
5373.076000 5.303814e+01
5374.423000 5.489590e+01
5375.769000 5.535807e+01
5377.116000 5.421715e+01
5378.462000 5.393160e+01
5379.809000 5.379362e+01
5381.156000 nan
5382.502000 nan
5383.849000 nan
5385.195000 nan
5386.542000 nan
5387.888000 nan
5389.235000 nan
5390.582000 nan
5391.928000 nan
5393.275000 nan
5394.621000 nan
5395.968000 nan
5397.314000 nan
5398.661000 nan
5400.008000 nan
5401.354000 nan
5402.701000 nan
5404.047000 nan
5405.394000 nan
5406.740000 nan
5408.087000 nan
5409.434000 nan
5410.780000 nan
5412.127000 nan
5413.473000 nan
5414.820000 nan
5416.166000 nan
5417.513000 nan
5418.860000 nan
5420.206000 nan
5421.553000 nan
5422.899000 nan
5424.246000 nan
5425.592000 nan
5426.939000 nan
5428.285000 nan
5429.632000 nan
5430.979000 nan
5432.325000 nan
5433.672000 nan
5435.018000 nan
5436.365000 nan
5437.711000 nan
5439.058000 nan
5440.405000 nan
5441.751000 nan
5443.098000 nan
5444.444000 nan
5445.791000 nan
5447.137000 nan
5448.484000 nan
5449.831000 nan
5451.177000 nan
5452.524000 nan
5453.870000 nan
5455.217000 nan
5456.563000 nan
5457.910000 nan
5459.257000 nan
5460.603000 nan
5461.950000 nan
5463.296000 nan
5464.643000 nan
5465.989000 nan
5467.336000 nan
5468.683000 nan
5470.029000 nan
5471.376000 nan
5472.722000 nan
5474.069000 nan
5475.415000 nan
5476.762000 nan
5478.109000 nan
5479.455000 nan
5480.802000 nan
5482.148000 nan
5483.495000 nan
5484.841000 nan
5486.188000 nan
5487.534000 nan
5488.881000 nan
5490.228000 nan
5491.574000 nan
5492.921000 nan
5494.267000 nan
5495.614000 nan
5496.960000 nan
5498.307000 nan
5499.654000 nan
5501.000000 nan
5400.000000 nan
5402.212000 nan
5404.423000 nan
5406.635000 nan
5408.847000 nan
5411.059000 nan
5413.270000 nan
5415.482000 nan
5417.694000 nan
5419.906000 nan
5422.117000 nan
5424.329000 nan
5426.541000 nan
5428.753000 nan
5430.964000 nan
5433.176000 nan
5435.388000 nan
5437.599000 nan
5439.811000 nan
5442.023000 nan
5444.235000 nan
5446.446000 nan
5448.658000 nan
5450.870000 nan
5453.082000 nan
5455.293000 nan
5457.505000 nan
5459.717000 nan
5461.929000 nan
5464.140000 nan
5466.352000 nan
5468.564000 nan
5470.775000 nan
5472.987000 nan
5475.199000 nan
5477.411000 nan
5479.622000 nan
5481.834000 nan
5484.046000 nan
5486.258000 nan
5488.469000 nan
5490.681000 nan
5492.893000 nan
5495.105000 nan
5497.316000 nan
5499.528000 nan
5501.740000 nan
5503.951000 nan
5506.163000 nan
5508.375000 nan
5510.587000 nan
5512.798000 nan
5515.010000 nan
5517.222000 nan
5519.434000 nan
5521.645000 nan
5523.857000 nan
5526.069000 nan
5528.281000 nan
5530.492000 nan
5532.704000 nan
5534.916000 nan
5537.127000 nan
5539.339000 nan
5541.551000 nan
5543.763000 nan
5545.974000 nan
5548.186000 nan
5550.398000 nan
5552.610000 nan
5554.821000 nan
5557.033000 nan
5559.245000 nan
5561.457000 nan
5563.668000 nan
5565.880000 nan
5568.092000 nan
5570.303000 nan
5572.515000 nan
5574.727000 nan
5576.939000 nan
5579.150000 nan
5581.362000 nan
5583.574000 nan
5585.786000 nan
5587.997000 nan
5590.209000 nan
5592.421000 nan
5594.633000 nan
5596.844000 nan
5599.056000 nan
5601.268000 nan
5603.479000 nan
5605.691000 nan
5607.903000 nan
5610.115000 nan
5612.326000 nan
5614.538000 nan
5616.750000 nan
5618.962000 nan
5621.173000 nan
5623.385000 nan
5625.597000 nan
5627.809000 nan
5630.020000 nan
5632.232000 nan
5634.444000 nan
5636.655000 nan
5638.867000 nan
5641.079000 nan
5643.291000 nan
5645.502000 nan
5647.714000 nan
5649.926000 nan
5652.138000 nan
5654.349000 nan
5656.561000 nan
5658.773000 nan
5660.985000 nan
5663.196000 nan
5665.408000 nan
5667.620000 nan
5669.832000 nan
5672.043000 nan
5674.255000 nan
5676.467000 nan
5678.678000 nan
5680.890000 nan
5683.102000 nan
5685.314000 5.501616e+01
5687.525000 5.431618e+01
5689.737000 5.458558e+01
5691.949000 5.421118e+01
5694.161000 5.385836e+01
5696.372000 5.354820e+01
5698.584000 5.293543e+01
5700.796000 5.400143e+01
5703.008000 5.518681e+01
5705.219000 5.516554e+01
5707.431000 5.517358e+01
5709.643000 5.473879e+01
5711.854000 5.453725e+01
5714.066000 5.509810e+01
5716.278000 5.646876e+01
5718.490000 5.729272e+01
5720.701000 5.577013e+01
5722.913000 5.550360e+01
5725.125000 5.578048e+01
5727.337000 5.613514e+01
5729.548000 5.499411e+01
5731.760000 5.719266e+01
5733.972000 5.764384e+01
5736.184000 5.607700e+01
5738.395000 5.555974e+01
5740.607000 5.597225e+01
5742.819000 5.634537e+01
5745.030000 5.553738e+01
5747.242000 5.520654e+01
5749.454000 5.338042e+01
5751.666000 5.208582e+01
5753.877000 5.052780e+01
5756.089000 4.958751e+01
5758.301000 5.018676e+01
5760.513000 5.099809e+01
5762.724000 4.979615e+01
5764.936000 4.935335e+01
5767.148000 5.059942e+01
5769.360000 4.854266e+01
5771.571000 4.600838e+01
5773.783000 4.433048e+01
5775.995000 4.409350e+01
5778.206000 4.179404e+01
5780.418000 4.218713e+01
5782.630000 4.150948e+01
5784.842000 4.187364e+01
5787.053000 3.867722e+01
5789.265000 4.011165e+01
5791.477000 4.027331e+01
5793.689000 4.075412e+01
5795.900000 4.126906e+01
5798.112000 4.099920e+01
5800.324000 3.810006e+01
5802.536000 3.750160e+01
5804.747000 3.675052e+01
5806.959000 3.510030e+01
5809.171000 3.239592e+01
5811.382000 3.485005e+01
5813.594000 3.564636e+01
5815.806000 3.550369e+01
5818.018000 3.653699e+01
5820.229000 3.529219e+01
5822.441000 3.469682e+01
5824.653000 3.660308e+01
5826.865000 3.818490e+01
5829.076000 3.631133e+01
5831.288000 3.567916e+01
5833.500000 3.568272e+01
5835.712000 3.498930e+01
5837.923000 3.430133e+01
5840.135000 3.201887e+01
5842.347000 3.045627e+01
5844.558000 3.032507e+01
5846.770000 3.035824e+01
5848.982000 3.082473e+01
5851.194000 3.074787e+01
5853.405000 3.082935e+01
5855.617000 3.066781e+01
5857.829000 2.983407e+01
5860.041000 3.002897e+01
5862.252000 2.941093e+01
5864.464000 3.105515e+01
5866.676000 3.038486e+01
5868.888000 3.137203e+01
5871.099000 2.943188e+01
5873.311000 3.250464e+01
5875.523000 3.384538e+01
5877.734000 3.551639e+01
5879.946000 3.674869e+01
5882.158000 3.437672e+01
5884.370000 3.447835e+01
5886.581000 3.669108e+01
5888.793000 3.881629e+01
5891.005000 3.743314e+01
5893.217000 3.959737e+01
5895.428000 4.392493e+01
5897.640000 4.445945e+01
5899.852000 4.371658e+01
5902.064000 4.533285e+01
5904.275000 4.596081e+01
5906.487000 4.662369e+01
5908.699000 4.633881e+01
5910.910000 4.683824e+01
5913.122000 4.531151e+01
5915.334000 4.551649e+01
5917.546000 4.727717e+01
5919.757000 4.563160e+01
5921.969000 4.680119e+01
5924.181000 4.701829e+01
5926.393000 4.893353e+01
5928.604000 4.874689e+01
5930.816000 4.765055e+01
5933.028000 4.745904e+01
5935.240000 4.796274e+01
5937.451000 4.901208e+01
5939.663000 4.971115e+01
5941.875000 5.070471e+01
5944.086000 5.016638e+01
5946.298000 4.810465e+01
5948.510000 4.809902e+01
5950.722000 4.588497e+01
5952.933000 4.504660e+01
5955.145000 4.532266e+01
5957.357000 4.677488e+01
5959.569000 4.668769e+01
5961.780000 4.776660e+01
5963.992000 4.578917e+01
5966.204000 4.576550e+01
5968.416000 4.647243e+01
5970.627000 4.617535e+01
5972.839000 4.622527e+01
5975.051000 4.425941e+01
5977.262000 4.544385e+01
5979.474000 4.582116e+01
5981.686000 4.674156e+01
5983.898000 4.708952e+01
5986.109000 4.884775e+01
5988.321000 5.041759e+01
5990.533000 5.030738e+01
5992.745000 5.064061e+01
5994.956000 5.145286e+01
5997.168000 5.129123e+01
5999.380000 4.987198e+01
6001.592000 4.944815e+01
6003.803000 4.885845e+01
6006.015000 5.030120e+01
6008.227000 5.188676e+01
6010.438000 5.314089e+01
6012.650000 5.142522e+01
6014.862000 5.112593e+01
6017.074000 4.887284e+01
6019.285000 4.785493e+01
6021.497000 4.843864e+01
6023.709000 4.809044e+01
6025.921000 4.691954e+01
6028.132000 4.706355e+01
6030.344000 4.654453e+01
6032.556000 4.638072e+01
6034.768000 4.552543e+01
6036.979000 4.411032e+01
6039.191000 4.413747e+01
6041.403000 4.596175e+01
6043.614000 4.617509e+01
6045.826000 4.688164e+01
6048.038000 4.677113e+01
6050.250000 4.508651e+01
6052.461000 4.219703e+01
6054.673000 4.260555e+01
6056.885000 4.356932e+01
6059.097000 4.376426e+01
6061.308000 4.315319e+01
6063.520000 4.341362e+01
6065.732000 4.362181e+01
6067.944000 4.382339e+01
6070.155000 4.460400e+01
6072.367000 4.507442e+01
6074.579000 4.469968e+01
6076.790000 4.341474e+01
6079.002000 4.382483e+01
6081.214000 4.428091e+01
6083.426000 4.370570e+01
6085.637000 4.383524e+01
6087.849000 4.498425e+01
6090.061000 4.577436e+01
6092.273000 4.620988e+01
6094.484000 4.562397e+01
6096.696000 4.596643e+01
6098.908000 4.670170e+01
6101.120000 4.768134e+01
6103.331000 4.611659e+01
6105.543000 4.675161e+01
6107.755000 4.838261e+01
6109.966000 4.670013e+01
6112.178000 4.522210e+01
6114.390000 4.291985e+01
6116.602000 4.171161e+01
6118.813000 4.118327e+01
6121.025000 4.183714e+01
6123.237000 4.201694e+01
6125.449000 4.228793e+01
6127.660000 4.378223e+01
6129.872000 4.441061e+01
6132.084000 4.501942e+01
6134.296000 4.530242e+01
6136.507000 4.437383e+01
6138.719000 4.276828e+01
6140.931000 4.277791e+01
6143.142000 4.340895e+01
6145.354000 4.453668e+01
6147.566000 4.383986e+01
6149.778000 4.445140e+01
6151.989000 4.496740e+01
6154.201000 4.537460e+01
6156.413000 4.302691e+01
6158.625000 4.274373e+01
6160.836000 4.301081e+01
6163.048000 4.111060e+01
6165.260000 4.152988e+01
6167.472000 4.303082e+01
6169.683000 4.182876e+01
6171.895000 4.230920e+01
6174.107000 4.213817e+01
6176.318000 4.218220e+01
6178.530000 4.221628e+01
6180.742000 4.277880e+01
6182.954000 4.282115e+01
6185.165000 4.274113e+01
6187.377000 4.242128e+01
6189.589000 4.131022e+01
6191.801000 4.095140e+01
6194.012000 4.145110e+01
6196.224000 4.186128e+01
6198.436000 4.118995e+01
6200.648000 4.112994e+01
6202.859000 3.979967e+01
6205.071000 3.999036e+01
6207.283000 4.153681e+01
6209.495000 4.064252e+01
6211.706000 4.045348e+01
6213.918000 4.060187e+01
6216.130000 4.086814e+01
6218.341000 4.060376e+01
6220.553000 3.987339e+01
6222.765000 3.995079e+01
6224.977000 3.965110e+01
6227.188000 3.930542e+01
6229.400000 3.910456e+01
6231.612000 3.899125e+01
6233.824000 3.935183e+01
6236.035000 3.982986e+01
6238.247000 4.119999e+01
6240.459000 4.262886e+01
6242.671000 4.239070e+01
6244.882000 4.358316e+01
6247.094000 4.493559e+01
6249.306000 4.490438e+01
6251.517000 4.606255e+01
6253.729000 4.555185e+01
6255.941000 4.533470e+01
6258.153000 4.565819e+01
6260.364000 4.548810e+01
6262.576000 4.610031e+01
6264.788000 4.731107e+01
6267.000000 4.817900e+01
6269.211000 4.868969e+01
6271.423000 4.944641e+01
6273.635000 4.802045e+01
6275.847000 4.757389e+01
6278.058000 5.010325e+01
6280.270000 4.983125e+01
6282.482000 5.073674e+01
6284.693000 5.161646e+01
6286.905000 5.102609e+01
6289.117000 5.042865e+01
6291.329000 5.166704e+01
6293.540000 5.348814e+01
6295.752000 5.461647e+01
6297.964000 5.348573e+01
6300.176000 5.549155e+01
6302.387000 5.451314e+01
6304.599000 5.778561e+01
6306.811000 6.315178e+01
6309.023000 6.527450e+01
6311.234000 6.716586e+01
6313.446000 6.666143e+01
6315.658000 6.602192e+01
6317.869000 6.610180e+01
6320.081000 6.888380e+01
6322.293000 7.253322e+01
6324.505000 7.370735e+01
6326.716000 7.771895e+01
6328.928000 8.086954e+01
6331.140000 8.191009e+01
6333.352000 8.464215e+01
6335.563000 8.586153e+01
6337.775000 8.517401e+01
6339.987000 8.520045e+01
6342.199000 8.351671e+01
6344.410000 8.380662e+01
6346.622000 8.115519e+01
6348.834000 7.859584e+01
6351.045000 7.683150e+01
6353.257000 7.448439e+01
6355.469000 7.519502e+01
6357.681000 7.533829e+01
6359.892000 7.558400e+01
6362.104000 7.465268e+01
6364.316000 7.233482e+01
6366.528000 7.412704e+01
6368.739000 7.519897e+01
6370.951000 7.557120e+01
6373.163000 7.831503e+01
6375.375000 7.936342e+01
6377.586000 7.958070e+01
6379.798000 8.013332e+01
6382.010000 8.102506e+01
6384.221000 8.231512e+01
6386.433000 8.247758e+01
6388.645000 8.415719e+01
6390.857000 8.542955e+01
6393.068000 8.712325e+01
6395.280000 9.004357e+01
6397.492000 9.041083e+01
6399.704000 8.986401e+01
6401.915000 9.121025e+01
6404.127000 8.980417e+01
6406.339000 8.860926e+01
6408.551000 8.906732e+01
6410.762000 8.872808e+01
6412.974000 8.848081e+01
6415.186000 8.872721e+01
6417.397000 8.913588e+01
6419.609000 8.887106e+01
6421.821000 9.024848e+01
6424.033000 8.997667e+01
6426.244000 9.061560e+01
6428.456000 9.099831e+01
6430.668000 9.382415e+01
6432.880000 9.804452e+01
6435.091000 1.007015e+02
6437.303000 1.031644e+02
6439.515000 1.051386e+02
6441.727000 1.085721e+02
6443.938000 1.122592e+02
6446.150000 1.173760e+02
6448.362000 1.208817e+02
6450.573000 1.238419e+02
6452.785000 1.262339e+02
6454.997000 1.278853e+02
6457.209000 1.294602e+02
6459.420000 1.317055e+02
6461.632000 1.329203e+02
6463.844000 1.340477e+02
6466.056000 1.364485e+02
6468.267000 1.364223e+02
6470.479000 1.364267e+02
6472.691000 1.352259e+02
6474.903000 1.336234e+02
6477.114000 1.342863e+02
6479.326000 1.358531e+02
6481.538000 1.361434e+02
6483.749000 1.373972e+02
6485.961000 1.398301e+02
6488.173000 1.411682e+02
6490.385000 1.433058e+02
6492.596000 1.458593e+02
6494.808000 1.473062e+02
6497.020000 1.465893e+02
6499.232000 1.469848e+02
6501.443000 1.489002e+02
6503.655000 1.528552e+02
6505.867000 1.569733e+02
6508.079000 1.568701e+02
6510.290000 1.608214e+02
6512.502000 1.654034e+02
6514.714000 1.680246e+02
6516.925000 1.720434e+02
6519.137000 1.777386e+02
6521.349000 1.830504e+02
6523.561000 1.875124e+02
6525.772000 1.922089e+02
6527.984000 1.972200e+02
6530.196000 2.045826e+02
6532.408000 2.117772e+02
6534.619000 2.183674e+02
6536.831000 2.264176e+02
6539.043000 2.346003e+02
6541.255000 2.402573e+02
6543.466000 2.460066e+02
6545.678000 2.456108e+02
6547.890000 2.474021e+02
6550.101000 2.482933e+02
6552.313000 2.472825e+02
6554.525000 2.399814e+02
6556.737000 2.410715e+02
6558.948000 2.439915e+02
6561.160000 2.461319e+02
6563.372000 2.431649e+02
6565.584000 2.438501e+02
6567.795000 2.472985e+02
6570.007000 2.472618e+02
6572.219000 2.467809e+02
6574.431000 2.449205e+02
6576.642000 2.446451e+02
6578.854000 2.431171e+02
6581.066000 2.429027e+02
6583.277000 2.420932e+02
6585.489000 2.413555e+02
6587.701000 2.372262e+02
6589.913000 2.395322e+02
6592.124000 2.383401e+02
6594.336000 2.374912e+02
6596.548000 2.332059e+02
6598.760000 2.295136e+02
6600.971000 2.270089e+02
6603.183000 2.247181e+02
6605.395000 2.240746e+02
6607.607000 2.244763e+02
6609.818000 2.250151e+02
6612.030000 2.250073e+02
6614.242000 2.245239e+02
6616.453000 2.191184e+02
6618.665000 2.170657e+02
6620.877000 2.165795e+02
6623.089000 2.145328e+02
6625.300000 2.117152e+02
6627.512000 2.072325e+02
6629.724000 2.053700e+02
6631.936000 2.000546e+02
6634.147000 2.001132e+02
6636.359000 1.980448e+02
6638.571000 1.972411e+02
6640.783000 1.987642e+02
6642.994000 1.934115e+02
6645.206000 1.923414e+02
6647.418000 1.923990e+02
6649.629000 1.914086e+02
6651.841000 1.894336e+02
6654.053000 1.883615e+02
6656.265000 1.868711e+02
6658.476000 1.859621e+02
6660.688000 1.828908e+02
6662.900000 1.730920e+02
6665.112000 1.759250e+02
6667.323000 1.842289e+02
6669.535000 1.898780e+02
6671.747000 1.881061e+02
6673.959000 1.883716e+02
6676.170000 1.847939e+02
6678.382000 1.857403e+02
6680.594000 1.862623e+02
6682.805000 1.846564e+02
6685.017000 1.851318e+02
6687.229000 1.831535e+02
6689.441000 1.838125e+02
6691.652000 1.827360e+02
6693.864000 1.822267e+02
6696.076000 1.817281e+02
6698.288000 1.794463e+02
6700.499000 1.760158e+02
6702.711000 1.745229e+02
6704.923000 1.735366e+02
6707.135000 1.745612e+02
6709.346000 1.715901e+02
6711.558000 1.707089e+02
6713.770000 1.706024e+02
6715.981000 1.708953e+02
6718.193000 1.709083e+02
6720.405000 1.713432e+02
6722.617000 1.686710e+02
6724.828000 1.681202e+02
6727.040000 1.696949e+02
6729.252000 1.688484e+02
6731.464000 1.650027e+02
6733.675000 1.651704e+02
6735.887000 1.644016e+02
6738.099000 1.631420e+02
6740.311000 1.646309e+02
6742.522000 1.619200e+02
6744.734000 1.613236e+02
6746.946000 1.607103e+02
6749.158000 1.603609e+02
6751.369000 1.598567e+02
6753.581000 1.598573e+02
6755.793000 1.597199e+02
6758.004000 1.587733e+02
6760.216000 1.601327e+02
6762.428000 1.608629e+02
6764.640000 1.619620e+02
6766.851000 1.621173e+02
6769.063000 1.595633e+02
6771.275000 1.588218e+02
6773.487000 1.565781e+02
6775.698000 1.540824e+02
6777.910000 1.560179e+02
6780.122000 1.540356e+02
6782.334000 1.545752e+02
6784.545000 1.523408e+02
6786.757000 1.499328e+02
6788.969000 1.482206e+02
6791.180000 1.450610e+02
6793.392000 1.438127e+02
6795.604000 1.420580e+02
6797.816000 1.385755e+02
6800.027000 1.372909e+02
6802.239000 1.355163e+02
6804.451000 1.331937e+02
6806.663000 1.327033e+02
6808.874000 1.323022e+02
6811.086000 1.296653e+02
6813.298000 1.265786e+02
6815.510000 1.228855e+02
6817.721000 1.189685e+02
6819.933000 1.148167e+02
6822.145000 1.134886e+02
6824.356000 1.129164e+02
6826.568000 1.122536e+02
6828.780000 1.099841e+02
6830.992000 1.068984e+02
6833.203000 1.060531e+02
6835.415000 1.047790e+02
6837.627000 1.031188e+02
6839.839000 1.029496e+02
6842.050000 1.015278e+02
6844.262000 9.835484e+01
6846.474000 9.734131e+01
6848.686000 9.865223e+01
6850.897000 9.703094e+01
6853.109000 nan
6855.321000 nan
6857.532000 nan
6859.744000 nan
6861.956000 nan
6864.168000 nan
6866.379000 nan
6868.591000 nan
6870.803000 nan
6873.015000 nan
6875.226000 nan
6877.438000 nan
6879.650000 nan
6881.862000 nan
6884.073000 nan
6886.285000 nan
6888.497000 nan
6890.708000 nan
6892.920000 nan
6895.132000 nan
6897.344000 nan
6899.555000 nan
6901.767000 nan
6903.979000 nan
6906.191000 nan
6908.402000 nan
6910.614000 nan
6912.826000 nan
6915.038000 5.567965e+01
6917.249000 5.457934e+01
6919.461000 5.217963e+01
6921.673000 5.394767e+01
6923.884000 5.382937e+01
6926.096000 5.385790e+01
6928.308000 5.431084e+01
6930.520000 5.372520e+01
6932.731000 5.415605e+01
6934.943000 5.271481e+01
6937.155000 5.050844e+01
6939.367000 4.829996e+01
6941.578000 4.752551e+01
6943.790000 4.775539e+01
6946.002000 4.764805e+01
6948.214000 4.767000e+01
6950.425000 4.713009e+01
6952.637000 4.493962e+01
6954.849000 4.749027e+01
6957.060000 4.591311e+01
6959.272000 4.448072e+01
6961.484000 4.274269e+01
6963.696000 4.239808e+01
6965.907000 4.355803e+01
6968.119000 4.358574e+01
6970.331000 4.183808e+01
6972.543000 4.285898e+01
6974.754000 4.188927e+01
6976.966000 4.288675e+01
6979.178000 4.460667e+01
6981.390000 4.358227e+01
6983.601000 4.205106e+01
6985.813000 4.023978e+01
6988.025000 4.168520e+01
6990.236000 3.975997e+01
6992.448000 4.149256e+01
6994.660000 4.227387e+01
6996.872000 4.286497e+01
6999.083000 4.173651e+01
7001.295000 4.117283e+01
7003.507000 3.916440e+01
7005.719000 4.169397e+01
7007.930000 4.222382e+01
7010.142000 4.232041e+01
7012.354000 4.162484e+01
7014.566000 3.955505e+01
7016.777000 4.154810e+01
7018.989000 4.146592e+01
7021.201000 4.222013e+01
7023.412000 4.323162e+01
7025.624000 4.337446e+01
7027.836000 4.114061e+01
7030.048000 4.126758e+01
7032.259000 4.053001e+01
7034.471000 4.014054e+01
7036.683000 4.124713e+01
7038.895000 4.169514e+01
7041.106000 4.250119e+01
7043.318000 4.216543e+01
7045.530000 4.226950e+01
7047.742000 4.258499e+01
7049.953000 4.453992e+01
7052.165000 4.485252e+01
7054.377000 4.541484e+01
7056.588000 4.320031e+01
7058.800000 4.290437e+01
7061.012000 4.251428e+01
7063.224000 4.560735e+01
7065.435000 4.734915e+01
7067.647000 4.563989e+01
7069.859000 4.701933e+01
7072.071000 4.723372e+01
7074.282000 4.741399e+01
7076.494000 4.761276e+01
7078.706000 4.708231e+01
7080.918000 4.695506e+01
7083.129000 4.667685e+01
7085.341000 4.679013e+01
7087.553000 4.620706e+01
7089.764000 4.560966e+01
7091.976000 4.543658e+01
7094.188000 4.483534e+01
7096.400000 4.484555e+01
7098.611000 4.547098e+01
7100.823000 4.461027e+01
7103.035000 4.400594e+01
7105.247000 4.436623e+01
7107.458000 4.448809e+01
7109.670000 4.561007e+01
7111.882000 4.227074e+01
7114.094000 4.313919e+01
7116.305000 4.224592e+01
7118.517000 4.139515e+01
7120.729000 3.894995e+01
7122.940000 4.158971e+01
7125.152000 3.918058e+01
7127.364000 3.935987e+01
7129.576000 4.051163e+01
7131.787000 4.078821e+01
7133.999000 4.127008e+01
7136.211000 4.139154e+01
7138.423000 4.148413e+01
7140.634000 4.203471e+01
7142.846000 4.165689e+01
7145.058000 4.130817e+01
7147.270000 4.046171e+01
7149.481000 3.946909e+01
7151.693000 3.930833e+01
7153.905000 3.940164e+01
7156.116000 4.001897e+01
7158.328000 4.205867e+01
7160.540000 4.224203e+01
7162.752000 4.156564e+01
7164.963000 4.023075e+01
7167.175000 3.873589e+01
7169.387000 3.780546e+01
7171.599000 3.770168e+01
7173.810000 3.791871e+01
7176.022000 3.713289e+01
7178.234000 3.678560e+01
7180.446000 3.899316e+01
7182.657000 3.837849e+01
7184.869000 3.794445e+01
7187.081000 3.653355e+01
7189.292000 3.570055e+01
7191.504000 3.693025e+01
7193.716000 3.774378e+01
7195.928000 3.756103e+01
7198.139000 3.664489e+01
7200.351000 3.709112e+01
7202.563000 3.927550e+01
7204.775000 3.986160e+01
7206.986000 3.955026e+01
7209.198000 3.909482e+01
7211.410000 3.868760e+01
7213.622000 3.919618e+01
7215.833000 4.030696e+01
7218.045000 3.927276e+01
7220.257000 4.091755e+01
7222.468000 4.020845e+01
7224.680000 3.965256e+01
7226.892000 3.794428e+01
7229.104000 3.865620e+01
7231.315000 3.969781e+01
7233.527000 3.852378e+01
7235.739000 3.928801e+01
7237.951000 4.052565e+01
7240.162000 4.235652e+01
7242.374000 4.263257e+01
7244.586000 4.294341e+01
7246.798000 4.130794e+01
7249.009000 4.020857e+01
7251.221000 4.238638e+01
7253.433000 4.020642e+01
7255.644000 4.106524e+01
7257.856000 4.301302e+01
7260.068000 4.417676e+01
7262.280000 4.456159e+01
7264.491000 4.391771e+01
7266.703000 4.345780e+01
7268.915000 4.432356e+01
7271.127000 4.467424e+01
7273.338000 4.445292e+01
7275.550000 4.410488e+01
7277.762000 4.416437e+01
7279.974000 4.412757e+01
7282.185000 4.554196e+01
7284.397000 4.628386e+01
7286.609000 4.678443e+01
7288.821000 4.751198e+01
7291.032000 4.850879e+01
7293.244000 4.913268e+01
7295.456000 5.080121e+01
7297.667000 5.309737e+01
7299.879000 5.299034e+01
7302.091000 5.350705e+01
7304.303000 5.285018e+01
7306.514000 5.329190e+01
7308.726000 5.386196e+01
7310.938000 5.632655e+01
7313.150000 5.819879e+01
7315.361000 5.884591e+01
7317.573000 5.918982e+01
7319.785000 5.865494e+01
7321.997000 5.865748e+01
7324.208000 6.038647e+01
7326.420000 6.372806e+01
7328.632000 6.360851e+01
7330.843000 6.155736e+01
7333.055000 6.148885e+01
7335.267000 6.155536e+01
7337.479000 6.263254e+01
7339.690000 6.284388e+01
7341.902000 6.106628e+01
7344.114000 6.065832e+01
7346.326000 6.469552e+01
7348.537000 6.414187e+01
7350.749000 6.290979e+01
7352.961000 6.272441e+01
7355.173000 6.285633e+01
7357.384000 6.366128e+01
7359.596000 6.323145e+01
7361.808000 6.206445e+01
7364.019000 6.220804e+01
7366.231000 6.200188e+01
7368.443000 6.231104e+01
7370.655000 5.990084e+01
7372.866000 6.048795e+01
7375.078000 6.137674e+01
7377.290000 6.410966e+01
7379.502000 6.349025e+01
7381.713000 6.053438e+01
7383.925000 6.020662e+01
7386.137000 6.026008e+01
7388.349000 6.104371e+01
7390.560000 6.313840e+01
7392.772000 6.094350e+01
7394.984000 6.148092e+01
7397.195000 6.322691e+01
7399.407000 6.182367e+01
7401.619000 5.942150e+01
7403.831000 5.842829e+01
7406.042000 5.899032e+01
7408.254000 5.865015e+01
7410.466000 5.820573e+01
7412.678000 5.607661e+01
7414.889000 5.563948e+01
7417.101000 5.652401e+01
7419.313000 5.490500e+01
7421.525000 5.538862e+01
7423.736000 5.576260e+01
7425.948000 5.591151e+01
7428.160000 5.570498e+01
7430.371000 5.403810e+01
7432.583000 5.534513e+01
7434.795000 5.505309e+01
7437.007000 5.434441e+01
7439.218000 5.183442e+01
7441.430000 5.327071e+01
7443.642000 5.425517e+01
7445.854000 5.497846e+01
7448.065000 5.453493e+01
7450.277000 5.539005e+01
7452.489000 5.424073e+01
7454.701000 5.537661e+01
7456.912000 5.369722e+01
7459.124000 4.936748e+01
7461.336000 4.955713e+01
7463.547000 4.984746e+01
7465.759000 4.911493e+01
7467.971000 4.737144e+01
7470.183000 4.725771e+01
7472.394000 4.702846e+01
7474.606000 4.736211e+01
7476.818000 4.806009e+01
7479.030000 4.951481e+01
7481.241000 5.066519e+01
7483.453000 4.931024e+01
7485.665000 4.793440e+01
7487.877000 4.708863e+01
7490.088000 4.748071e+01
7492.300000 4.815358e+01
7494.512000 4.817124e+01
7496.723000 4.870549e+01
7498.935000 4.961114e+01
7501.147000 4.817661e+01
7503.359000 4.845813e+01
7505.570000 4.884182e+01
7507.782000 4.974278e+01
7509.994000 4.972096e+01
7512.206000 5.033310e+01
7514.417000 5.017429e+01
7516.629000 4.932764e+01
7518.841000 4.801136e+01
7521.053000 4.682354e+01
7523.264000 4.666745e+01
7525.476000 4.737838e+01
7527.688000 4.774712e+01
7529.899000 4.857134e+01
7532.111000 4.871805e+01
7534.323000 4.816547e+01
7536.535000 4.643817e+01
7538.746000 4.712449e+01
7540.958000 4.659723e+01
7543.170000 4.682109e+01
7545.382000 4.752322e+01
7547.593000 4.780998e+01
7549.805000 4.742492e+01
7552.017000 4.766944e+01
7554.229000 4.597666e+01
7556.440000 4.515047e+01
7558.652000 4.534041e+01
7560.864000 4.527646e+01
7563.075000 4.538108e+01
7565.287000 nan
7567.499000 nan
7569.711000 nan
7571.922000 nan
7574.134000 nan
7576.346000 nan
7578.558000 nan
7580.769000 nan
7582.981000 nan
7585.193000 nan
7587.405000 nan
7589.616000 nan
7591.828000 nan
7594.040000 nan
7596.251000 nan
7598.463000 nan
7600.675000 nan
7602.887000 nan
7605.098000 nan
7607.310000 nan
7609.522000 nan
7611.734000 nan
7613.945000 nan
7616.157000 nan
7618.369000 nan
7620.581000 nan
7622.792000 nan
7625.004000 nan
7627.216000 nan
7629.427000 nan
7631.639000 nan
7633.851000 nan
7636.063000 nan
7638.274000 nan
7640.486000 nan
7642.698000 nan
7644.910000 nan
7647.121000 nan
7649.333000 nan
7651.545000 nan
7653.757000 nan
7655.968000 nan
7658.180000 nan
7660.392000 nan
7662.603000 nan
7664.815000 nan
7667.027000 nan
7669.239000 nan
7671.450000 nan
7673.662000 nan
7675.874000 3.526466e+01
7678.086000 3.379596e+01
7680.297000 3.125601e+01
7682.509000 3.143435e+01
7684.721000 3.144385e+01
7686.933000 3.095752e+01
7689.144000 3.005270e+01
7691.356000 3.034360e+01
7693.568000 3.177229e+01
7695.779000 3.137258e+01
7697.991000 3.361510e+01
7700.203000 3.105105e+01
7702.415000 3.089992e+01
7704.626000 3.125468e+01
7706.838000 3.236526e+01
7709.050000 3.295816e+01
7711.262000 3.407768e+01
7713.473000 3.308608e+01
7715.685000 3.450340e+01
7717.897000 3.552279e+01
7720.109000 3.488259e+01
7722.320000 3.591618e+01
7724.532000 3.464373e+01
7726.744000 3.257707e+01
7728.955000 3.296016e+01
7731.167000 3.198777e+01
7733.379000 3.007897e+01
7735.591000 3.115582e+01
7737.802000 3.053361e+01
7740.014000 3.154942e+01
7742.226000 3.219082e+01
7744.438000 3.471177e+01
7746.649000 3.433465e+01
7748.861000 3.341527e+01
7751.073000 3.279516e+01
7753.285000 3.266285e+01
7755.496000 3.267831e+01
7757.708000 3.298394e+01
7759.920000 3.306455e+01
7762.131000 3.312265e+01
7764.343000 3.380819e+01
7766.555000 3.397468e+01
7768.767000 3.544907e+01
7770.978000 3.497914e+01
7773.190000 3.319560e+01
7775.402000 3.436142e+01
7777.614000 3.548474e+01
7779.825000 3.853284e+01
7782.037000 4.158831e+01
7784.249000 4.093766e+01
7786.461000 4.073835e+01
7788.672000 4.114331e+01
7790.884000 4.106848e+01
7793.096000 3.939581e+01
7795.307000 4.066648e+01
7797.519000 4.239526e+01
7799.731000 4.334584e+01
7801.943000 4.225921e+01
7804.154000 4.183812e+01
7806.366000 4.240126e+01
7808.578000 4.222878e+01
7810.790000 4.214516e+01
7813.001000 4.257121e+01
7815.213000 4.407218e+01
7817.425000 4.439133e+01
7819.637000 4.425968e+01
7821.848000 4.188947e+01
7824.060000 4.390728e+01
7826.272000 4.210407e+01
7828.484000 4.350717e+01
7830.695000 4.324857e+01
7832.907000 4.342334e+01
7835.119000 4.266486e+01
7837.330000 4.088712e+01
7839.542000 4.128504e+01
7841.754000 4.100003e+01
7843.966000 4.065993e+01
7846.177000 4.187446e+01
7848.389000 4.179278e+01
7850.601000 4.187791e+01
7852.813000 4.031114e+01
7855.024000 3.938936e+01
7857.236000 3.809183e+01
7859.448000 3.717835e+01
7861.660000 3.702775e+01
7863.871000 3.716979e+01
7866.083000 3.696386e+01
7868.295000 3.646044e+01
7870.506000 3.770700e+01
7872.718000 3.774489e+01
7874.930000 3.778544e+01
7877.142000 3.911970e+01
7879.353000 3.981356e+01
7881.565000 4.124754e+01
7883.777000 4.147447e+01
7885.989000 4.065726e+01
7888.200000 3.704282e+01
7890.412000 3.787877e+01
7892.624000 3.949117e+01
7894.836000 3.806660e+01
7897.047000 3.964436e+01
7899.259000 3.999395e+01
7901.471000 4.078309e+01
7903.682000 4.153293e+01
7905.894000 3.925075e+01
7908.106000 3.908768e+01
7910.318000 3.908412e+01
7912.529000 3.900268e+01
7914.741000 3.862105e+01
7916.953000 3.810761e+01
7919.165000 3.801811e+01
7921.376000 3.815961e+01
7923.588000 3.791007e+01
7925.800000 3.786337e+01
7928.012000 3.635676e+01
7930.223000 3.342500e+01
7932.435000 3.355869e+01
7934.647000 3.291059e+01
7936.858000 3.289961e+01
7939.070000 3.212231e+01
7941.282000 3.140356e+01
7943.494000 3.098058e+01
7945.705000 3.239902e+01
7947.917000 3.187576e+01
7950.129000 3.333354e+01
7952.341000 3.392552e+01
7954.552000 3.370783e+01
7956.764000 3.422712e+01
7958.976000 3.550355e+01
7961.188000 3.503284e+01
7963.399000 3.571975e+01
7965.611000 3.690948e+01
7967.823000 3.512529e+01
7970.034000 3.453083e+01
7972.246000 3.458294e+01
7974.458000 3.478144e+01
7976.670000 3.555687e+01
7978.881000 3.489629e+01
7981.093000 3.546029e+01
7983.305000 3.582815e+01
7985.517000 3.505491e+01
7987.728000 3.540110e+01
7989.940000 3.524191e+01
7992.152000 3.604967e+01
7994.364000 3.788658e+01
7996.575000 3.674224e+01
7998.787000 3.431556e+01
8000.999000 3.338582e+01
8003.210000 3.300138e+01
8005.422000 3.423547e+01
8007.634000 3.474839e+01
8009.846000 3.435536e+01
8012.057000 3.627051e+01
8014.269000 3.427680e+01
8016.481000 3.377054e+01
8018.693000 3.271867e+01
8020.904000 3.284467e+01
8023.116000 3.119595e+01
8025.328000 3.221896e+01
8027.540000 3.340263e+01
8029.751000 3.424095e+01
8031.963000 3.468721e+01
8034.175000 3.446277e+01
8036.386000 3.479182e+01
8038.598000 3.409350e+01
8040.810000 3.424958e+01
8043.022000 3.351863e+01
8045.233000 3.128810e+01
8047.445000 3.070866e+01
8049.657000 3.002143e+01
8051.869000 3.026950e+01
8054.080000 3.030221e+01
8056.292000 3.127764e+01
8058.504000 3.058759e+01
8060.716000 2.976610e+01
8062.927000 2.984259e+01
8065.139000 3.058694e+01
8067.351000 3.061989e+01
8069.562000 3.134704e+01
8071.774000 3.102068e+01
8073.986000 3.022645e+01
8076.198000 3.066191e+01
8078.409000 3.156407e+01
8080.621000 3.063060e+01
8082.833000 3.124392e+01
8085.045000 3.116194e+01
8087.256000 2.895394e+01
8089.468000 2.926423e+01
8091.680000 3.162306e+01
8093.892000 3.219994e+01
8096.103000 3.197881e+01
8098.315000 3.043913e+01
8100.527000 3.083519e+01
8102.738000 3.033298e+01
8104.950000 2.778915e+01
8107.162000 2.786346e+01
8109.374000 2.755862e+01
8111.585000 2.881735e+01
8113.797000 2.893789e+01
8116.009000 2.950587e+01
8118.221000 2.838531e+01
8120.432000 2.896395e+01
8122.644000 2.911046e+01
8124.856000 2.893709e+01
8127.068000 2.891671e+01
8129.279000 2.786527e+01
8131.491000 2.723387e+01
8133.703000 2.903460e+01
8135.914000 2.827581e+01
8138.126000 2.988822e+01
8140.338000 3.078299e+01
8142.550000 3.247390e+01
8144.761000 3.300824e+01
8146.973000 3.326417e+01
8149.185000 3.255562e+01
8151.397000 2.999899e+01
8153.608000 2.743525e+01
8155.820000 2.770694e+01
8158.032000 2.734177e+01
8160.244000 2.713598e+01
8162.455000 2.758431e+01
8164.667000 2.774988e+01
8166.879000 2.715228e+01
8169.090000 2.783835e+01
8171.302000 2.765607e+01
8173.514000 2.689940e+01
8175.726000 2.635489e+01
8177.937000 2.574120e+01
8180.149000 2.483728e+01
8182.361000 2.600261e+01
8184.573000 2.452099e+01
8186.784000 2.446208e+01
8188.996000 2.463698e+01
8191.208000 2.532916e+01
8193.420000 2.506456e+01
8195.631000 2.641612e+01
8197.843000 2.610071e+01
8200.055000 2.567308e+01
8202.266000 2.667892e+01
8204.478000 2.759614e+01
8206.690000 2.728723e+01
8208.902000 2.670640e+01
8211.113000 2.532206e+01
8213.325000 2.530706e+01
8215.537000 2.650739e+01
8217.749000 2.637187e+01
8219.960000 2.538946e+01
8222.172000 2.471429e+01
8224.384000 2.309080e+01
8226.596000 2.198348e+01
8228.807000 2.218185e+01
8231.019000 2.210250e+01
8233.231000 2.140657e+01
8235.442000 2.217158e+01
8237.654000 2.356914e+01
8239.866000 2.505328e+01
8242.078000 2.431301e+01
8244.289000 2.604269e+01
8246.501000 2.512724e+01
8248.713000 2.368258e+01
8250.925000 2.589665e+01
8253.136000 2.548317e+01
8255.348000 2.518565e+01
8257.560000 2.376707e+01
8259.772000 2.545030e+01
8261.983000 2.286411e+01
8264.195000 2.300641e+01
8266.407000 2.305959e+01
8268.618000 2.401197e+01
8270.830000 2.473231e+01
8273.042000 2.559544e+01
8275.254000 2.617453e+01
8277.465000 2.650899e+01
8279.677000 2.591211e+01
8281.889000 2.460962e+01
8284.101000 2.328930e+01
8286.312000 2.445575e+01
8288.524000 2.356996e+01
8290.736000 2.192076e+01
8292.948000 2.273633e+01
8295.159000 2.476598e+01
8297.371000 2.430525e+01
8299.583000 2.291975e+01
8301.794000 2.185928e+01
8304.006000 2.286986e+01
8306.218000 2.262661e+01
8308.430000 2.183948e+01
8310.641000 2.209017e+01
8312.853000 2.331816e+01
8315.065000 2.251913e+01
8317.277000 2.340622e+01
8319.488000 2.379139e+01
8321.700000 2.250085e+01
8323.912000 2.243022e+01
8326.124000 2.427210e+01
8328.335000 2.450204e+01
8330.547000 2.417823e+01
8332.759000 2.434206e+01
8334.970000 2.602009e+01
8337.182000 2.292085e+01
8339.394000 2.281334e+01
8341.606000 2.268280e+01
8343.817000 2.492995e+01
8346.029000 2.562267e+01
8348.241000 2.334617e+01
8350.453000 2.389543e+01
8352.664000 2.431933e+01
8354.876000 2.423281e+01
8357.088000 2.443150e+01
8359.300000 2.356596e+01
8361.511000 2.348159e+01
8363.723000 2.632282e+01
8365.935000 2.799402e+01
8368.147000 2.830722e+01
8370.358000 2.773555e+01
8372.570000 2.818948e+01
8374.782000 2.880621e+01
8376.993000 2.830904e+01
8379.205000 2.795314e+01
8381.417000 2.685571e+01
8383.629000 2.677091e+01
8385.840000 2.724084e+01
8388.052000 2.689529e+01
8390.264000 2.620785e+01
8392.476000 2.571517e+01
8394.687000 2.426418e+01
8396.899000 2.650217e+01
8399.111000 2.532790e+01
8401.323000 2.656894e+01
8403.534000 2.710800e+01
8405.746000 2.740403e+01
8407.958000 2.764191e+01
8410.169000 2.920135e+01
8412.381000 3.190818e+01
8414.593000 2.868015e+01
8416.805000 2.816868e+01
8419.016000 2.927457e+01
8421.228000 2.922624e+01
8423.440000 2.996926e+01
8425.652000 3.134021e+01
8427.863000 3.210027e+01
8430.075000 3.251522e+01
8432.287000 3.257023e+01
8434.499000 3.431963e+01
8436.710000 3.578708e+01
8438.922000 3.685350e+01
8441.134000 3.713793e+01
8443.345000 3.676137e+01
8445.557000 3.665941e+01
8447.769000 3.588584e+01
8449.981000 3.455867e+01
8452.192000 3.605136e+01
8454.404000 3.588010e+01
8456.616000 3.623279e+01
8458.828000 3.831770e+01
8461.039000 4.093268e+01
8463.251000 4.276918e+01
8465.463000 4.418518e+01
8467.675000 4.468128e+01
8469.886000 4.777390e+01
8472.098000 5.076255e+01
8474.310000 5.313194e+01
8476.521000 5.434308e+01
8478.733000 5.437578e+01
8480.945000 5.497879e+01
8483.157000 5.709531e+01
8485.368000 5.892864e+01
8487.580000 5.998179e+01
8489.792000 6.189123e+01
8492.004000 6.140801e+01
8494.215000 6.050190e+01
8496.427000 6.322759e+01
8498.639000 6.027391e+01
8500.851000 6.181751e+01
8503.062000 5.978303e+01
8505.274000 5.983602e+01
8507.486000 5.951283e+01
8509.697000 6.140726e+01
8511.909000 6.191185e+01
8514.121000 6.057247e+01
8516.333000 6.116260e+01
8518.544000 6.127456e+01
8520.756000 6.275265e+01
8522.968000 6.484053e+01
8525.180000 6.695860e+01
8527.391000 6.999432e+01
8529.603000 7.236336e+01
8531.815000 7.205075e+01
8534.027000 7.312220e+01
8536.238000 7.576425e+01
8538.450000 7.648381e+01
8540.662000 7.641509e+01
8542.873000 7.701147e+01
8545.085000 8.010732e+01
8547.297000 8.199177e+01
8549.509000 8.161365e+01
8551.720000 8.423418e+01
8553.932000 8.546573e+01
8556.144000 8.678517e+01
8558.356000 8.690445e+01
8560.567000 8.625645e+01
8562.779000 8.572356e+01
8564.991000 8.599602e+01
8567.203000 8.587777e+01
8569.414000 8.604799e+01
8571.626000 8.535591e+01
8573.838000 8.574661e+01
8576.049000 8.615030e+01
8578.261000 8.525706e+01
8580.473000 8.655339e+01
8582.685000 8.670394e+01
8584.896000 8.686074e+01
8587.108000 8.715114e+01
8589.320000 8.684335e+01
8591.532000 8.722984e+01
8593.743000 8.803108e+01
8595.955000 8.898800e+01
8598.167000 8.841993e+01
8600.379000 8.826147e+01
8602.590000 8.920055e+01
8604.802000 8.956991e+01
8607.014000 8.773275e+01
8609.225000 8.809217e+01
8611.437000 8.568338e+01
8613.649000 8.496564e+01
8615.861000 8.354859e+01
8618.072000 7.958791e+01
8620.284000 7.989335e+01
8622.496000 7.662084e+01
8624.708000 7.749000e+01
8626.919000 7.738471e+01
8629.131000 7.816553e+01
8631.343000 7.858907e+01
8633.555000 7.945740e+01
8635.766000 8.190168e+01
8637.978000 8.325316e+01
8640.190000 8.308199e+01
8642.401000 8.433556e+01
8644.613000 8.291532e+01
8646.825000 8.443276e+01
8649.037000 8.358075e+01
8651.248000 8.301865e+01
8653.460000 8.171813e+01
8655.672000 8.255953e+01
8657.884000 8.345815e+01
8660.095000 8.397787e+01
8662.307000 8.584836e+01
8664.519000 8.754209e+01
8666.731000 8.376706e+01
8668.942000 8.489483e+01
8671.154000 8.471705e+01
8673.366000 8.397268e+01
8675.577000 8.460410e+01
8677.789000 8.216354e+01
8680.001000 8.314512e+01
8682.213000 8.206542e+01
8684.424000 7.992679e+01
8686.636000 7.846340e+01
8688.848000 7.928291e+01
8691.060000 8.030496e+01
8693.271000 7.927510e+01
8695.483000 7.854987e+01
8697.695000 7.838542e+01
8699.907000 8.138202e+01
8702.118000 7.954439e+01
8704.330000 7.922195e+01
8706.542000 8.077602e+01
8708.753000 8.211386e+01
8710.965000 8.224696e+01
8713.177000 8.166609e+01
8715.389000 8.253696e+01
8717.600000 8.108970e+01
8719.812000 7.949768e+01
8722.024000 7.791875e+01
8724.236000 7.964753e+01
8726.447000 8.264222e+01
8728.659000 8.294818e+01
8730.871000 8.258392e+01
8733.083000 8.098397e+01
8735.294000 8.024638e+01
8737.506000 7.968095e+01
8739.718000 7.938616e+01
8741.929000 7.972224e+01
8744.141000 7.938961e+01
8746.353000 7.939996e+01
8748.565000 7.974033e+01
8750.776000 8.023166e+01
8752.988000 8.013551e+01
8755.200000 8.045690e+01
8757.412000 8.102158e+01
8759.623000 7.934610e+01
8761.835000 7.894976e+01
8764.047000 8.164487e+01
8766.259000 8.357467e+01
8768.470000 8.248011e+01
8770.682000 8.027992e+01
8772.894000 8.338067e+01
8775.105000 8.294311e+01
8777.317000 8.081822e+01
8779.529000 8.062830e+01
8781.741000 8.130727e+01
8783.952000 8.220697e+01
8786.164000 8.126651e+01
8788.376000 8.115849e+01
8790.588000 8.062922e+01
8792.799000 8.003020e+01
8795.011000 7.961820e+01
8797.223000 7.802415e+01
8799.435000 7.796411e+01
8801.646000 7.635284e+01
8803.858000 7.611044e+01
8806.070000 7.688372e+01
8808.281000 7.663504e+01
8810.493000 7.848486e+01
8812.705000 7.994186e+01
8814.917000 8.180743e+01
8817.128000 8.137802e+01
8819.340000 7.884868e+01
8821.552000 7.888731e+01
8823.764000 7.813337e+01
8825.975000 7.671170e+01
8828.187000 7.486616e+01
8830.399000 7.472698e+01
8832.611000 7.395848e+01
8834.822000 7.144182e+01
8837.034000 7.110894e+01
8839.246000 7.198382e+01
8841.457000 6.863843e+01
8843.669000 6.888349e+01
8845.881000 6.868779e+01
8848.093000 6.735169e+01
8850.304000 6.672239e+01
8852.516000 6.624737e+01
8854.728000 6.554404e+01
8856.940000 6.375769e+01
8859.151000 6.225821e+01
8861.363000 6.225159e+01
8863.575000 6.143582e+01
8865.787000 5.689422e+01
8867.998000 5.706426e+01
8870.210000 5.817974e+01
8872.422000 5.802666e+01
8874.633000 5.843767e+01
8876.845000 5.984492e+01
8879.057000 6.143249e+01
8881.269000 6.126797e+01
8883.480000 6.011936e+01
8885.692000 5.890517e+01
8887.904000 5.739151e+01
8890.116000 5.708124e+01
8892.327000 5.650377e+01
8894.539000 5.513897e+01
8896.751000 5.473868e+01
8898.963000 5.486734e+01
8901.174000 5.584486e+01


==> anc/spec_2023ufx_2024-02-12T07_19_17.789_KCWI.dat <==
# spectrum of 2023ufx
# MJD = 60352.305067
# UT = 2024-02-12T07:19:17.789
# PHASE = 127 days
# INSTRUMENT = KeckII/KCWI
# Note: Flux calibration is relative
# Note: Milky Way extinction corrections have been applied
# Note: Wavelengths are observed, not corrected for redshift
# wavelength [A] f_lambda [erg/s/cm2/AA]
3500.000000 nan
3501.346000 nan
3502.693000 nan
3504.039000 nan
3505.386000 nan
3506.732000 nan
3508.079000 nan
3509.425000 nan
3510.772000 nan
3512.118000 nan
3513.465000 nan
3514.811000 nan
3516.158000 nan
3517.504000 nan
3518.851000 nan
3520.197000 nan
3521.544000 nan
3522.890000 nan
3524.237000 nan
3525.583000 nan
3526.930000 nan
3528.276000 nan
3529.623000 nan
3530.969000 nan
3532.316000 nan
3533.662000 nan
3535.009000 nan
3536.355000 nan
3537.702000 nan
3539.048000 nan
3540.395000 nan
3541.741000 nan
3543.088000 nan
3544.434000 nan
3545.781000 nan
3547.127000 nan
3548.474000 nan
3549.820000 nan
3551.167000 nan
3552.513000 nan
3553.860000 nan
3555.206000 nan
3556.553000 nan
3557.899000 nan
3559.246000 nan
3560.592000 nan
3561.939000 nan
3563.285000 nan
3564.632000 nan
3565.978000 nan
3567.325000 nan
3568.671000 nan
3570.018000 nan
3571.364000 nan
3572.711000 nan
3574.057000 nan
3575.404000 nan
3576.750000 nan
3578.097000 nan
3579.443000 nan
3580.790000 nan
3582.136000 nan
3583.483000 nan
3584.829000 nan
3586.176000 nan
3587.522000 nan
3588.869000 nan
3590.215000 nan
3591.562000 nan
3592.908000 nan
3594.255000 nan
3595.601000 nan
3596.948000 nan
3598.294000 nan
3599.641000 nan
3600.987000 nan
3602.334000 nan
3603.680000 nan
3605.027000 nan
3606.373000 nan
3607.720000 nan
3609.066000 nan
3610.413000 nan
3611.759000 nan
3613.106000 nan
3614.452000 nan
3615.799000 nan
3617.145000 nan
3618.492000 nan
3619.838000 nan
3621.185000 nan
3622.531000 nan
3623.878000 nan
3625.224000 nan
3626.571000 nan
3627.917000 nan
3629.264000 nan
3630.610000 nan
3631.957000 nan
3633.303000 nan
3634.650000 nan
3635.996000 nan
3637.343000 nan
3638.689000 nan
3640.036000 nan
3641.382000 nan
3642.729000 nan
3644.075000 nan
3645.422000 nan
3646.768000 nan
3648.115000 nan
3649.461000 nan
3650.808000 nan
3652.154000 nan
3653.501000 nan
3654.847000 4.678380e+00
3656.194000 4.243357e+00
3657.540000 4.992924e+00
3658.887000 4.676544e+00
3660.233000 5.084087e+00
3661.580000 5.124694e+00
3662.926000 4.799202e+00
3664.273000 5.066407e+00
3665.619000 6.099613e+00
3666.966000 7.186554e+00
3668.312000 6.816720e+00
3669.659000 6.223053e+00
3671.005000 5.548859e+00
3672.352000 5.776782e+00
3673.698000 6.024759e+00
3675.045000 5.879546e+00
3676.391000 5.878147e+00
3677.738000 5.101285e+00
3679.084000 5.694092e+00
3680.431000 5.883704e+00
3681.777000 6.527557e+00
3683.124000 7.375449e+00
3684.470000 7.214321e+00
3685.817000 6.744651e+00
3687.163000 5.745781e+00
3688.510000 4.841886e+00
3689.856000 5.919150e+00
3691.203000 6.002329e+00
3692.549000 7.347099e+00
3693.896000 7.591899e+00
3695.242000 6.811371e+00
3696.589000 5.525359e+00
3697.935000 6.628001e+00
3699.282000 7.167227e+00
3700.628000 8.644754e+00
3701.975000 7.225295e+00
3703.321000 6.539761e+00
3704.668000 6.194690e+00
3706.014000 7.064801e+00
3707.361000 5.977423e+00
3708.707000 5.482712e+00
3710.054000 6.313308e+00
3711.400000 6.083052e+00
3712.747000 6.197063e+00
3714.093000 6.438306e+00
3715.440000 6.046853e+00
3716.786000 7.177729e+00
3718.133000 6.006472e+00
3719.479000 6.506663e+00
3720.826000 5.967206e+00
3722.172000 6.464464e+00
3723.519000 7.305891e+00
3724.865000 6.771905e+00
3726.212000 7.123616e+00
3727.558000 6.318460e+00
3728.905000 6.754572e+00
3730.251000 7.367188e+00
3731.598000 7.348491e+00
3732.944000 7.677952e+00
3734.291000 7.385930e+00
3735.637000 7.338896e+00
3736.984000 7.990879e+00
3738.330000 8.765919e+00
3739.677000 6.512666e+00
3741.023000 6.161126e+00
3742.370000 7.485885e+00
3743.716000 6.855335e+00
3745.063000 6.915309e+00
3746.409000 6.880738e+00
3747.756000 8.289300e+00
3749.102000 8.574857e+00
3750.449000 8.650615e+00
3751.795000 7.581324e+00
3753.142000 8.434722e+00
3754.488000 9.165816e+00
3755.835000 9.081124e+00
3757.181000 7.713288e+00
3758.528000 8.496810e+00
3759.874000 7.688110e+00
3761.221000 7.810839e+00
3762.567000 8.313413e+00
3763.914000 8.469990e+00
3765.260000 9.289035e+00
3766.607000 9.824788e+00
3767.953000 9.384064e+00
3769.300000 9.416771e+00
3770.646000 1.011327e+01
3771.993000 9.567540e+00
3773.339000 9.597594e+00
3774.686000 8.972289e+00
3776.032000 9.090813e+00
3777.379000 9.183492e+00
3778.725000 1.123307e+01
3780.072000 1.099597e+01
3781.418000 9.672093e+00
3782.765000 9.490402e+00
3784.111000 1.177708e+01
3785.458000 1.177429e+01
3786.804000 1.178758e+01
3788.151000 1.108247e+01
3789.497000 1.234374e+01
3790.844000 1.234825e+01
3792.190000 1.448636e+01
3793.537000 1.244315e+01
3794.883000 1.127832e+01
3796.230000 1.148011e+01
3797.576000 1.157127e+01
3798.923000 1.159242e+01
3800.269000 1.189384e+01
3801.616000 1.091340e+01
3802.962000 1.199478e+01
3804.309000 1.114079e+01
3805.655000 1.118781e+01
3807.002000 1.105590e+01
3808.348000 1.025181e+01
3809.695000 1.003450e+01
3811.041000 9.415958e+00
3812.388000 1.029534e+01
3813.734000 1.081866e+01
3815.081000 1.018933e+01
3816.427000 1.066660e+01
3817.774000 9.923526e+00
3819.120000 1.156249e+01
3820.467000 1.081754e+01
3821.813000 1.113920e+01
3823.160000 1.106366e+01
3824.506000 1.047016e+01
3825.853000 1.129749e+01
3827.199000 1.279944e+01
3828.546000 1.292772e+01
3829.892000 1.217989e+01
3831.239000 1.163588e+01
3832.585000 1.143059e+01
3833.932000 1.132061e+01
3835.278000 1.070042e+01
3836.625000 1.123384e+01
3837.971000 1.180290e+01
3839.318000 1.167645e+01
3840.664000 1.187527e+01
3842.011000 1.208909e+01
3843.357000 1.268647e+01
3844.704000 1.068712e+01
3846.050000 1.109024e+01
3847.397000 1.124634e+01
3848.743000 1.062964e+01
3850.090000 1.111048e+01
3851.436000 1.097792e+01
3852.783000 1.060292e+01
3854.129000 1.087004e+01
3855.476000 9.821807e+00
3856.822000 1.004221e+01
3858.169000 1.008644e+01
3859.515000 9.318161e+00
3860.862000 9.726569e+00
3862.208000 9.003282e+00
3863.555000 9.079586e+00
3864.901000 8.347563e+00
3866.248000 8.760098e+00
3867.594000 9.369914e+00
3868.941000 8.151700e+00
3870.287000 8.731408e+00
3871.634000 9.251345e+00
3872.980000 8.989957e+00
3874.327000 9.202835e+00
3875.673000 9.084648e+00
3877.020000 9.316641e+00
3878.366000 9.396830e+00
3879.713000 9.593430e+00
3881.059000 1.069969e+01
3882.406000 1.078231e+01
3883.752000 1.242427e+01
3885.099000 1.398407e+01
3886.445000 1.299412e+01
3887.792000 1.242720e+01
3889.138000 1.289161e+01
3890.485000 1.541442e+01
3891.831000 1.627923e+01
3893.178000 1.611138e+01
3894.524000 1.581850e+01
3895.871000 1.540618e+01
3897.217000 1.616677e+01
3898.564000 1.528922e+01
3899.910000 1.552832e+01
3901.257000 1.532639e+01
3902.603000 1.483343e+01
3903.950000 1.487760e+01
3905.296000 1.427449e+01
3906.643000 1.395260e+01
3907.989000 1.434846e+01
3909.336000 1.342298e+01
3910.682000 1.405359e+01
3912.029000 1.328603e+01
3913.375000 1.236826e+01
3914.722000 1.285555e+01
3916.068000 1.340995e+01
3917.415000 1.398390e+01
3918.761000 1.276027e+01
3920.108000 1.287419e+01
3921.454000 1.266507e+01
3922.801000 1.294911e+01
3924.147000 1.271619e+01
3925.494000 1.224699e+01
3926.840000 1.140809e+01
3928.187000 1.157411e+01
3929.533000 1.129162e+01
3930.880000 1.102388e+01
3932.226000 1.028329e+01
3933.573000 9.674659e+00
3934.919000 9.839729e+00
3936.266000 1.004804e+01
3937.612000 9.953088e+00
3938.959000 1.003197e+01
3940.305000 1.031100e+01
3941.652000 1.036226e+01
3942.998000 1.053078e+01
3944.345000 1.018396e+01
3945.691000 1.006586e+01
3947.038000 1.097627e+01
3948.384000 1.072467e+01
3949.731000 9.894852e+00
3951.077000 1.002529e+01
3952.424000 1.117484e+01
3953.770000 1.219740e+01
3955.117000 1.309061e+01
3956.463000 1.293229e+01
3957.810000 1.364568e+01
3959.156000 1.535546e+01
3960.503000 1.577866e+01
3961.849000 1.672313e+01
3963.196000 1.711975e+01
3964.542000 1.789395e+01
3965.889000 1.870483e+01
3967.235000 1.920640e+01
3968.582000 1.905188e+01
3969.928000 2.016845e+01
3971.275000 2.149602e+01
3972.621000 2.286319e+01
3973.968000 2.335835e+01
3975.314000 2.332746e+01
3976.661000 2.373783e+01
3978.007000 2.364868e+01
3979.354000 2.476870e+01
3980.700000 2.503581e+01
3982.047000 2.482853e+01
3983.393000 2.506640e+01
3984.740000 2.635429e+01
3986.086000 2.656592e+01
3987.433000 2.777338e+01
3988.779000 2.897472e+01
3990.126000 2.932270e+01
3991.472000 2.967596e+01
3992.819000 3.025552e+01
3994.165000 2.832593e+01
3995.512000 2.891025e+01
3996.858000 3.044255e+01
3998.205000 3.111416e+01
3999.551000 3.106541e+01
4000.898000 3.084231e+01
4002.244000 3.093079e+01
4003.591000 3.039937e+01
4004.937000 2.995057e+01
4006.284000 3.072491e+01
4007.630000 3.135509e+01
4008.977000 3.059544e+01
4010.323000 2.946265e+01
4011.670000 2.910678e+01
4013.016000 3.006153e+01
4014.363000 2.960378e+01
4015.709000 2.979338e+01
4017.056000 2.972720e+01
4018.402000 2.947719e+01
4019.749000 3.014363e+01
4021.095000 3.049639e+01
4022.442000 3.021005e+01
4023.788000 2.862652e+01
4025.135000 2.818119e+01
4026.481000 2.888165e+01
4027.828000 2.800263e+01
4029.174000 2.780182e+01
4030.521000 2.742734e+01
4031.867000 2.628809e+01
4033.214000 2.569912e+01
4034.560000 2.428130e+01
4035.907000 2.321569e+01
4037.253000 2.272671e+01
4038.600000 2.347488e+01
4039.946000 2.209152e+01
4041.293000 1.956176e+01
4042.639000 1.887610e+01
4043.986000 1.871608e+01
4045.332000 1.759741e+01
4046.679000 1.737142e+01
4048.025000 1.674360e+01
4049.372000 1.665485e+01
4050.718000 1.658943e+01
4052.065000 1.505061e+01
4053.411000 1.606833e+01
4054.758000 1.520142e+01
4056.104000 1.450124e+01
4057.451000 1.326962e+01
4058.797000 1.220876e+01
4060.144000 1.195998e+01
4061.490000 1.211040e+01
4062.837000 1.136832e+01
4064.183000 1.157177e+01
4065.530000 1.175539e+01
4066.876000 1.169514e+01
4068.223000 1.064403e+01
4069.569000 1.007160e+01
4070.916000 9.974412e+00
4072.262000 9.505213e+00
4073.609000 9.835874e+00
4074.955000 1.002302e+01
4076.302000 1.091652e+01
4077.648000 1.104091e+01
4078.995000 1.053348e+01
4080.341000 1.135708e+01
4081.688000 1.194586e+01
4083.034000 1.259045e+01
4084.381000 1.274336e+01
4085.727000 1.202920e+01
4087.074000 1.344234e+01
4088.420000 1.516273e+01
4089.767000 1.637381e+01
4091.113000 1.766340e+01
4092.460000 1.838524e+01
4093.806000 1.843527e+01
4095.153000 2.050967e+01
4096.499000 2.118293e+01
4097.846000 2.107864e+01
4099.192000 2.168005e+01
4100.539000 2.197078e+01
4101.885000 2.318386e+01
4103.232000 2.359791e+01
4104.578000 2.341862e+01
4105.925000 2.288225e+01
4107.271000 2.547950e+01
4108.618000 2.679462e+01
4109.964000 2.630757e+01
4111.311000 2.689122e+01
4112.657000 2.680810e+01
4114.004000 2.816284e+01
4115.350000 2.833075e+01
4116.697000 2.756886e+01
4118.043000 2.908395e+01
4119.390000 3.086653e+01
4120.736000 3.053380e+01
4122.083000 3.044436e+01
4123.429000 3.211990e+01
4124.776000 3.404150e+01
4126.122000 3.324632e+01
4127.469000 3.360873e+01
4128.815000 3.224131e+01
4130.162000 3.333191e+01
4131.508000 3.333561e+01
4132.855000 3.344201e+01
4134.201000 3.521468e+01
4135.548000 3.541311e+01
4136.894000 3.529622e+01
4138.241000 3.610364e+01
4139.587000 3.613071e+01
4140.934000 3.778137e+01
4142.280000 3.662755e+01
4143.627000 3.570670e+01
4144.973000 3.536082e+01
4146.320000 3.581097e+01
4147.666000 3.727064e+01
4149.013000 3.570492e+01
4150.359000 3.539580e+01
4151.706000 3.544708e+01
4153.052000 3.502123e+01
4154.399000 3.437616e+01
4155.745000 3.484921e+01
4157.092000 3.489388e+01
4158.438000 3.516234e+01
4159.785000 3.436505e+01
4161.131000 3.686681e+01
4162.478000 3.737121e+01
4163.824000 3.542363e+01
4165.171000 3.589740e+01
4166.517000 3.500146e+01
4167.864000 3.367846e+01
4169.210000 3.400498e+01
4170.557000 3.419507e+01
4171.903000 3.512997e+01
4173.250000 3.505896e+01
4174.596000 3.637633e+01
4175.943000 3.660790e+01
4177.289000 3.743022e+01
4178.636000 3.865455e+01
4179.982000 3.802348e+01
4181.329000 3.668513e+01
4182.675000 3.692683e+01
4184.022000 3.680017e+01
4185.368000 3.751322e+01
4186.715000 3.765202e+01
4188.061000 3.575190e+01
4189.408000 3.716123e+01
4190.754000 3.825426e+01
4192.101000 3.820481e+01
4193.447000 3.746801e+01
4194.794000 3.662010e+01
4196.140000 3.774327e+01
4197.487000 3.760693e+01
4198.833000 3.830758e+01
4200.180000 3.997230e+01
4201.526000 3.981655e+01
4202.873000 3.979173e+01
4204.219000 3.901022e+01
4205.566000 3.878698e+01
4206.912000 3.869657e+01
4208.259000 3.793331e+01
4209.605000 3.811287e+01
4210.952000 3.867347e+01
4212.298000 3.769441e+01
4213.645000 3.663302e+01
4214.991000 3.571176e+01
4216.338000 3.701162e+01
4217.684000 3.586236e+01
4219.031000 3.593153e+01
4220.377000 3.644176e+01
4221.724000 3.799261e+01
4223.070000 3.768846e+01
4224.417000 3.494240e+01
4225.763000 3.407233e+01
4227.110000 3.438626e+01
4228.456000 3.511134e+01
4229.803000 3.581852e+01
4231.149000 3.490566e+01
4232.496000 3.511682e+01
4233.842000 3.470358e+01
4235.189000 3.435829e+01
4236.535000 3.445142e+01
4237.882000 3.438302e+01
4239.228000 3.512575e+01
4240.575000 3.472297e+01
4241.921000 3.490940e+01
4243.268000 3.455947e+01
4244.614000 3.386383e+01
4245.961000 3.509607e+01
4247.307000 3.585410e+01
4248.654000 3.465560e+01
4250.000000 3.541880e+01
4251.347000 3.383864e+01
4252.693000 3.449375e+01
4254.040000 3.504062e+01
4255.386000 3.382258e+01
4256.733000 3.340833e+01
4258.079000 3.290159e+01
4259.426000 3.324651e+01
4260.772000 3.288117e+01
4262.119000 3.242631e+01
4263.465000 3.130293e+01
4264.812000 3.041352e+01
4266.158000 3.007178e+01
4267.505000 2.973920e+01
4268.851000 2.769441e+01
4270.198000 2.735259e+01
4271.544000 2.622149e+01
4272.891000 2.447428e+01
4274.237000 2.313209e+01
4275.584000 2.231858e+01
4276.930000 2.109815e+01
4278.277000 1.988587e+01
4279.623000 1.897931e+01
4280.970000 1.760193e+01
4282.316000 1.566585e+01
4283.663000 1.565723e+01
4285.009000 1.539677e+01
4286.356000 1.495935e+01
4287.702000 1.420939e+01
4289.049000 1.314397e+01
4290.395000 1.329205e+01
4291.742000 1.240329e+01
4293.088000 1.280478e+01
4294.435000 1.127141e+01
4295.781000 1.061159e+01
4297.128000 1.076359e+01
4298.474000 1.027085e+01
4299.821000 9.962606e+00
4301.167000 9.458962e+00
4302.514000 8.726206e+00
4303.860000 9.493036e+00
4305.207000 8.690934e+00
4306.553000 9.179550e+00
4307.900000 9.196086e+00
4309.246000 9.256684e+00
4310.593000 9.703082e+00
4311.939000 8.957394e+00
4313.286000 9.553088e+00
4314.632000 9.033139e+00
4315.979000 9.156199e+00
4317.325000 1.022678e+01
4318.672000 9.806499e+00
4320.018000 1.016178e+01
4321.365000 1.057259e+01
4322.711000 1.192677e+01
4324.058000 1.252442e+01
4325.404000 1.289912e+01
4326.751000 1.422168e+01
4328.097000 1.516836e+01
4329.444000 1.635414e+01
4330.790000 1.736878e+01
4332.137000 1.697820e+01
4333.483000 1.792500e+01
4334.830000 1.841534e+01
4336.176000 1.936178e+01
4337.523000 2.117877e+01
4338.869000 2.359315e+01
4340.216000 2.483233e+01
4341.562000 2.506537e+01
4342.909000 2.637991e+01
4344.255000 2.857015e+01
4345.602000 2.989066e+01
4346.948000 3.037161e+01
4348.295000 3.027472e+01
4349.641000 3.121668e+01
4350.988000 3.301416e+01
4352.334000 3.255777e+01
4353.681000 3.257608e+01
4355.027000 3.194601e+01
4356.374000 3.383705e+01
4357.720000 3.492104e+01
4359.067000 3.428649e+01
4360.413000 3.444212e+01
4361.760000 3.533965e+01
4363.106000 3.747123e+01
4364.453000 3.755683e+01
4365.799000 3.756691e+01
4367.146000 3.708198e+01
4368.492000 3.669279e+01
4369.839000 3.726402e+01
4371.185000 3.839141e+01
4372.532000 3.744190e+01
4373.878000 3.686473e+01
4375.225000 3.611282e+01
4376.571000 3.523429e+01
4377.918000 3.622727e+01
4379.264000 3.669730e+01
4380.611000 3.708531e+01
4381.957000 3.568682e+01
4383.304000 3.645170e+01
4384.650000 3.745971e+01
4385.997000 3.660355e+01
4387.343000 3.542986e+01
4388.690000 3.429859e+01
4390.036000 3.487284e+01
4391.383000 3.569436e+01
4392.729000 3.622780e+01
4394.076000 3.549857e+01
4395.422000 3.488981e+01
4396.769000 3.520691e+01
4398.115000 3.623919e+01
4399.462000 3.593986e+01
4400.808000 3.682198e+01
4402.155000 3.783067e+01
4403.501000 3.708434e+01
4404.848000 3.765766e+01
4406.194000 3.692432e+01
4407.541000 3.750764e+01
4408.887000 3.805472e+01
4410.234000 3.838786e+01
4411.580000 3.767114e+01
4412.927000 3.626354e+01
4414.273000 3.889933e+01
4415.620000 3.877500e+01
4416.966000 3.788854e+01
4418.313000 3.829837e+01
4419.659000 3.712254e+01
4421.006000 3.677090e+01
4422.352000 3.805752e+01
4423.699000 3.804377e+01
4425.045000 3.684167e+01
4426.392000 3.612081e+01
4427.738000 3.600517e+01
4429.085000 3.774756e+01
4430.431000 3.705350e+01
4431.778000 3.715054e+01
4433.124000 3.727570e+01
4434.471000 3.659572e+01
4435.817000 3.684313e+01
4437.164000 3.769820e+01
4438.510000 3.856044e+01
4439.857000 3.920681e+01
4441.203000 3.909670e+01
4442.550000 4.006780e+01
4443.896000 3.886846e+01
4445.243000 3.902081e+01
4446.589000 3.756563e+01
4447.936000 3.797842e+01
4449.282000 3.885425e+01
4450.629000 3.827149e+01
4451.975000 3.828551e+01
4453.322000 3.842346e+01
4454.668000 3.862179e+01
4456.015000 3.837556e+01
4457.361000 3.785139e+01
4458.708000 3.893097e+01
4460.054000 3.864471e+01
4461.401000 3.795810e+01
4462.747000 3.800598e+01
4464.094000 3.834849e+01
4465.440000 3.881205e+01
4466.787000 3.816944e+01
4468.133000 3.763448e+01
4469.480000 3.832572e+01
4470.826000 3.921112e+01
4472.173000 3.864844e+01
4473.519000 3.856347e+01
4474.866000 3.845566e+01
4476.212000 3.782221e+01
4477.559000 3.800472e+01
4478.905000 3.807123e+01
4480.252000 3.793366e+01
4481.598000 3.770445e+01
4482.945000 3.709549e+01
4484.291000 3.667943e+01
4485.638000 3.749950e+01
4486.984000 3.720196e+01
4488.331000 3.681335e+01
4489.677000 3.759898e+01
4491.024000 3.828199e+01
4492.370000 3.815729e+01
4493.717000 3.790975e+01
4495.063000 3.796482e+01
4496.410000 3.811958e+01
4497.756000 3.771195e+01
4499.103000 3.745350e+01
4500.449000 3.812617e+01
4501.796000 3.745328e+01
4503.142000 3.676923e+01
4504.489000 3.638640e+01
4505.835000 3.794324e+01
4507.182000 3.773270e+01
4508.528000 3.694967e+01
4509.875000 3.828702e+01
4511.221000 3.903396e+01
4512.568000 3.796304e+01
4513.914000 3.692907e+01
4515.261000 3.755975e+01
4516.607000 3.771808e+01
4517.954000 3.649095e+01
4519.300000 3.693411e+01
4520.647000 3.705567e+01
4521.993000 3.762322e+01
4523.340000 3.661618e+01
4524.686000 3.699970e+01
4526.033000 3.676235e+01
4527.379000 3.544454e+01
4528.726000 3.612315e+01
4530.072000 3.654641e+01
4531.419000 3.527566e+01
4532.765000 3.593130e+01
4534.112000 3.644468e+01
4535.458000 3.614666e+01
4536.805000 3.670253e+01
4538.151000 3.602153e+01
4539.498000 3.710733e+01
4540.844000 3.656024e+01
4542.191000 3.613895e+01
4543.537000 3.563995e+01
4544.884000 3.592606e+01
4546.230000 3.611592e+01
4547.577000 3.648918e+01
4548.923000 3.618569e+01
4550.270000 3.625298e+01
4551.616000 3.693861e+01
4552.963000 3.727790e+01
4554.309000 3.679867e+01
4555.656000 3.535179e+01
4557.002000 3.525991e+01
4558.349000 3.510512e+01
4559.695000 3.646976e+01
4561.042000 3.613533e+01
4562.388000 3.624983e+01
4563.735000 3.594675e+01
4565.081000 3.556878e+01
4566.428000 3.623327e+01
4567.774000 3.669991e+01
4569.121000 3.733916e+01
4570.467000 3.811355e+01
4571.814000 3.781843e+01
4573.160000 3.727692e+01
4574.507000 3.771536e+01
4575.853000 3.838416e+01
4577.200000 3.868236e+01
4578.546000 3.924604e+01
4579.893000 3.924397e+01
4581.239000 3.959077e+01
4582.586000 3.962405e+01
4583.932000 4.046456e+01
4585.279000 4.007097e+01
4586.625000 3.987836e+01
4587.972000 4.123785e+01
4589.318000 4.253857e+01
4590.665000 4.393339e+01
4592.011000 4.510970e+01
4593.358000 4.567685e+01
4594.704000 4.554230e+01
4596.051000 4.569649e+01
4597.397000 4.588169e+01
4598.744000 4.612886e+01
4600.090000 4.630723e+01
4601.437000 4.591537e+01
4602.783000 4.586492e+01
4604.130000 4.574470e+01
4605.476000 4.626896e+01
4606.823000 4.708306e+01
4608.169000 4.810169e+01
4609.516000 4.813957e+01
4610.862000 4.987972e+01
4612.209000 4.902108e+01
4613.555000 4.701287e+01
4614.902000 4.683774e+01
4616.248000 4.695293e+01
4617.595000 4.777210e+01
4618.941000 4.670527e+01
4620.288000 4.618973e+01
4621.634000 4.647486e+01
4622.981000 4.649921e+01
4624.327000 4.793670e+01
4625.674000 4.895318e+01
4627.020000 5.017253e+01
4628.367000 4.919057e+01
4629.713000 4.826465e+01
4631.060000 4.961365e+01
4632.406000 4.888956e+01
4633.753000 4.947617e+01
4635.099000 4.944013e+01
4636.446000 4.982987e+01
4637.792000 4.962963e+01
4639.139000 4.934220e+01
4640.485000 4.818447e+01
4641.832000 4.706577e+01
4643.178000 4.686327e+01
4644.525000 4.859337e+01
4645.871000 4.764511e+01
4647.218000 4.708212e+01
4648.564000 4.730310e+01
4649.911000 4.651758e+01
4651.257000 4.752401e+01
4652.604000 4.689388e+01
4653.950000 4.663199e+01
4655.297000 4.637888e+01
4656.643000 4.613950e+01
4657.990000 4.628902e+01
4659.336000 4.682681e+01
4660.683000 4.599131e+01
4662.029000 4.680193e+01
4663.376000 4.738518e+01
4664.722000 4.804928e+01
4666.069000 4.824052e+01
4667.415000 4.826583e+01
4668.762000 4.871597e+01
4670.108000 4.865235e+01
4671.455000 4.984613e+01
4672.801000 4.812774e+01
4674.148000 4.910265e+01
4675.494000 4.984790e+01
4676.841000 4.948529e+01
4678.187000 5.070240e+01
4679.534000 4.970132e+01
4680.880000 4.834097e+01
4682.227000 4.866022e+01
4683.573000 4.840867e+01
4684.920000 4.803357e+01
4686.266000 4.738682e+01
4687.613000 4.629212e+01
4688.959000 4.522078e+01
4690.306000 4.332886e+01
4691.652000 4.455708e+01
4692.999000 4.454341e+01
4694.345000 4.415731e+01
4695.692000 4.325731e+01
4697.038000 4.324013e+01
4698.385000 4.329914e+01
4699.731000 4.272761e+01
4701.078000 4.190368e+01
4702.424000 4.201360e+01
4703.771000 4.289093e+01
4705.117000 4.388460e+01
4706.464000 4.452946e+01
4707.810000 4.407786e+01
4709.157000 4.281754e+01
4710.503000 4.348751e+01
4711.850000 4.433814e+01
4713.196000 4.313306e+01
4714.543000 4.264806e+01
4715.889000 4.142175e+01
4717.236000 4.104007e+01
4718.582000 4.310398e+01
4719.929000 4.222663e+01
4721.275000 4.196737e+01
4722.622000 4.234388e+01
4723.968000 4.272115e+01
4725.315000 4.273657e+01
4726.661000 4.248849e+01
4728.008000 4.247689e+01
4729.354000 4.389265e+01
4730.701000 4.374720e+01
4732.047000 4.378588e+01
4733.394000 4.474322e+01
4734.740000 4.486535e+01
4736.087000 4.464546e+01
4737.433000 4.518447e+01
4738.780000 4.543432e+01
4740.126000 4.573922e+01
4741.473000 4.493994e+01
4742.819000 4.426746e+01
4744.166000 4.413188e+01
4745.512000 4.295764e+01
4746.859000 4.224916e+01
4748.205000 4.249941e+01
4749.552000 4.275012e+01
4750.898000 4.297577e+01
4752.245000 4.186856e+01
4753.591000 4.125291e+01
4754.938000 4.153157e+01
4756.284000 4.211428e+01
4757.631000 4.256966e+01
4758.977000 4.241068e+01
4760.324000 4.009351e+01
4761.670000 3.847816e+01
4763.017000 3.814653e+01
4764.363000 3.850855e+01
4765.710000 3.840221e+01
4767.056000 3.620648e+01
4768.403000 3.627221e+01
4769.749000 3.597302e+01
4771.096000 3.581847e+01
4772.442000 3.585933e+01
4773.789000 3.424049e+01
4775.135000 3.396117e+01
4776.482000 3.292453e+01
4777.828000 3.160662e+01
4779.175000 3.084033e+01
4780.521000 2.970964e+01
4781.868000 2.948327e+01
4783.214000 2.793961e+01
4784.561000 2.650631e+01
4785.907000 2.603820e+01
4787.254000 2.466080e+01
4788.600000 2.426572e+01
4789.947000 2.353339e+01
4791.293000 2.210044e+01
4792.640000 2.088365e+01
4793.986000 1.995967e+01
4795.333000 1.933785e+01
4796.679000 1.849217e+01
4798.026000 1.779392e+01
4799.372000 1.815384e+01
4800.719000 1.736357e+01
4802.065000 1.675494e+01
4803.412000 1.627982e+01
4804.758000 1.626246e+01
4806.105000 1.617055e+01
4807.451000 1.479453e+01
4808.798000 1.394119e+01
4810.144000 1.345462e+01
4811.491000 1.250360e+01
4812.837000 1.185445e+01
4814.184000 1.186803e+01
4815.530000 1.159224e+01
4816.877000 1.123828e+01
4818.223000 1.126144e+01
4819.570000 1.083025e+01
4820.916000 1.090519e+01
4822.263000 1.082770e+01
4823.609000 1.122454e+01
4824.956000 1.119759e+01
4826.302000 1.264103e+01
4827.649000 1.254984e+01
4828.995000 1.277236e+01
4830.342000 1.319142e+01
4831.688000 1.423982e+01
4833.035000 1.445321e+01
4834.381000 1.531126e+01
4835.728000 1.526938e+01
4837.074000 1.536436e+01
4838.421000 1.635684e+01
4839.767000 1.809452e+01
4841.114000 1.971307e+01
4842.460000 2.219087e+01
4843.807000 2.406388e+01
4845.153000 2.608894e+01
4846.500000 2.572155e+01
4847.846000 2.475721e+01
4849.193000 2.546549e+01
4850.539000 2.601322e+01
4851.886000 2.727326e+01
4853.232000 2.773379e+01
4854.579000 2.773570e+01
4855.925000 2.845518e+01
4857.272000 2.802721e+01
4858.618000 2.914299e+01
4859.965000 3.010389e+01
4861.311000 2.969762e+01
4862.658000 3.062040e+01
4864.004000 3.096377e+01
4865.351000 3.252551e+01
4866.697000 3.411022e+01
4868.044000 3.429715e+01
4869.390000 3.522524e+01
4870.737000 3.501478e+01
4872.083000 3.656102e+01
4873.430000 3.693420e+01
4874.776000 3.842120e+01
4876.123000 3.876018e+01
4877.469000 4.063664e+01
4878.816000 4.244985e+01
4880.162000 4.246562e+01
4881.509000 4.265012e+01
4882.855000 4.358976e+01
4884.202000 4.515153e+01
4885.548000 4.521671e+01
4886.895000 4.577268e+01
4888.241000 4.662541e+01
4889.588000 4.709924e+01
4890.934000 4.659522e+01
4892.281000 4.703953e+01
4893.627000 4.670460e+01
4894.974000 4.624049e+01
4896.320000 4.560623e+01
4897.667000 4.642520e+01
4899.013000 4.826776e+01
4900.360000 4.790664e+01
4901.706000 4.845253e+01
4903.053000 4.765034e+01
4904.399000 4.668400e+01
4905.746000 4.641619e+01
4907.092000 4.664215e+01
4908.439000 4.720526e+01
4909.785000 4.945168e+01
4911.132000 4.901682e+01
4912.478000 4.785010e+01
4913.825000 4.856351e+01
4915.171000 5.011577e+01
4916.518000 4.998155e+01
4917.864000 4.964786e+01
4919.211000 5.023809e+01
4920.557000 5.082196e+01
4921.904000 5.118672e+01
4923.250000 5.148039e+01
4924.597000 5.183769e+01
4925.943000 5.135174e+01
4927.290000 5.345154e+01
4928.636000 5.266987e+01
4929.983000 5.410784e+01
4931.329000 5.554149e+01
4932.676000 5.529517e+01
4934.022000 5.672969e+01
4935.369000 5.997911e+01
4936.715000 5.856153e+01
4938.062000 5.498575e+01
4939.408000 5.526681e+01
4940.755000 5.526561e+01
4942.101000 5.546697e+01
4943.448000 5.693817e+01
4944.794000 5.698325e+01
4946.141000 5.687612e+01
4947.487000 5.705898e+01
4948.834000 5.715050e+01
4950.180000 5.735576e+01
4951.527000 5.711619e+01
4952.873000 5.685740e+01
4954.220000 5.619508e+01
4955.566000 5.415016e+01
4956.913000 5.546324e+01
4958.259000 5.617686e+01
4959.606000 5.657409e+01
4960.952000 5.585973e+01
4962.299000 5.517829e+01
4963.645000 5.478533e+01
4964.992000 5.545051e+01
4966.338000 5.548331e+01
4967.685000 5.487543e+01
4969.031000 5.426967e+01
4970.378000 5.404219e+01
4971.724000 5.208164e+01
4973.071000 5.313378e+01
4974.417000 5.335878e+01
4975.764000 5.361861e+01
4977.110000 5.174631e+01
4978.457000 4.982592e+01
4979.803000 4.985499e+01
4981.150000 4.960363e+01
4982.496000 4.898459e+01
4983.843000 4.904814e+01
4985.189000 4.933450e+01
4986.536000 4.922903e+01
4987.882000 4.789354e+01
4989.229000 4.573485e+01
4990.575000 4.613317e+01
4991.922000 4.624946e+01
4993.268000 4.635703e+01
4994.615000 4.506117e+01
4995.961000 4.374290e+01
4997.308000 4.202584e+01
4998.654000 4.153289e+01
5000.001000 4.267111e+01
5001.347000 4.355822e+01
5002.694000 4.318469e+01
5004.040000 4.217644e+01
5005.387000 4.351704e+01
5006.733000 4.413800e+01
5008.080000 4.358848e+01
5009.426000 4.316348e+01
5010.773000 4.315003e+01
5012.119000 4.392548e+01
5013.466000 4.483980e+01
5014.812000 4.497414e+01
5016.159000 4.394799e+01
5017.505000 4.548791e+01
5018.852000 4.601981e+01
5020.198000 4.693280e+01
5021.545000 4.593954e+01
5022.891000 4.790398e+01
5024.238000 4.772147e+01
5025.584000 4.561387e+01
5026.931000 4.668014e+01
5028.277000 4.703304e+01
5029.624000 4.727012e+01
5030.970000 4.761940e+01
5032.317000 4.857477e+01
5033.663000 4.996011e+01
5035.010000 5.043804e+01
5036.356000 5.025724e+01
5037.703000 4.897166e+01
5039.049000 4.931069e+01
5040.396000 4.974448e+01
5041.742000 4.967068e+01
5043.089000 5.072275e+01
5044.435000 5.116149e+01
5045.782000 5.199259e+01
5047.128000 5.152415e+01
5048.475000 5.105593e+01
5049.821000 5.060623e+01
5051.168000 4.987829e+01
5052.514000 4.993715e+01
5053.861000 5.088519e+01
5055.207000 5.103069e+01
5056.554000 5.075771e+01
5057.900000 5.040754e+01
5059.247000 5.038218e+01
5060.593000 4.925673e+01
5061.940000 4.917060e+01
5063.286000 5.005435e+01
5064.633000 4.871009e+01
5065.979000 4.853549e+01
5067.326000 4.910073e+01
5068.672000 4.840554e+01
5070.019000 4.835503e+01
5071.365000 4.876955e+01
5072.712000 4.959416e+01
5074.058000 5.151357e+01
5075.405000 5.051645e+01
5076.751000 5.086404e+01
5078.098000 4.930623e+01
5079.444000 4.811413e+01
5080.791000 4.749147e+01
5082.137000 5.112840e+01
5083.484000 5.441572e+01
5084.830000 4.916591e+01
5086.177000 4.681907e+01
5087.523000 4.659444e+01
5088.870000 4.577129e+01
5090.216000 4.633408e+01
5091.563000 4.564134e+01
5092.909000 4.445630e+01
5094.256000 4.594709e+01
5095.602000 4.584148e+01
5096.949000 4.408113e+01
5098.295000 4.468861e+01
5099.642000 4.435424e+01
5100.988000 4.464028e+01
5102.335000 4.459463e+01
5103.681000 4.492672e+01
5105.028000 4.558499e+01
5106.374000 4.529031e+01
5107.721000 4.452375e+01
5109.067000 4.314953e+01
5110.414000 4.332012e+01
5111.760000 4.276663e+01
5113.107000 4.208269e+01
5114.453000 4.157457e+01
5115.800000 4.079695e+01
5117.146000 4.109320e+01
5118.493000 4.225649e+01
5119.839000 4.217793e+01
5121.186000 4.166368e+01
5122.532000 4.087247e+01
5123.879000 4.082991e+01
5125.225000 4.123423e+01
5126.572000 4.037824e+01
5127.918000 4.103823e+01
5129.265000 3.984647e+01
5130.611000 3.927196e+01
5131.958000 3.870866e+01
5133.304000 3.942748e+01
5134.651000 3.996648e+01
5135.997000 3.892075e+01
5137.344000 3.930314e+01
5138.690000 3.974407e+01
5140.037000 3.943060e+01
5141.383000 3.959275e+01
5142.730000 3.806557e+01
5144.076000 3.625746e+01
5145.423000 3.707438e+01
5146.769000 3.660241e+01
5148.116000 3.637109e+01
5149.462000 3.564538e+01
5150.809000 3.555887e+01
5152.155000 3.617811e+01
5153.502000 3.682963e+01
5154.848000 3.672990e+01
5156.195000 3.721250e+01
5157.541000 3.695345e+01
5158.888000 3.645254e+01
5160.234000 3.704912e+01
5161.581000 3.714488e+01
5162.927000 3.619707e+01
5164.274000 3.707668e+01
5165.620000 3.720770e+01
5166.967000 3.768142e+01
5168.313000 3.677171e+01
5169.660000 3.594626e+01
5171.006000 3.772931e+01
5172.353000 3.828260e+01
5173.699000 3.998786e+01
5175.046000 3.901705e+01
5176.392000 3.957121e+01
5177.739000 3.961708e+01
5179.085000 3.921100e+01
5180.432000 3.915039e+01
5181.778000 3.914997e+01
5183.125000 4.019656e+01
5184.471000 4.026984e+01
5185.818000 3.994736e+01
5187.164000 4.003057e+01
5188.511000 4.058167e+01
5189.857000 4.143431e+01
5191.204000 4.224177e+01
5192.550000 4.296100e+01
5193.897000 4.310234e+01
5195.243000 4.280754e+01
5196.590000 4.402682e+01
5197.936000 4.467361e+01
5199.283000 4.462221e+01
5200.629000 4.599340e+01
5201.976000 4.736250e+01
5203.322000 4.675877e+01
5204.669000 4.886382e+01
5206.015000 4.748822e+01
5207.362000 4.777194e+01
5208.708000 4.696355e+01
5210.055000 4.692714e+01
5211.401000 4.612480e+01
5212.748000 4.632829e+01
5214.094000 4.679455e+01
5215.441000 4.603437e+01
5216.787000 4.469293e+01
5218.134000 4.567758e+01
5219.480000 4.464161e+01
5220.827000 4.405585e+01
5222.173000 4.388026e+01
5223.520000 4.307891e+01
5224.866000 4.380857e+01
5226.213000 4.331526e+01
5227.559000 4.511573e+01
5228.906000 4.685624e+01
5230.252000 4.762218e+01
5231.599000 4.569365e+01
5232.945000 4.575340e+01
5234.292000 4.634615e+01
5235.638000 4.667350e+01
5236.985000 4.694642e+01
5238.331000 4.629349e+01
5239.678000 4.653844e+01
5241.024000 4.728256e+01
5242.371000 4.706673e+01
5243.717000 4.784859e+01
5245.064000 4.760798e+01
5246.410000 4.762558e+01
5247.757000 4.746799e+01
5249.103000 4.778911e+01
5250.450000 4.752795e+01
5251.796000 4.618955e+01
5253.143000 4.635896e+01
5254.489000 4.624921e+01
5255.836000 4.625841e+01
5257.182000 4.742625e+01
5258.529000 4.624742e+01
5259.875000 4.609791e+01
5261.222000 4.581270e+01
5262.568000 4.532954e+01
5263.915000 4.606968e+01
5265.261000 4.588778e+01
5266.608000 4.572321e+01
5267.954000 4.583045e+01
5269.301000 4.626933e+01
5270.647000 4.649758e+01
5271.994000 4.722881e+01
5273.340000 4.756694e+01
5274.687000 4.776231e+01
5276.033000 4.846849e+01
5277.380000 4.896138e+01
5278.726000 4.767329e+01
5280.073000 4.983569e+01
5281.419000 5.020285e+01
5282.766000 5.028432e+01
5284.112000 4.971961e+01
5285.459000 4.921498e+01
5286.805000 5.034942e+01
5288.152000 5.123736e+01
5289.498000 5.128935e+01
5290.845000 4.961344e+01
5292.191000 4.730027e+01
5293.538000 4.712339e+01
5294.884000 4.744339e+01
5296.231000 4.704072e+01
5297.577000 4.731656e+01
5298.924000 4.728577e+01
5300.270000 4.788860e+01
5301.617000 4.802590e+01
5302.963000 4.755126e+01
5304.310000 4.650370e+01
5305.656000 4.653311e+01
5307.003000 4.506222e+01
5308.349000 4.694112e+01
5309.696000 4.804904e+01
5311.042000 4.655472e+01
5312.389000 4.430203e+01
5313.735000 4.481009e+01
5315.082000 4.524392e+01
5316.428000 4.465396e+01
5317.775000 4.502181e+01
5319.121000 4.512791e+01
5320.468000 4.510248e+01
5321.814000 4.453544e+01
5323.161000 4.534953e+01
5324.507000 4.628645e+01
5325.854000 4.667235e+01
5327.200000 4.741760e+01
5328.547000 4.622270e+01
5329.893000 4.667144e+01
5331.240000 4.765709e+01
5332.586000 4.656432e+01
5333.933000 4.845281e+01
5335.279000 4.932727e+01
5336.626000 4.990119e+01
5337.972000 4.830935e+01
5339.319000 4.740245e+01
5340.665000 4.722659e+01
5342.012000 4.649780e+01
5343.358000 4.609417e+01
5344.705000 4.712535e+01
5346.051000 4.651655e+01
5347.398000 4.651928e+01
5348.744000 4.584126e+01
5350.091000 4.644071e+01
5351.437000 4.593230e+01
5352.784000 4.645562e+01
5354.130000 4.684280e+01
5355.477000 4.731723e+01
5356.823000 4.667538e+01
5358.170000 4.683507e+01
5359.516000 4.608078e+01
5360.863000 4.574985e+01
5362.209000 4.520529e+01
5363.556000 4.459018e+01
5364.902000 4.442247e+01
5366.249000 4.682520e+01
5367.595000 4.744290e+01
5368.942000 4.739391e+01
5370.288000 4.657088e+01
5371.635000 4.648773e+01
5372.981000 4.581187e+01
5374.328000 4.566617e+01
5375.674000 4.558169e+01
5377.021000 4.661837e+01
5378.367000 4.716796e+01
5379.714000 4.767089e+01
5381.060000 nan
5382.407000 nan
5383.753000 nan
5385.100000 nan
5386.446000 nan
5387.793000 nan
5389.139000 nan
5390.486000 nan
5391.832000 nan
5393.179000 nan
5394.525000 nan
5395.872000 nan
5397.218000 nan
5398.565000 nan
5399.911000 nan
5401.258000 nan
5402.604000 nan
5403.951000 nan
5405.297000 nan
5406.644000 nan
5407.990000 nan
5409.337000 nan
5410.683000 nan
5412.030000 nan
5413.376000 nan
5414.723000 nan
5416.069000 nan
5417.416000 nan
5418.762000 nan
5420.109000 nan
5421.455000 nan
5422.802000 nan
5424.148000 nan
5425.495000 nan
5426.841000 nan
5428.188000 nan
5429.534000 nan
5430.881000 nan
5432.227000 nan
5433.574000 nan
5434.920000 nan
5436.267000 nan
5437.613000 nan
5438.960000 nan
5440.306000 nan
5441.653000 nan
5442.999000 nan
5444.346000 nan
5445.692000 nan
5447.039000 nan
5448.385000 nan
5449.732000 nan
5451.078000 nan
5452.425000 nan
5453.771000 nan
5455.118000 nan
5456.464000 nan
5457.811000 nan
5459.157000 nan
5460.504000 nan
5461.850000 nan
5463.197000 nan
5464.543000 nan
5465.890000 nan
5467.236000 nan
5468.583000 nan
5469.929000 nan
5471.276000 nan
5472.622000 nan
5473.969000 nan
5475.315000 nan
5476.662000 nan
5478.008000 nan
5479.355000 nan
5480.701000 nan
5482.048000 nan
5483.394000 nan
5484.741000 nan
5486.087000 nan
5487.434000 nan
5488.780000 nan
5490.127000 nan
5491.473000 nan
5492.820000 nan
5494.166000 nan
5495.513000 nan
5496.859000 nan
5498.206000 nan
5499.552000 nan
5500.899000 nan
6199.990000 nan
6200.000000 3.092687e-01
6200.300000 4.833554e-01
6200.600000 5.241784e-01
6200.900000 4.059017e-01
6201.200000 3.405733e-01
6201.500000 3.828637e-01
6201.800000 3.829206e-01
6202.100000 4.855242e-01
6202.400000 4.644141e-01
6202.700000 4.800868e-01
6203.000000 4.339967e-01
6203.300000 4.394422e-01
6203.600000 4.822097e-01
6203.900000 4.216970e-01
6204.200000 4.366942e-01
6204.500000 4.280457e-01
6204.800000 4.176188e-01
6205.100000 3.519389e-01
6205.400000 3.986060e-01
6205.700000 4.258308e-01
6206.000000 4.421807e-01
6206.300000 4.695690e-01
6206.600000 4.347729e-01
6206.900000 3.824495e-01
6207.200000 4.274284e-01
6207.500000 4.385067e-01
6207.800000 4.502425e-01
6208.100000 4.494371e-01
6208.400000 4.677712e-01
6208.700000 4.648515e-01
6209.000000 4.309524e-01
6209.300000 4.347431e-01
6209.600000 4.037605e-01
6209.900000 3.588646e-01
6210.200000 3.547599e-01
6210.500000 2.308750e-01
6210.800000 4.154510e-01
6211.100000 3.255228e-01
6211.400000 3.455216e-01
6211.700000 3.942727e-01
6212.000000 4.029768e-01
6212.300000 4.106746e-01
6212.600000 4.402833e-01
6212.900000 4.560524e-01
6213.200000 4.522981e-01
6213.500000 3.801462e-01
6213.800000 4.442974e-01
6214.100000 5.135633e-01
6214.400000 5.064344e-01
6214.700000 3.492805e-01
6215.000000 4.419601e-01
6215.300000 4.067665e-01
6215.600000 3.370844e-01
6215.900000 4.084199e-01
6216.200000 3.808436e-01
6216.500000 3.623840e-01
6216.800000 4.556823e-01
6217.100000 4.955298e-01
6217.400000 5.082183e-01
6217.700000 5.111578e-01
6218.000000 4.597415e-01
6218.300000 3.810336e-01
6218.600000 4.148967e-01
6218.900000 3.896415e-01
6219.200000 3.214307e-01
6219.500000 3.809165e-01
6219.800000 3.979623e-01
6220.100000 3.974424e-01
6220.400000 4.228009e-01
6220.700000 4.284344e-01
6221.000000 3.122090e-01
6221.300000 3.547344e-01
6221.600000 4.193777e-01
6221.900000 4.506408e-01
6222.200000 3.016602e-01
6222.500000 1.793178e-01
6222.800000 3.793775e-01
6223.100000 4.615607e-01
6223.400000 4.086716e-01
6223.700000 4.389904e-01
6224.000000 4.886423e-01
6224.300000 4.774053e-01
6224.600000 4.001226e-01
6224.900000 2.466603e-01
6225.200000 3.289320e-01
6225.500000 4.048536e-01
6225.800000 4.005713e-01
6226.100000 4.477110e-01
6226.400000 4.229402e-01
6226.700000 2.835423e-01
6227.000000 4.094001e-01
6227.300000 4.819815e-01
6227.600000 4.802856e-01
6227.900000 4.437004e-01
6228.200000 4.065253e-01
6228.500000 4.505676e-01
6228.800000 4.616267e-01
6229.100000 4.336020e-01
6229.400000 4.279406e-01
6229.700000 4.705481e-01
6230.000000 2.583810e-01
6230.300000 4.455559e-01
6230.600000 3.923836e-01
6230.900000 4.218303e-01
6231.200000 4.507068e-01
6231.500000 4.685089e-01
6231.800000 4.605312e-01
6232.100000 4.448623e-01
6232.400000 4.689648e-01
6232.700000 4.946846e-01
6233.000000 4.955700e-01
6233.300000 4.554797e-01
6233.600000 4.166618e-01
6233.900000 4.717071e-01
6234.200000 4.683057e-01
6234.500000 3.719851e-01
6234.800000 4.084196e-01
6235.100000 3.612828e-01
6235.400000 4.427392e-01
6235.700000 4.596428e-01
6236.000000 5.151290e-01
6236.300000 5.193432e-01
6236.600000 4.497220e-01
6236.900000 3.815596e-01
6237.200000 5.116764e-01
6237.500000 5.319276e-01
6237.800000 4.949098e-01
6238.100000 3.745594e-01
6238.400000 4.202078e-01
6238.700000 5.022881e-01
6239.000000 5.293445e-01
6239.300000 5.319897e-01
6239.600000 5.305101e-01
6239.900000 5.138462e-01
6240.200000 4.814631e-01
6240.500000 4.725498e-01
6240.800000 4.647097e-01
6241.100000 4.726691e-01
6241.400000 4.486192e-01
6241.700000 4.897085e-01
6242.000000 2.297036e-01
6242.300000 3.656307e-01
6242.600000 3.270644e-01
6242.900000 4.260690e-01
6243.200000 4.949799e-01
6243.500000 3.950967e-01
6243.800000 4.178801e-01
6244.100000 3.783402e-01
6244.400000 3.688474e-01
6244.700000 4.353958e-01
6245.000000 5.415359e-01
6245.300000 5.554197e-01
6245.600000 4.584019e-01
6245.900000 4.573534e-01
6246.200000 4.525619e-01
6246.500000 4.218581e-01
6246.800000 4.974513e-01
6247.100000 4.193634e-01
6247.400000 4.691987e-01
6247.700000 4.541986e-01
6248.000000 4.197888e-01
6248.300000 5.518339e-01
6248.600000 4.746078e-01
6248.900000 5.731169e-01
6249.200000 5.282574e-01
6249.500000 4.061867e-01
6249.800000 4.302359e-01
6250.100000 4.733877e-01
6250.400000 5.019475e-01
6250.700000 4.395114e-01
6251.000000 4.410994e-01
6251.300000 5.711366e-01
6251.600000 5.091515e-01
6251.900000 4.794344e-01
6252.200000 4.489390e-01
6252.500000 4.382137e-01
6252.800000 5.227216e-01
6253.100000 4.498301e-01
6253.400000 4.684828e-01
6253.700000 4.941391e-01
6254.000000 5.251729e-01
6254.300000 5.289845e-01
6254.600000 5.460064e-01
6254.900000 6.139365e-01
6255.200000 6.020577e-01
6255.500000 4.911815e-01
6255.800000 3.888933e-01
6256.100000 4.852287e-01
6256.400000 5.301692e-01
6256.700000 5.552441e-01
6257.000000 5.184946e-01
6257.300000 4.073652e-01
6257.600000 5.070875e-01
6257.900000 5.344570e-01
6258.200000 4.890295e-01
6258.500000 3.400464e-01
6258.800000 4.485300e-01
6259.100000 5.425419e-01
6259.400000 6.195615e-01
6259.700000 5.503555e-01
6260.000000 3.834535e-01
6260.300000 4.590192e-01
6260.600000 4.636908e-01
6260.900000 4.056845e-01
6261.200000 5.107182e-01
6261.500000 4.768133e-01
6261.800000 5.498291e-01
6262.100000 5.693351e-01
6262.400000 4.908023e-01
6262.700000 5.637083e-01
6263.000000 5.307136e-01
6263.300000 4.866427e-01
6263.600000 4.079263e-01
6263.900000 5.139705e-01
6264.200000 4.877810e-01
6264.500000 4.238406e-01
6264.800000 5.395686e-01
6265.100000 5.506579e-01
6265.400000 4.615783e-01
6265.700000 5.248340e-01
6266.000000 2.617052e-01
6266.300000 6.213032e-01
6266.600000 6.284599e-01
6266.900000 5.825066e-01
6267.200000 4.470322e-01
6267.500000 4.362629e-01
6267.800000 6.491333e-01
6268.100000 4.252121e-01
6268.400000 3.471948e-01
6268.700000 5.215943e-01
6269.000000 2.935030e-01
6269.300000 5.953171e-01
6269.600000 5.804082e-01
6269.900000 6.001129e-01
6270.200000 5.836068e-01
6270.500000 3.825928e-01
6270.800000 6.208248e-01
6271.100000 5.894938e-01
6271.400000 6.696619e-01
6271.700000 6.729182e-01
6272.000000 6.565509e-01
6272.300000 6.865677e-01
6272.600000 7.147469e-01
6272.900000 7.010494e-01
6273.200000 6.315349e-01
6273.500000 6.163953e-01
6273.800000 6.554030e-01
6274.100000 6.170496e-01
6274.400000 5.886995e-01
6274.700000 6.581132e-01
6275.000000 7.014905e-01
6275.300000 6.081829e-01
6275.600000 7.160526e-01
6275.900000 7.866077e-01
6276.200000 7.009024e-01
6276.500000 6.689278e-01
6276.800000 6.710132e-01
6277.100000 6.509567e-01
6277.400000 6.590527e-01
6277.700000 7.012272e-01
6278.000000 7.080249e-01
6278.300000 6.310622e-01
6278.600000 5.824466e-01
6278.900000 6.109644e-01
6279.200000 6.606398e-01
6279.500000 5.697386e-01
6279.800000 6.829292e-01
6280.100000 7.151626e-01
6280.400000 6.889825e-01
6280.700000 6.818301e-01
6281.000000 6.704800e-01
6281.300000 5.955303e-01
6281.600000 6.233889e-01
6281.900000 7.362452e-01
6282.200000 7.644951e-01
6282.500000 6.916009e-01
6282.800000 6.788255e-01
6283.100000 7.520079e-01
6283.400000 7.438196e-01
6283.700000 7.297438e-01
6284.000000 6.934606e-01
6284.300000 7.466949e-01
6284.600000 7.278051e-01
6284.900000 7.305664e-01
6285.200000 7.021565e-01
6285.500000 6.515204e-01
6285.800000 6.649315e-01
6286.100000 7.577062e-01
6286.400000 7.489025e-01
6286.700000 7.886264e-01
6287.000000 7.857513e-01
6287.300000 6.504471e-01
6287.600000 7.507935e-01
6287.900000 7.466566e-01
6288.200000 7.405389e-01
6288.500000 7.476066e-01
6288.800000 7.246803e-01
6289.100000 7.174437e-01
6289.400000 7.451633e-01
6289.700000 7.309972e-01
6290.000000 7.552709e-01
6290.300000 7.698326e-01
6290.600000 7.077299e-01
6290.900000 7.439549e-01
6291.200000 7.536478e-01
6291.500000 7.824070e-01
6291.800000 8.061502e-01
6292.100000 7.523751e-01
6292.400000 7.397225e-01
6292.700000 7.686595e-01
6293.000000 7.522362e-01
6293.300000 7.600936e-01
6293.600000 7.867876e-01
6293.900000 7.654235e-01
6294.200000 7.752541e-01
6294.500000 8.421061e-01
6294.800000 7.599658e-01
6295.100000 6.984437e-01
6295.400000 7.683914e-01
6295.700000 7.832209e-01
6296.000000 7.617408e-01
6296.300000 7.859892e-01
6296.600000 8.016334e-01
6296.900000 8.221737e-01
6297.200000 8.132314e-01
6297.500000 8.219621e-01
6297.800000 8.113188e-01
6298.100000 8.270056e-01
6298.400000 8.201318e-01
6298.700000 7.753986e-01
6299.000000 7.587785e-01
6299.300000 8.271438e-01
6299.600000 9.314688e-01
6299.900000 7.615302e-01
6300.200000 5.362755e-01
6300.500000 2.901975e-01
6300.800000 4.072656e-01
6301.100000 9.361481e-01
6301.400000 5.084505e-01
6301.700000 1.563059e+00
6302.000000 1.841638e+00
6302.300000 3.134165e-01
6302.600000 3.504751e-01
6302.900000 7.990973e-01
6303.200000 1.054237e+00
6303.500000 9.108161e-01
6303.800000 8.618709e-01
6304.100000 9.689739e-01
6304.400000 1.027121e+00
6304.700000 1.071113e+00
6305.000000 1.090843e+00
6305.300000 1.157484e+00
6305.600000 1.098047e+00
6305.900000 1.051439e+00
6306.200000 1.055058e+00
6306.500000 1.023551e+00
6306.800000 9.844955e-01
6307.100000 1.015332e+00
6307.400000 1.020223e+00
6307.700000 1.120522e+00
6308.000000 1.156810e+00
6308.300000 1.098384e+00
6308.600000 1.072903e+00
6308.900000 1.094525e+00
6309.200000 1.094012e+00
6309.500000 1.109784e+00
6309.800000 1.094863e+00
6310.100000 1.109993e+00
6310.400000 1.194407e+00
6310.700000 1.158155e+00
6311.000000 1.111649e+00
6311.300000 1.067505e+00
6311.600000 1.124286e+00
6311.900000 1.169039e+00
6312.200000 1.168112e+00
6312.500000 1.144629e+00
6312.800000 1.110820e+00
6313.100000 1.117698e+00
6313.400000 1.102629e+00
6313.700000 1.125983e+00
6314.000000 1.206914e+00
6314.300000 1.143978e+00
6314.600000 1.168474e+00
6314.900000 1.167050e+00
6315.200000 1.109268e+00
6315.500000 1.080798e+00
6315.800000 1.165641e+00
6316.100000 1.129761e+00
6316.400000 1.085692e+00
6316.700000 1.233390e+00
6317.000000 1.235357e+00
6317.300000 9.575609e-01
6317.600000 1.150009e+00
6317.900000 1.192123e+00
6318.200000 1.198219e+00
6318.500000 1.224027e+00
6318.800000 1.243276e+00
6319.100000 1.274246e+00
6319.400000 1.305354e+00
6319.700000 1.295133e+00
6320.000000 1.210009e+00
6320.300000 1.205621e+00
6320.600000 1.229527e+00
6320.900000 1.278147e+00
6321.200000 1.343190e+00
6321.500000 1.380588e+00
6321.800000 1.370193e+00
6322.100000 1.401954e+00
6322.400000 1.420744e+00
6322.700000 1.328783e+00
6323.000000 1.352673e+00
6323.300000 1.323839e+00
6323.600000 1.389019e+00
6323.900000 1.351445e+00
6324.200000 1.361527e+00
6324.500000 1.365517e+00
6324.800000 1.387444e+00
6325.100000 1.303667e+00
6325.400000 1.384337e+00
6325.700000 1.505235e+00
6326.000000 1.483759e+00
6326.300000 1.503480e+00
6326.600000 1.486320e+00
6326.900000 1.462038e+00
6327.200000 1.472840e+00
6327.500000 1.524758e+00
6327.800000 1.532478e+00
6328.100000 1.543965e+00
6328.400000 1.580789e+00
6328.700000 1.597781e+00
6329.000000 1.647115e+00
6329.300000 1.652900e+00
6329.600000 1.611342e+00
6329.900000 1.606166e+00
6330.200000 1.611213e+00
6330.500000 1.611452e+00
6330.800000 1.632586e+00
6331.100000 1.655786e+00
6331.400000 1.611825e+00
6331.700000 1.597692e+00
6332.000000 1.680817e+00
6332.300000 1.687555e+00
6332.600000 1.678099e+00
6332.900000 1.636905e+00
6333.200000 1.630808e+00
6333.500000 1.719404e+00
6333.800000 1.714555e+00
6334.100000 1.641128e+00
6334.400000 1.653503e+00
6334.700000 1.728333e+00
6335.000000 1.706440e+00
6335.300000 1.688963e+00
6335.600000 1.680115e+00
6335.900000 1.763307e+00
6336.200000 1.765200e+00
6336.500000 1.701423e+00
6336.800000 1.744919e+00
6337.100000 1.740671e+00
6337.400000 1.816788e+00
6337.700000 1.833227e+00
6338.000000 1.733520e+00
6338.300000 1.707484e+00
6338.600000 1.698995e+00
6338.900000 1.635815e+00
6339.200000 1.586757e+00
6339.500000 1.622086e+00
6339.800000 1.644539e+00
6340.100000 1.593031e+00
6340.400000 1.600321e+00
6340.700000 1.592617e+00
6341.000000 1.594559e+00
6341.300000 1.647413e+00
6341.600000 1.617372e+00
6341.900000 1.497518e+00
6342.200000 1.539430e+00
6342.500000 1.620748e+00
6342.800000 1.567718e+00
6343.100000 1.628497e+00
6343.400000 1.646323e+00
6343.700000 1.528318e+00
6344.000000 1.521719e+00
6344.300000 1.658674e+00
6344.600000 1.597680e+00
6344.900000 1.520825e+00
6345.200000 1.521533e+00
6345.500000 1.456826e+00
6345.800000 1.482719e+00
6346.100000 1.529170e+00
6346.400000 1.489871e+00
6346.700000 1.438372e+00
6347.000000 1.429735e+00
6347.300000 1.498812e+00
6347.600000 1.483676e+00
6347.900000 1.403068e+00
6348.200000 1.367015e+00
6348.500000 1.386496e+00
6348.800000 1.386323e+00
6349.100000 1.442315e+00
6349.400000 1.476948e+00
6349.700000 1.409507e+00
6350.000000 1.363403e+00
6350.300000 1.339427e+00
6350.600000 1.377978e+00
6350.900000 1.400316e+00
6351.200000 1.364756e+00
6351.500000 1.367684e+00
6351.800000 1.317876e+00
6352.100000 1.350182e+00
6352.400000 1.237937e+00
6352.700000 1.268450e+00
6353.000000 1.306598e+00
6353.300000 1.374418e+00
6353.600000 1.397912e+00
6353.900000 1.349232e+00
6354.200000 1.333256e+00
6354.500000 1.331219e+00
6354.800000 1.312667e+00
6355.100000 1.327337e+00
6355.400000 1.375569e+00
6355.700000 1.362411e+00
6356.000000 1.313208e+00
6356.300000 1.382996e+00
6356.600000 1.352662e+00
6356.900000 1.372481e+00
6357.200000 1.401963e+00
6357.500000 1.408070e+00
6357.800000 1.345454e+00
6358.100000 1.335456e+00
6358.400000 1.336291e+00
6358.700000 1.349140e+00
6359.000000 1.354400e+00
6359.300000 1.396927e+00
6359.600000 1.470023e+00
6359.900000 1.411506e+00
6360.200000 1.293682e+00
6360.500000 1.334388e+00
6360.800000 1.356761e+00
6361.100000 1.340036e+00
6361.400000 1.315168e+00
6361.700000 1.313344e+00
6362.000000 1.303415e+00
6362.300000 1.303865e+00
6362.600000 1.333746e+00
6362.900000 1.323275e+00
6363.200000 1.350013e+00
6363.500000 1.351077e+00
6363.800000 1.284720e+00
6364.100000 1.316671e+00
6364.400000 1.377498e+00
6364.700000 1.140693e+00
6365.000000 1.053662e+00
6365.300000 6.576698e-01
6365.600000 8.812834e-01
6365.900000 9.931183e-01
6366.200000 1.333062e+00
6366.500000 1.338862e+00
6366.800000 1.341831e+00
6367.100000 1.395340e+00
6367.400000 1.422532e+00
6367.700000 1.375596e+00
6368.000000 1.416369e+00
6368.300000 1.433010e+00
6368.600000 1.412126e+00
6368.900000 1.449491e+00
6369.200000 1.441053e+00
6369.500000 1.429039e+00
6369.800000 1.391272e+00
6370.100000 1.400749e+00
6370.400000 1.421252e+00
6370.700000 1.407438e+00
6371.000000 1.444254e+00
6371.300000 1.548493e+00
6371.600000 1.469303e+00
6371.900000 1.425308e+00
6372.200000 1.497177e+00
6372.500000 1.509720e+00
6372.800000 1.442252e+00
6373.100000 1.464705e+00
6373.400000 1.539839e+00
6373.700000 1.517339e+00
6374.000000 1.501694e+00
6374.300000 1.522793e+00
6374.600000 1.497601e+00
6374.900000 1.471092e+00
6375.200000 1.468220e+00
6375.500000 1.482421e+00
6375.800000 1.467866e+00
6376.100000 1.448854e+00
6376.400000 1.461135e+00
6376.700000 1.516251e+00
6377.000000 1.550423e+00
6377.300000 1.500566e+00
6377.600000 1.525662e+00
6377.900000 1.530893e+00
6378.200000 1.489170e+00
6378.500000 1.544802e+00
6378.800000 1.518566e+00
6379.100000 1.502546e+00
6379.400000 1.479546e+00
6379.700000 1.461211e+00
6380.000000 1.537621e+00
6380.300000 1.545940e+00
6380.600000 1.533425e+00
6380.900000 1.462089e+00
6381.200000 1.466962e+00
6381.500000 1.508560e+00
6381.800000 1.494466e+00
6382.100000 1.559223e+00
6382.400000 1.598777e+00
6382.700000 1.600724e+00
6383.000000 1.569318e+00
6383.300000 1.553107e+00
6383.600000 1.586552e+00
6383.900000 1.591404e+00
6384.200000 1.620644e+00
6384.500000 1.624360e+00
6384.800000 1.549651e+00
6385.100000 1.527780e+00
6385.400000 1.576261e+00
6385.700000 1.699437e+00
6386.000000 1.674287e+00
6386.300000 1.613963e+00
6386.600000 1.654112e+00
6386.900000 1.679072e+00
6387.200000 1.629140e+00
6387.500000 1.552095e+00
6387.800000 1.549888e+00
6388.100000 1.599789e+00
6388.400000 1.670744e+00
6388.700000 1.720328e+00
6389.000000 1.700477e+00
6389.300000 1.733110e+00
6389.600000 1.697948e+00
6389.900000 1.713743e+00
6390.200000 1.674667e+00
6390.500000 1.628499e+00
6390.800000 1.619948e+00
6391.100000 1.700092e+00
6391.400000 1.634878e+00
6391.700000 1.677291e+00
6392.000000 1.717983e+00
6392.300000 1.743751e+00
6392.600000 1.747998e+00
6392.900000 1.721559e+00
6393.200000 1.717204e+00
6393.500000 1.680164e+00
6393.800000 1.678664e+00
6394.100000 1.743044e+00
6394.400000 1.794156e+00
6394.700000 1.778762e+00
6395.000000 1.823519e+00
6395.300000 1.807569e+00
6395.600000 1.763371e+00
6395.900000 1.765218e+00
6396.200000 1.776971e+00
6396.500000 1.744311e+00
6396.800000 1.761805e+00
6397.100000 1.715549e+00
6397.400000 1.686144e+00
6397.700000 1.727632e+00
6398.000000 1.714862e+00
6398.300000 1.720902e+00
6398.600000 1.735023e+00
6398.900000 1.680578e+00
6399.200000 1.670011e+00
6399.500000 1.696058e+00
6399.800000 1.660961e+00
6400.100000 1.654646e+00
6400.400000 1.685846e+00
6400.700000 1.752721e+00
6401.000000 1.752429e+00
6401.300000 1.679929e+00
6401.600000 1.655451e+00
6401.900000 1.664514e+00
6402.200000 1.668092e+00
6402.500000 1.689477e+00
6402.800000 1.663425e+00
6403.100000 1.642785e+00
6403.400000 1.579011e+00
6403.700000 1.562864e+00
6404.000000 1.625110e+00
6404.300000 1.651644e+00
6404.600000 1.612021e+00
6404.900000 1.584546e+00
6405.200000 1.584977e+00
6405.500000 1.595875e+00
6405.800000 1.599383e+00
6406.100000 1.596825e+00
6406.400000 1.559872e+00
6406.700000 1.532992e+00
6407.000000 1.597854e+00
6407.300000 1.532613e+00
6407.600000 1.505687e+00
6407.900000 1.529250e+00
6408.200000 1.570146e+00
6408.500000 1.533950e+00
6408.800000 1.532251e+00
6409.100000 1.549807e+00
6409.400000 1.607206e+00
6409.700000 1.567253e+00
6410.000000 1.549290e+00
6410.300000 1.561655e+00
6410.600000 1.556196e+00
6410.900000 1.559312e+00
6411.200000 1.562786e+00
6411.500000 1.570181e+00
6411.800000 1.581753e+00
6412.100000 1.552800e+00
6412.400000 1.514863e+00
6412.700000 1.525532e+00
6413.000000 1.501360e+00
6413.300000 1.527820e+00
6413.600000 1.540382e+00
6413.900000 1.388481e+00
6414.200000 1.520993e+00
6414.500000 1.590399e+00
6414.800000 1.559492e+00
6415.100000 1.462300e+00
6415.400000 1.431813e+00
6415.700000 1.425894e+00
6416.000000 1.469808e+00
6416.300000 1.361355e+00
6416.600000 1.495539e+00
6416.900000 1.447005e+00
6417.200000 1.448616e+00
6417.500000 1.393510e+00
6417.800000 1.418684e+00
6418.100000 1.495213e+00
6418.400000 1.504278e+00
6418.700000 1.455372e+00
6419.000000 1.446976e+00
6419.300000 1.464181e+00
6419.600000 1.454158e+00
6419.900000 1.465596e+00
6420.200000 1.466645e+00
6420.500000 1.460503e+00
6420.800000 1.511213e+00
6421.100000 1.490115e+00
6421.400000 1.432456e+00
6421.700000 1.389593e+00
6422.000000 1.466127e+00
6422.300000 1.490229e+00
6422.600000 1.488835e+00
6422.900000 1.489867e+00
6423.200000 1.501530e+00
6423.500000 1.481910e+00
6423.800000 1.431256e+00
6424.100000 1.478033e+00
6424.400000 1.440216e+00
6424.700000 1.409791e+00
6425.000000 1.411472e+00
6425.300000 1.427206e+00
6425.600000 1.457339e+00
6425.900000 1.463132e+00
6426.200000 1.417536e+00
6426.500000 1.425581e+00
6426.800000 1.413763e+00
6427.100000 1.430080e+00
6427.400000 1.468433e+00
6427.700000 1.469434e+00
6428.000000 1.454876e+00
6428.300000 1.497524e+00
6428.600000 1.495986e+00
6428.900000 1.424895e+00
6429.200000 1.458945e+00
6429.500000 1.477857e+00
6429.800000 1.446185e+00
6430.100000 1.458914e+00
6430.400000 1.479645e+00
6430.700000 1.484518e+00
6431.000000 1.447557e+00
6431.300000 1.419261e+00
6431.600000 1.502827e+00
6431.900000 1.500106e+00
6432.200000 1.506710e+00
6432.500000 1.552341e+00
6432.800000 1.493199e+00
6433.100000 1.446806e+00
6433.400000 1.468750e+00
6433.700000 1.529752e+00
6434.000000 1.523429e+00
6434.300000 1.518563e+00
6434.600000 1.531771e+00
6434.900000 1.526497e+00
6435.200000 1.531907e+00
6435.500000 1.573491e+00
6435.800000 1.583031e+00
6436.100000 1.554256e+00
6436.400000 1.559135e+00
6436.700000 1.530251e+00
6437.000000 1.535730e+00
6437.300000 1.579028e+00
6437.600000 1.630353e+00
6437.900000 1.602198e+00
6438.200000 1.572760e+00
6438.500000 1.594196e+00
6438.800000 1.586625e+00
6439.100000 1.595100e+00
6439.400000 1.591207e+00
6439.700000 1.644079e+00
6440.000000 1.605080e+00
6440.300000 1.585499e+00
6440.600000 1.647604e+00
6440.900000 1.639019e+00
6441.200000 1.659252e+00
6441.500000 1.658634e+00
6441.800000 1.666859e+00
6442.100000 1.675227e+00
6442.400000 1.677816e+00
6442.700000 1.716516e+00
6443.000000 1.744825e+00
6443.300000 1.737854e+00
6443.600000 1.749482e+00
6443.900000 1.723425e+00
6444.200000 1.683926e+00
6444.500000 1.710447e+00
6444.800000 1.721073e+00
6445.100000 1.746454e+00
6445.400000 1.766547e+00
6445.700000 1.801442e+00
6446.000000 1.732885e+00
6446.300000 1.784119e+00
6446.600000 1.879671e+00
6446.900000 1.880143e+00
6447.200000 1.863895e+00
6447.500000 1.820522e+00
6447.800000 1.787091e+00
6448.100000 1.856821e+00
6448.400000 1.914089e+00
6448.700000 1.865902e+00
6449.000000 1.829347e+00
6449.300000 1.857480e+00
6449.600000 1.928278e+00
6449.900000 1.958415e+00
6450.200000 1.879352e+00
6450.500000 1.861043e+00
6450.800000 1.958461e+00
6451.100000 1.975798e+00
6451.400000 1.935395e+00
6451.700000 1.955213e+00
6452.000000 1.957566e+00
6452.300000 1.924301e+00
6452.600000 1.935132e+00
6452.900000 1.935279e+00
6453.200000 1.938042e+00
6453.500000 1.922786e+00
6453.800000 1.903722e+00
6454.100000 1.912573e+00
6454.400000 1.907099e+00
6454.700000 1.948416e+00
6455.000000 1.951674e+00
6455.300000 1.916418e+00
6455.600000 1.936473e+00
6455.900000 1.913039e+00
6456.200000 1.915044e+00
6456.500000 1.949298e+00
6456.800000 1.895801e+00
6457.100000 1.928052e+00
6457.400000 1.890663e+00
6457.700000 1.956745e+00
6458.000000 1.970882e+00
6458.300000 1.890417e+00
6458.600000 1.887609e+00
6458.900000 1.901428e+00
6459.200000 1.976132e+00
6459.500000 1.973689e+00
6459.800000 1.868243e+00
6460.100000 1.969357e+00
6460.400000 1.982334e+00
6460.700000 1.944647e+00
6461.000000 1.925974e+00
6461.300000 1.930407e+00
6461.600000 1.975372e+00
6461.900000 2.041564e+00
6462.200000 2.009201e+00
6462.500000 2.019570e+00
6462.800000 2.002651e+00
6463.100000 1.941260e+00
6463.400000 1.901485e+00
6463.700000 1.878276e+00
6464.000000 1.974417e+00
6464.300000 2.039456e+00
6464.600000 2.006568e+00
6464.900000 1.910141e+00
6465.200000 1.937785e+00
6465.500000 1.833055e+00
6465.800000 1.876987e+00
6466.100000 1.946769e+00
6466.400000 1.951525e+00
6466.700000 1.913393e+00
6467.000000 1.937367e+00
6467.300000 1.861064e+00
6467.600000 1.933722e+00
6467.900000 1.967975e+00
6468.200000 1.881341e+00
6468.500000 1.901411e+00
6468.800000 1.949920e+00
6469.100000 1.943253e+00
6469.400000 1.908064e+00
6469.700000 1.876549e+00
6470.000000 1.921512e+00
6470.300000 1.925308e+00
6470.600000 1.866889e+00
6470.900000 1.892157e+00
6471.200000 1.879470e+00
6471.500000 1.801500e+00
6471.800000 1.808968e+00
6472.100000 1.853951e+00
6472.400000 1.772425e+00
6472.700000 1.861501e+00
6473.000000 1.919325e+00
6473.300000 1.853220e+00
6473.600000 1.831404e+00
6473.900000 1.825507e+00
6474.200000 1.864836e+00
6474.500000 1.791053e+00
6474.800000 1.741910e+00
6475.100000 1.787798e+00
6475.400000 1.823653e+00
6475.700000 1.819717e+00
6476.000000 1.818625e+00
6476.300000 1.760984e+00
6476.600000 1.740030e+00
6476.900000 1.795589e+00
6477.200000 1.794324e+00
6477.500000 1.732349e+00
6477.800000 1.771565e+00
6478.100000 1.723961e+00
6478.400000 1.728737e+00
6478.700000 1.794092e+00
6479.000000 1.742720e+00
6479.300000 1.776428e+00
6479.600000 1.829905e+00
6479.900000 1.817090e+00
6480.200000 1.794340e+00
6480.500000 1.736764e+00
6480.800000 1.721704e+00
6481.100000 1.726120e+00
6481.400000 1.748361e+00
6481.700000 1.740972e+00
6482.000000 1.713938e+00
6482.300000 1.775396e+00
6482.600000 1.834921e+00
6482.900000 1.796389e+00
6483.200000 1.719807e+00
6483.500000 1.733013e+00
6483.800000 1.804901e+00
6484.100000 1.783233e+00
6484.400000 1.747851e+00
6484.700000 1.692661e+00
6485.000000 1.756158e+00
6485.300000 1.810318e+00
6485.600000 1.786009e+00
6485.900000 1.786102e+00
6486.200000 1.787775e+00
6486.500000 1.825182e+00
6486.800000 1.798327e+00
6487.100000 1.830554e+00
6487.400000 1.803484e+00
6487.700000 1.786786e+00
6488.000000 1.841475e+00
6488.300000 1.842409e+00
6488.600000 1.818072e+00
6488.900000 1.851383e+00
6489.200000 1.848486e+00
6489.500000 1.786470e+00
6489.800000 1.820543e+00
6490.100000 1.834686e+00
6490.400000 1.809778e+00
6490.700000 1.810724e+00
6491.000000 1.858313e+00
6491.300000 1.880572e+00
6491.600000 1.868915e+00
6491.900000 1.868648e+00
6492.200000 1.850205e+00
6492.500000 1.858509e+00
6492.800000 1.820271e+00
6493.100000 1.840629e+00
6493.400000 1.836495e+00
6493.700000 1.844841e+00
6494.000000 1.827591e+00
6494.300000 1.807454e+00
6494.600000 1.788619e+00
6494.900000 1.797056e+00
6495.200000 1.825836e+00
6495.500000 1.850868e+00
6495.800000 1.828286e+00
6496.100000 1.788138e+00
6496.400000 1.779993e+00
6496.700000 1.796370e+00
6497.000000 1.796779e+00
6497.300000 1.771875e+00
6497.600000 1.801483e+00
6497.900000 1.804014e+00
6498.200000 1.786450e+00
6498.500000 1.832580e+00
6498.800000 1.840811e+00
6499.100000 1.837462e+00
6499.400000 1.862961e+00
6499.700000 1.761210e+00
6500.000000 1.944227e+00
6500.300000 1.860894e+00
6500.600000 1.847929e+00
6500.900000 1.813221e+00
6501.200000 1.879742e+00
6501.500000 1.858703e+00
6501.800000 1.821014e+00
6502.100000 1.862552e+00
6502.400000 1.840791e+00
6502.700000 1.849140e+00
6503.000000 1.907651e+00
6503.300000 1.909318e+00
6503.600000 1.861960e+00
6503.900000 1.839019e+00
6504.200000 1.902366e+00
6504.500000 1.959976e+00
6504.800000 1.954642e+00
6505.100000 1.930805e+00
6505.400000 1.920835e+00
6505.700000 1.885578e+00
6506.000000 1.880195e+00
6506.300000 1.908579e+00
6506.600000 1.927435e+00
6506.900000 1.904924e+00
6507.200000 1.951607e+00
6507.500000 2.032409e+00
6507.800000 2.051441e+00
6508.100000 2.003905e+00
6508.400000 1.974380e+00
6508.700000 1.982754e+00
6509.000000 2.004090e+00
6509.300000 1.991222e+00
6509.600000 1.971322e+00
6509.900000 2.014991e+00
6510.200000 2.041421e+00
6510.500000 2.074934e+00
6510.800000 2.128055e+00
6511.100000 2.107955e+00
6511.400000 2.118138e+00
6511.700000 2.138511e+00
6512.000000 2.195443e+00
6512.300000 2.174180e+00
6512.600000 2.124667e+00
6512.900000 2.196493e+00
6513.200000 2.171209e+00
6513.500000 2.095562e+00
6513.800000 2.224333e+00
6514.100000 2.208299e+00
6514.400000 2.165582e+00
6514.700000 2.167287e+00
6515.000000 2.222424e+00
6515.300000 2.284947e+00
6515.600000 2.203392e+00
6515.900000 2.173128e+00
6516.200000 2.192418e+00
6516.500000 2.214249e+00
6516.800000 2.253655e+00
6517.100000 2.256715e+00
6517.400000 2.247730e+00
6517.700000 2.274546e+00
6518.000000 2.266565e+00
6518.300000 2.256258e+00
6518.600000 2.308385e+00
6518.900000 2.354698e+00
6519.200000 2.347336e+00
6519.500000 2.364510e+00
6519.800000 2.352491e+00
6520.100000 2.350057e+00
6520.400000 2.365116e+00
6520.700000 2.381947e+00
6521.000000 2.366588e+00
6521.300000 2.469908e+00
6521.600000 2.453778e+00
6521.900000 2.409357e+00
6522.200000 2.433223e+00
6522.500000 2.462147e+00
6522.800000 2.339305e+00
6523.100000 2.470439e+00
6523.400000 2.449581e+00
6523.700000 2.445730e+00
6524.000000 2.525346e+00
6524.300000 2.505722e+00
6524.600000 2.478058e+00
6524.900000 2.475445e+00
6525.200000 2.485617e+00
6525.500000 2.512477e+00
6525.800000 2.539846e+00
6526.100000 2.620307e+00
6526.400000 2.642242e+00
6526.700000 2.623394e+00
6527.000000 2.548980e+00
6527.300000 2.648791e+00
6527.600000 2.697656e+00
6527.900000 2.680343e+00
6528.200000 2.621974e+00
6528.500000 2.584385e+00
6528.800000 2.620752e+00
6529.100000 2.706145e+00
6529.400000 2.700634e+00
6529.700000 2.673347e+00
6530.000000 2.641252e+00
6530.300000 2.696723e+00
6530.600000 2.772213e+00
6530.900000 2.804530e+00
6531.200000 2.753861e+00
6531.500000 2.753313e+00
6531.800000 2.807734e+00
6532.100000 2.838292e+00
6532.400000 2.903579e+00
6532.700000 2.912647e+00
6533.000000 2.805349e+00
6533.300000 2.832350e+00
6533.600000 2.874764e+00
6533.900000 3.019010e+00
6534.200000 2.993250e+00
6534.500000 3.009209e+00
6534.800000 3.045497e+00
6535.100000 2.992860e+00
6535.400000 3.044673e+00
6535.700000 3.050468e+00
6536.000000 3.035523e+00
6536.300000 3.060989e+00
6536.600000 3.132832e+00
6536.900000 3.145469e+00
6537.200000 3.170644e+00
6537.500000 3.123076e+00
6537.800000 3.015147e+00
6538.100000 3.076578e+00
6538.400000 3.213737e+00
6538.700000 3.232284e+00
6539.000000 3.300582e+00
6539.300000 3.379803e+00
6539.600000 3.320642e+00
6539.900000 3.228032e+00
6540.200000 3.290389e+00
6540.500000 3.262741e+00
6540.800000 3.322448e+00
6541.100000 3.339766e+00
6541.400000 3.316842e+00
6541.700000 3.293596e+00
6542.000000 3.262768e+00
6542.300000 3.265129e+00
6542.600000 3.333174e+00
6542.900000 3.335250e+00
6543.200000 3.311037e+00
6543.500000 3.310637e+00
6543.800000 3.277365e+00
6544.100000 3.296296e+00
6544.400000 3.350034e+00
6544.700000 3.354537e+00
6545.000000 3.343979e+00
6545.300000 3.251718e+00
6545.600000 3.163221e+00
6545.900000 3.214748e+00
6546.200000 3.359581e+00
6546.500000 3.398893e+00
6546.800000 3.286190e+00
6547.100000 3.375055e+00
6547.400000 3.375537e+00
6547.700000 3.272370e+00
6548.000000 3.224571e+00
6548.300000 3.280242e+00
6548.600000 3.274735e+00
6548.900000 3.224556e+00
6549.200000 3.322154e+00
6549.500000 3.192285e+00
6549.800000 3.184664e+00
6550.100000 3.260054e+00
6550.400000 3.255472e+00
6550.700000 3.214686e+00
6551.000000 3.213030e+00
6551.300000 3.227351e+00
6551.600000 3.255897e+00
6551.900000 3.236593e+00
6552.200000 3.223672e+00
6552.500000 3.282610e+00
6552.800000 3.290077e+00
6553.100000 3.213377e+00
6553.400000 3.191383e+00
6553.700000 3.197481e+00
6554.000000 3.270920e+00
6554.300000 3.189811e+00
6554.600000 3.285067e+00
6554.900000 3.307941e+00
6555.200000 3.144777e+00
6555.500000 3.219863e+00
6555.800000 3.247256e+00
6556.100000 3.370086e+00
6556.400000 3.327389e+00
6556.700000 3.146205e+00
6557.000000 3.313062e+00
6557.300000 3.340759e+00
6557.600000 3.314828e+00
6557.900000 3.279239e+00
6558.200000 3.233550e+00
6558.500000 3.286807e+00
6558.800000 3.309472e+00
6559.100000 3.274788e+00
6559.400000 3.204453e+00
6559.700000 3.254473e+00
6560.000000 3.222542e+00
6560.300000 3.217127e+00
6560.600000 3.247006e+00
6560.900000 3.222412e+00
6561.200000 3.265980e+00
6561.500000 3.230510e+00
6561.800000 3.162987e+00
6562.100000 3.190049e+00
6562.400000 3.217211e+00
6562.700000 3.257357e+00
6563.000000 3.294582e+00
6563.300000 3.323693e+00
6563.600000 3.378098e+00
6563.900000 3.307086e+00
6564.200000 3.200001e+00
6564.500000 3.223559e+00
6564.800000 3.281253e+00
6565.100000 3.255875e+00
6565.400000 3.249662e+00
6565.700000 3.246090e+00
6566.000000 3.199557e+00
6566.300000 3.199821e+00
6566.600000 3.272327e+00
6566.900000 3.303952e+00
6567.200000 3.263562e+00
6567.500000 3.211668e+00
6567.800000 3.184852e+00
6568.100000 3.206852e+00
6568.400000 3.246439e+00
6568.700000 3.235862e+00
6569.000000 3.158028e+00
6569.300000 3.174683e+00
6569.600000 3.182774e+00
6569.900000 3.166174e+00
6570.200000 3.196679e+00
6570.500000 3.220246e+00
6570.800000 3.184686e+00
6571.100000 3.209562e+00
6571.400000 3.131902e+00
6571.700000 3.135492e+00
6572.000000 3.155844e+00
6572.300000 3.150068e+00
6572.600000 3.238117e+00
6572.900000 3.301934e+00
6573.200000 3.276185e+00
6573.500000 3.218242e+00
6573.800000 3.197630e+00
6574.100000 3.156728e+00
6574.400000 3.116841e+00
6574.700000 3.171944e+00
6575.000000 3.205286e+00
6575.300000 3.201294e+00
6575.600000 3.205175e+00
6575.900000 3.203415e+00
6576.200000 3.216423e+00
6576.500000 3.133942e+00
6576.800000 3.144115e+00
6577.100000 3.171262e+00
6577.400000 3.184120e+00
6577.700000 3.116100e+00
6578.000000 3.088653e+00
6578.300000 3.114691e+00
6578.600000 3.161530e+00
6578.900000 3.178281e+00
6579.200000 3.189302e+00
6579.500000 3.298783e+00
6579.800000 3.172184e+00
6580.100000 3.133558e+00
6580.400000 3.183573e+00
6580.700000 3.260616e+00
6581.000000 3.236007e+00
6581.300000 3.228070e+00
6581.600000 3.174563e+00
6581.900000 3.163351e+00
6582.200000 3.216520e+00
6582.500000 3.219174e+00
6582.800000 3.127851e+00
6583.100000 3.139335e+00
6583.400000 3.220358e+00
6583.700000 3.233816e+00
6584.000000 3.241255e+00
6584.300000 3.189875e+00
6584.600000 3.183612e+00
6584.900000 3.129810e+00
6585.200000 3.175376e+00
6585.500000 3.207706e+00
6585.800000 3.257760e+00
6586.100000 3.192071e+00
6586.400000 3.200596e+00
6586.700000 3.173866e+00
6587.000000 3.222317e+00
6587.300000 3.155235e+00
6587.600000 3.208558e+00
6587.900000 3.213513e+00
6588.200000 3.207526e+00
6588.500000 3.063350e+00
6588.800000 3.085077e+00
6589.100000 3.105510e+00
6589.400000 3.122005e+00
6589.700000 3.115363e+00
6590.000000 3.051505e+00
6590.300000 3.083059e+00
6590.600000 3.058956e+00
6590.900000 3.073422e+00
6591.200000 3.074738e+00
6591.500000 3.114381e+00
6591.800000 3.089260e+00
6592.100000 3.069778e+00
6592.400000 3.123988e+00
6592.700000 3.103959e+00
6593.000000 3.045998e+00
6593.300000 2.973818e+00
6593.600000 3.060605e+00
6593.900000 3.058177e+00
6594.200000 3.010371e+00
6594.500000 2.985116e+00
6594.800000 2.978816e+00
6595.100000 3.001788e+00
6595.400000 2.967018e+00
6595.700000 2.906266e+00
6596.000000 3.000454e+00
6596.300000 3.007794e+00
6596.600000 2.999291e+00
6596.900000 3.044228e+00
6597.200000 2.970002e+00
6597.500000 2.900740e+00
6597.800000 2.942247e+00
6598.100000 2.967790e+00
6598.400000 2.927074e+00
6598.700000 2.897430e+00
6599.000000 2.966006e+00
6599.300000 2.895963e+00
6599.600000 2.857985e+00
6599.900000 2.873155e+00
6600.200000 2.937640e+00
6600.500000 3.029448e+00
6600.800000 2.950129e+00
6601.100000 2.885166e+00
6601.400000 2.907434e+00
6601.700000 3.009600e+00
6602.000000 2.977888e+00
6602.300000 2.826745e+00
6602.600000 2.893875e+00
6602.900000 2.818758e+00
6603.200000 2.883437e+00
6603.500000 2.960005e+00
6603.800000 2.968033e+00
6604.100000 2.914439e+00
6604.400000 2.878105e+00
6604.700000 2.921710e+00
6605.000000 2.904630e+00
6605.300000 2.830422e+00
6605.600000 2.913613e+00
6605.900000 2.905708e+00
6606.200000 2.897450e+00
6606.500000 2.972829e+00
6606.800000 2.925086e+00
6607.100000 2.898145e+00
6607.400000 2.931822e+00
6607.700000 2.956005e+00
6608.000000 2.919384e+00
6608.300000 2.903497e+00
6608.600000 2.929018e+00
6608.900000 2.893358e+00
6609.200000 2.878176e+00
6609.500000 2.935791e+00
6609.800000 2.976493e+00
6610.100000 2.971932e+00
6610.400000 2.954596e+00
6610.700000 2.947065e+00
6611.000000 2.949995e+00
6611.300000 2.975040e+00
6611.600000 2.907732e+00
6611.900000 2.873345e+00
6612.200000 2.924583e+00
6612.500000 2.954059e+00
6612.800000 2.923420e+00
6613.100000 2.885465e+00
6613.400000 2.882666e+00
6613.700000 2.866364e+00
6614.000000 2.786825e+00
6614.300000 2.876164e+00
6614.600000 2.868281e+00
6614.900000 2.878486e+00
6615.200000 2.824479e+00
6615.500000 2.816383e+00
6615.800000 2.767208e+00
6616.100000 2.857429e+00
6616.400000 2.888239e+00
6616.700000 2.843577e+00
6617.000000 2.823942e+00
6617.300000 2.810954e+00
6617.600000 2.801313e+00
6617.900000 2.757877e+00
6618.200000 2.743802e+00
6618.500000 2.806125e+00
6618.800000 2.903159e+00
6619.100000 2.931162e+00
6619.400000 2.850470e+00
6619.700000 2.852127e+00
6620.000000 2.837134e+00
6620.300000 2.773639e+00
6620.600000 2.768782e+00
6620.900000 2.824247e+00
6621.200000 2.792540e+00
6621.500000 2.746191e+00
6621.800000 2.827182e+00
6622.100000 2.842639e+00
6622.400000 2.744457e+00
6622.700000 2.783940e+00
6623.000000 2.783071e+00
6623.300000 2.754780e+00
6623.600000 2.817253e+00
6623.900000 2.833553e+00
6624.200000 2.792126e+00
6624.500000 2.751834e+00
6624.800000 2.686608e+00
6625.100000 2.681669e+00
6625.400000 2.660097e+00
6625.700000 2.741014e+00
6626.000000 2.817656e+00
6626.300000 2.678210e+00
6626.600000 2.648317e+00
6626.900000 2.662311e+00
6627.200000 2.673249e+00
6627.500000 2.724529e+00
6627.800000 2.728995e+00
6628.100000 2.710308e+00
6628.400000 2.797720e+00
6628.700000 2.684290e+00
6629.000000 2.694013e+00
6629.300000 2.729007e+00
6629.600000 2.649402e+00
6629.900000 2.608983e+00
6630.200000 2.664286e+00
6630.500000 2.628200e+00
6630.800000 2.616335e+00
6631.100000 2.727394e+00
6631.400000 2.713891e+00
6631.700000 2.635811e+00
6632.000000 2.602215e+00
6632.300000 2.600792e+00
6632.600000 2.620618e+00
6632.900000 2.641636e+00
6633.200000 2.699162e+00
6633.500000 2.707873e+00
6633.800000 2.611865e+00
6634.100000 2.636356e+00
6634.400000 2.622966e+00
6634.700000 2.611581e+00
6635.000000 2.584538e+00
6635.300000 2.563760e+00
6635.600000 2.562679e+00
6635.900000 2.568790e+00
6636.200000 2.614007e+00
6636.500000 2.660726e+00
6636.800000 2.643302e+00
6637.100000 2.634322e+00
6637.400000 2.636950e+00
6637.700000 2.593894e+00
6638.000000 2.592971e+00
6638.300000 2.602918e+00
6638.600000 2.588916e+00
6638.900000 2.661150e+00
6639.200000 2.601641e+00
6639.500000 2.613029e+00
6639.800000 2.553027e+00
6640.100000 2.566438e+00
6640.400000 2.617307e+00
6640.700000 2.510815e+00
6641.000000 2.496835e+00
6641.300000 2.561104e+00
6641.600000 2.559586e+00
6641.900000 2.563134e+00
6642.200000 2.576691e+00
6642.500000 2.528683e+00
6642.800000 2.522537e+00
6643.100000 2.578409e+00
6643.400000 2.582031e+00
6643.700000 2.563374e+00
6644.000000 2.554081e+00
6644.300000 2.546269e+00
6644.600000 2.569504e+00
6644.900000 2.542543e+00
6645.200000 2.507954e+00
6645.500000 2.534689e+00
6645.800000 2.577448e+00
6646.100000 2.508990e+00
6646.400000 2.535812e+00
6646.700000 2.551906e+00
6647.000000 2.529844e+00
6647.300000 2.531905e+00
6647.600000 2.504962e+00
6647.900000 2.490448e+00
6648.200000 2.531171e+00
6648.500000 2.477044e+00
6648.800000 2.280036e+00
6649.100000 2.492663e+00
6649.400000 2.524840e+00
6649.700000 2.495158e+00
6650.000000 2.493481e+00
6650.300000 2.511180e+00
6650.600000 2.564496e+00
6650.900000 2.609957e+00
6651.200000 2.598123e+00
6651.500000 2.548757e+00
6651.800000 2.642058e+00
6652.100000 2.674524e+00
6652.400000 2.563151e+00
6652.700000 2.556136e+00
6653.000000 2.506430e+00
6653.300000 2.530751e+00
6653.600000 2.575176e+00
6653.900000 2.553110e+00
6654.200000 2.541103e+00
6654.500000 2.476414e+00
6654.800000 2.431989e+00
6655.100000 2.485767e+00
6655.400000 2.449648e+00
6655.700000 2.484525e+00
6656.000000 2.540932e+00
6656.300000 2.473402e+00
6656.600000 2.467917e+00
6656.900000 2.538494e+00
6657.200000 2.510053e+00
6657.500000 2.511941e+00
6657.800000 2.488374e+00
6658.100000 2.464628e+00
6658.400000 2.403558e+00
6658.700000 2.467907e+00
6659.000000 2.418481e+00
6659.300000 2.386734e+00
6659.600000 2.493251e+00
6659.900000 2.494021e+00
6660.200000 2.432450e+00
6660.500000 2.423941e+00
6660.800000 2.490727e+00
6661.100000 2.489142e+00
6661.400000 2.542863e+00
6661.700000 2.495713e+00
6662.000000 2.720309e+00
6662.300000 2.714019e+00
6662.600000 2.876070e+00
6662.900000 2.764684e+00
6663.200000 2.615497e+00
6663.500000 2.504470e+00
6663.800000 2.361559e+00
6664.100000 2.486078e+00
6664.400000 2.497395e+00
6664.700000 2.429436e+00
6665.000000 2.432013e+00
6665.300000 2.491263e+00
6665.600000 2.446574e+00
6665.900000 2.431448e+00
6666.200000 2.467474e+00
6666.500000 2.445584e+00
6666.800000 2.459474e+00
6667.100000 2.452361e+00
6667.400000 2.431131e+00
6667.700000 2.414631e+00
6668.000000 2.409624e+00
6668.300000 2.424418e+00
6668.600000 2.429568e+00
6668.900000 2.441454e+00
6669.200000 2.445130e+00
6669.500000 2.412085e+00
6669.800000 2.422787e+00
6670.100000 2.428820e+00
6670.400000 2.425689e+00
6670.700000 2.416929e+00
6671.000000 2.418469e+00
6671.300000 2.394450e+00
6671.600000 2.414551e+00
6671.900000 2.444607e+00
6672.200000 2.419090e+00
6672.500000 2.411454e+00
6672.800000 2.393558e+00
6673.100000 2.339244e+00
6673.400000 2.365143e+00
6673.700000 2.375272e+00
6674.000000 2.415783e+00
6674.300000 2.388013e+00
6674.600000 2.394808e+00
6674.900000 2.379090e+00
6675.200000 2.388137e+00
6675.500000 2.455369e+00
6675.800000 2.418016e+00
6676.100000 2.358818e+00
6676.400000 2.321582e+00
6676.700000 2.333428e+00
6677.000000 2.378024e+00
6677.300000 2.364882e+00
6677.600000 2.379924e+00
6677.900000 2.364770e+00
6678.200000 2.327844e+00
6678.500000 2.363001e+00
6678.800000 2.360458e+00
6679.100000 2.360969e+00
6679.400000 2.329719e+00
6679.700000 2.290879e+00
6680.000000 2.298551e+00
6680.300000 2.337284e+00
6680.600000 2.327005e+00
6680.900000 2.363570e+00
6681.200000 2.346955e+00
6681.500000 2.374731e+00
6681.800000 2.396939e+00
6682.100000 2.382122e+00
6682.400000 2.360175e+00
6682.700000 2.373069e+00
6683.000000 2.392145e+00
6683.300000 2.409457e+00
6683.600000 2.414654e+00
6683.900000 2.437541e+00
6684.200000 2.419168e+00
6684.500000 2.394919e+00
6684.800000 2.429386e+00
6685.100000 2.411307e+00
6685.400000 2.346788e+00
6685.700000 2.328967e+00
6686.000000 2.386691e+00
6686.300000 2.410369e+00
6686.600000 2.390336e+00
6686.900000 2.398961e+00
6687.200000 2.376151e+00
6687.500000 2.396654e+00
6687.800000 2.425604e+00
6688.100000 2.375982e+00
6688.400000 2.401273e+00
6688.700000 2.364547e+00
6689.000000 2.364248e+00
6689.300000 2.352587e+00
6689.600000 2.385992e+00
6689.900000 2.389772e+00
6690.200000 2.365495e+00
6690.500000 2.348358e+00
6690.800000 2.332919e+00
6691.100000 2.360246e+00
6691.400000 2.367467e+00
6691.700000 2.358170e+00
6692.000000 2.353857e+00
6692.300000 2.377716e+00
6692.600000 2.408273e+00
6692.900000 2.406107e+00
6693.200000 2.367741e+00
6693.500000 2.353954e+00
6693.800000 2.371388e+00
6694.100000 2.397508e+00
6694.400000 2.387782e+00
6694.700000 2.402099e+00
6695.000000 2.418240e+00
6695.300000 2.409721e+00
6695.600000 2.376916e+00
6695.900000 2.342013e+00
6696.200000 2.296540e+00
6696.500000 2.311864e+00
6696.800000 2.370450e+00
6697.100000 2.416689e+00
6697.400000 2.383787e+00
6697.700000 2.290599e+00
6698.000000 2.343820e+00
6698.300000 2.422546e+00
6698.600000 2.395663e+00
6698.900000 2.363004e+00
6699.200000 2.369220e+00
6699.500000 2.379860e+00
6699.800000 2.361691e+00
6700.100000 2.413756e+00
6700.400000 2.433927e+00
6700.700000 2.340624e+00
6701.000000 2.357150e+00
6701.300000 2.385830e+00
6701.600000 2.443575e+00
6701.900000 2.440411e+00
6702.200000 2.435752e+00
6702.500000 2.392578e+00
6702.800000 2.337887e+00
6703.100000 2.340258e+00
6703.400000 2.338833e+00
6703.700000 2.333851e+00
6704.000000 2.441741e+00
6704.300000 2.384116e+00
6704.600000 2.349784e+00
6704.900000 2.426555e+00
6705.200000 2.455441e+00
6705.500000 2.406153e+00
6705.800000 2.308690e+00
6706.100000 2.335479e+00
6706.400000 2.406386e+00
6706.700000 2.459167e+00
6707.000000 2.431360e+00
6707.300000 2.402505e+00
6707.600000 2.377644e+00
6707.900000 2.300651e+00
6708.200000 2.330548e+00
6708.500000 2.343498e+00
6708.800000 2.426667e+00
6709.100000 2.460232e+00
6709.400000 2.410696e+00
6709.700000 2.403038e+00
6710.000000 2.445379e+00
6710.300000 2.460959e+00
6710.600000 2.407571e+00
6710.900000 2.401793e+00
6711.200000 2.420017e+00
6711.500000 2.414559e+00
6711.800000 2.387630e+00
6712.100000 2.361572e+00
6712.400000 2.344432e+00
6712.700000 2.398720e+00
6713.000000 2.423854e+00
6713.300000 2.437545e+00
6713.600000 2.392409e+00
6713.900000 2.295797e+00
6714.200000 2.394347e+00
6714.500000 2.433024e+00
6714.800000 2.389652e+00
6715.100000 2.378588e+00
6715.400000 2.412108e+00
6715.700000 2.440218e+00
6716.000000 2.443658e+00
6716.300000 2.429402e+00
6716.600000 2.383205e+00
6716.900000 2.423166e+00
6717.200000 2.473853e+00
6717.500000 2.483809e+00
6717.800000 2.462223e+00
6718.100000 2.439930e+00
6718.400000 2.468087e+00
6718.700000 2.479064e+00
6719.000000 2.387523e+00
6719.300000 2.426883e+00
6719.600000 2.484582e+00
6719.900000 2.452018e+00
6720.200000 2.431616e+00
6720.500000 2.505247e+00
6720.800000 2.527046e+00
6721.100000 2.437273e+00
6721.400000 2.413584e+00
6721.700000 2.428860e+00
6722.000000 2.359857e+00
6722.300000 2.480975e+00
6722.600000 2.519593e+00
6722.900000 2.467981e+00
6723.200000 2.456835e+00
6723.500000 2.472041e+00
6723.800000 2.494317e+00
6724.100000 2.448616e+00
6724.400000 2.578676e+00
6724.700000 2.688981e+00
6725.000000 2.518912e+00
6725.300000 2.461257e+00
6725.600000 2.403972e+00
6725.900000 2.364429e+00
6726.200000 2.449173e+00
6726.500000 2.382910e+00
6726.800000 2.413274e+00
6727.100000 2.436300e+00
6727.400000 2.381587e+00
6727.700000 2.354035e+00
6728.000000 2.402219e+00
6728.300000 2.420962e+00
6728.600000 2.406806e+00
6728.900000 2.386375e+00
6729.200000 2.412083e+00
6729.500000 2.469470e+00
6729.800000 2.472857e+00
6730.100000 2.443756e+00
6730.400000 2.444560e+00
6730.700000 2.440824e+00
6731.000000 2.378022e+00
6731.300000 2.389047e+00
6731.600000 2.399847e+00
6731.900000 2.447899e+00
6732.200000 2.407453e+00
6732.500000 2.399695e+00
6732.800000 2.365509e+00
6733.100000 2.346119e+00
6733.400000 2.346128e+00
6733.700000 2.396458e+00
6734.000000 2.484705e+00
6734.300000 2.371792e+00
6734.600000 2.388483e+00
6734.900000 2.455272e+00
6735.200000 2.424223e+00
6735.500000 2.423988e+00
6735.800000 2.387397e+00
6736.100000 2.382826e+00
6736.400000 2.421085e+00
6736.700000 2.462660e+00
6737.000000 2.431350e+00
6737.300000 2.379991e+00
6737.600000 2.312724e+00
6737.900000 2.360871e+00
6738.200000 2.419601e+00
6738.500000 2.350658e+00
6738.800000 2.405823e+00
6739.100000 2.322514e+00
6739.400000 2.345209e+00
6739.700000 2.370835e+00
6740.000000 2.418208e+00
6740.300000 2.402336e+00
6740.600000 2.433025e+00
6740.900000 2.390366e+00
6741.200000 2.403614e+00
6741.500000 2.390790e+00
6741.800000 2.353001e+00
6742.100000 2.356195e+00
6742.400000 2.365437e+00
6742.700000 2.395985e+00
6743.000000 2.390225e+00
6743.300000 2.388758e+00
6743.600000 2.373310e+00
6743.900000 2.325564e+00
6744.200000 2.355469e+00
6744.500000 2.389874e+00
6744.800000 2.345956e+00
6745.100000 2.307841e+00
6745.400000 2.439376e+00
6745.700000 2.414372e+00
6746.000000 2.387358e+00
6746.300000 2.451746e+00
6746.600000 2.481885e+00
6746.900000 2.417118e+00
6747.200000 2.422491e+00
6747.500000 2.425158e+00
6747.800000 2.451285e+00
6748.100000 2.460842e+00
6748.400000 2.411005e+00
6748.700000 2.438014e+00
6749.000000 2.474658e+00
6749.300000 2.439604e+00
6749.600000 2.403277e+00
6749.900000 2.446313e+00
6750.200000 2.513688e+00
6750.500000 2.507945e+00
6750.800000 2.480731e+00
6751.100000 2.459477e+00
6751.400000 2.420898e+00
6751.700000 2.473931e+00
6752.000000 2.470994e+00
6752.300000 2.452254e+00
6752.600000 2.458287e+00
6752.900000 2.435459e+00
6753.200000 2.417275e+00
6753.500000 2.438051e+00
6753.800000 2.475230e+00
6754.100000 2.441433e+00
6754.400000 2.483236e+00
6754.700000 2.488217e+00
6755.000000 2.446569e+00
6755.300000 2.467306e+00
6755.600000 2.469883e+00
6755.900000 2.458157e+00
6756.200000 2.434631e+00
6756.500000 2.434114e+00
6756.800000 2.503220e+00
6757.100000 2.556713e+00
6757.400000 2.505665e+00
6757.700000 2.520833e+00
6758.000000 2.550576e+00
6758.300000 2.482190e+00
6758.600000 2.517711e+00
6758.900000 2.549894e+00
6759.200000 2.531065e+00
6759.500000 2.537165e+00
6759.800000 2.553233e+00
6760.100000 2.510916e+00
6760.400000 2.569300e+00
6760.700000 2.543411e+00
6761.000000 2.257168e+00
6761.300000 2.470532e+00
6761.600000 2.449394e+00
6761.900000 2.456464e+00
6762.200000 2.465973e+00
6762.500000 2.548145e+00
6762.800000 2.561353e+00
6763.100000 2.522869e+00
6763.400000 2.493996e+00
6763.700000 2.508633e+00
6764.000000 2.478040e+00
6764.300000 2.486618e+00
6764.600000 2.509047e+00
6764.900000 2.510876e+00
6765.200000 2.528426e+00
6765.500000 2.511598e+00
6765.800000 2.494385e+00
6766.100000 2.497519e+00
6766.400000 2.519188e+00
6766.700000 2.576538e+00
6767.000000 2.564380e+00
6767.300000 2.549366e+00
6767.600000 2.519874e+00
6767.900000 2.434411e+00
6768.200000 2.530054e+00
6768.500000 2.557087e+00
6768.800000 2.491216e+00
6769.100000 2.493581e+00
6769.400000 2.587857e+00
6769.700000 2.584939e+00
6770.000000 2.531362e+00
6770.300000 2.565725e+00
6770.600000 2.574427e+00
6770.900000 2.549146e+00
6771.200000 2.534718e+00
6771.500000 2.557362e+00
6771.800000 2.619649e+00
6772.100000 2.531282e+00
6772.400000 2.375667e+00
6772.700000 2.427135e+00
6773.000000 2.519270e+00
6773.300000 2.461456e+00
6773.600000 2.505242e+00
6773.900000 2.541585e+00
6774.200000 2.491552e+00
6774.500000 2.567864e+00
6774.800000 2.553875e+00
6775.100000 2.482069e+00
6775.400000 2.488968e+00
6775.700000 2.488189e+00
6776.000000 2.505281e+00
6776.300000 2.548381e+00
6776.600000 2.479102e+00
6776.900000 2.545070e+00
6777.200000 2.561603e+00
6777.500000 2.498298e+00
6777.800000 2.472830e+00
6778.100000 2.436771e+00
6778.400000 2.424082e+00
6778.700000 2.409552e+00
6779.000000 2.476503e+00
6779.300000 2.458107e+00
6779.600000 2.443234e+00
6779.900000 2.414373e+00
6780.200000 2.382035e+00
6780.500000 2.413925e+00
6780.800000 2.437006e+00
6781.100000 2.485176e+00
6781.400000 2.400313e+00
6781.700000 2.341975e+00
6782.000000 2.414913e+00
6782.300000 2.401561e+00
6782.600000 2.364042e+00
6782.900000 2.319489e+00
6783.200000 2.306084e+00
6783.500000 2.341471e+00
6783.800000 2.386596e+00
6784.100000 2.401156e+00
6784.400000 2.361690e+00
6784.700000 2.294850e+00
6785.000000 2.328138e+00
6785.300000 2.342000e+00
6785.600000 2.279129e+00
6785.900000 2.254787e+00
6786.200000 2.247847e+00
6786.500000 2.232044e+00
6786.800000 2.320624e+00
6787.100000 2.343491e+00
6787.400000 2.291109e+00
6787.700000 2.266378e+00
6788.000000 2.257816e+00
6788.300000 2.296115e+00
6788.600000 2.323128e+00
6788.900000 2.299429e+00
6789.200000 2.287837e+00
6789.500000 2.261752e+00
6789.800000 2.261341e+00
6790.100000 2.249757e+00
6790.400000 2.228740e+00
6790.700000 2.174723e+00
6791.000000 2.182821e+00
6791.300000 2.270979e+00
6791.600000 2.210616e+00
6791.900000 2.150999e+00
6792.200000 2.177653e+00
6792.500000 2.164433e+00
6792.800000 2.112764e+00
6793.100000 2.118092e+00
6793.400000 2.129366e+00
6793.700000 2.127598e+00
6794.000000 2.143870e+00
6794.300000 2.144938e+00
6794.600000 2.074833e+00
6794.900000 2.076719e+00
6795.200000 2.105025e+00
6795.500000 2.129854e+00
6795.800000 2.101185e+00
6796.100000 2.114286e+00
6796.400000 2.097021e+00
6796.700000 2.089624e+00
6797.000000 2.064831e+00
6797.300000 2.052055e+00
6797.600000 2.088243e+00
6797.900000 2.102161e+00
6798.200000 2.111597e+00
6798.500000 2.054241e+00
6798.800000 2.017429e+00
6799.100000 2.062365e+00
6799.400000 2.073890e+00
6799.700000 2.090386e+00
6800.000000 2.054032e+00
6800.300000 2.071137e+00
6800.600000 2.061459e+00
6800.900000 2.072277e+00
6801.200000 2.003009e+00
6801.500000 2.001913e+00
6801.800000 2.023435e+00
6802.100000 2.052888e+00
6802.400000 2.073817e+00
6802.700000 2.036314e+00
6803.000000 2.044807e+00
6803.300000 2.013679e+00
6803.600000 2.033450e+00
6803.900000 1.990988e+00
6804.200000 1.926315e+00
6804.500000 2.004107e+00
6804.800000 2.022020e+00
6805.100000 1.974110e+00
6805.400000 1.964694e+00
6805.700000 1.958186e+00
6806.000000 1.933845e+00
6806.300000 1.964576e+00
6806.600000 1.951313e+00
6806.900000 1.933154e+00
6807.200000 1.920036e+00
6807.500000 1.944963e+00
6807.800000 1.888333e+00
6808.100000 1.899407e+00
6808.400000 1.901733e+00
6808.700000 1.904485e+00
6809.000000 1.887546e+00
6809.300000 1.870178e+00
6809.600000 1.859044e+00
6809.900000 1.902949e+00
6810.200000 1.849971e+00
6810.500000 1.855334e+00
6810.800000 1.866377e+00
6811.100000 1.841354e+00
6811.400000 1.835533e+00
6811.700000 1.911707e+00
6812.000000 1.829227e+00
6812.300000 1.826679e+00
6812.600000 1.834646e+00
6812.900000 1.850039e+00
6813.200000 1.829736e+00
6813.500000 1.833619e+00
6813.800000 1.886861e+00
6814.100000 1.850373e+00
6814.400000 1.792338e+00
6814.700000 1.757356e+00
6815.000000 1.872819e+00
6815.300000 1.834227e+00
6815.600000 1.724860e+00
6815.900000 1.741246e+00
6816.200000 1.762935e+00
6816.500000 1.814224e+00
6816.800000 1.808877e+00
6817.100000 1.806244e+00
6817.400000 1.816412e+00
6817.700000 1.866176e+00
6818.000000 1.850776e+00
6818.300000 1.766493e+00
6818.600000 1.814590e+00
6818.900000 1.824980e+00
6819.200000 1.776653e+00
6819.500000 1.814015e+00
6819.800000 1.834665e+00
6820.100000 1.814611e+00
6820.400000 1.783433e+00
6820.700000 1.776412e+00
6821.000000 1.777187e+00
6821.300000 1.785459e+00
6821.600000 1.771099e+00
6821.900000 1.746137e+00
6822.200000 1.754299e+00
6822.500000 1.743425e+00
6822.800000 1.759288e+00
6823.100000 1.771182e+00
6823.400000 1.767890e+00
6823.700000 1.752354e+00
6824.000000 1.733649e+00
6824.300000 1.771689e+00
6824.600000 1.804473e+00
6824.900000 1.752557e+00
6825.200000 1.642910e+00
6825.500000 1.675927e+00
6825.800000 1.747115e+00
6826.100000 1.722505e+00
6826.400000 1.673528e+00
6826.700000 1.720190e+00
6827.000000 1.734737e+00
6827.300000 1.750785e+00
6827.600000 1.749918e+00
6827.900000 1.701642e+00
6828.200000 1.645628e+00
6828.500000 1.635306e+00
6828.800000 1.685470e+00
6829.100000 1.696311e+00
6829.400000 1.724687e+00
6829.700000 1.749617e+00
6830.000000 1.725902e+00
6830.300000 1.722218e+00
6830.600000 1.677975e+00
6830.900000 1.617161e+00
6831.200000 1.627760e+00
6831.500000 1.706466e+00
6831.800000 1.669649e+00
6832.100000 1.621665e+00
6832.400000 1.653187e+00
6832.700000 1.650886e+00
6833.000000 1.752662e+00
6833.300000 1.726677e+00
6833.600000 1.709965e+00
6833.900000 1.715063e+00
6834.200000 1.706222e+00
6834.500000 1.664008e+00
6834.800000 1.586724e+00
6835.100000 1.422786e+00
6835.400000 1.584944e+00
6835.700000 1.608265e+00
6836.000000 1.680352e+00
6836.300000 1.733542e+00
6836.600000 1.724905e+00
6836.900000 1.605658e+00
6837.200000 1.584631e+00
6837.500000 1.624937e+00
6837.800000 1.590937e+00
6838.100000 1.578949e+00
6838.400000 1.615963e+00
6838.700000 1.656616e+00
6839.000000 1.618191e+00
6839.300000 1.562873e+00
6839.600000 1.657333e+00
6839.900000 1.628127e+00
6840.200000 1.599126e+00
6840.500000 1.607429e+00
6840.800000 1.628289e+00
6841.100000 1.548848e+00
6841.400000 1.367898e+00
6841.700000 1.626701e+00
6842.000000 1.626850e+00
6842.300000 1.648152e+00
6842.600000 1.609744e+00
6842.900000 1.531276e+00
6843.200000 1.537171e+00
6843.500000 1.670527e+00
6843.800000 1.660134e+00
6844.100000 1.597568e+00
6844.400000 1.621150e+00
6844.700000 1.573886e+00
6845.000000 1.530115e+00
6845.300000 1.558540e+00
6845.600000 1.587727e+00
6845.900000 1.550633e+00
6846.200000 1.571547e+00
6846.500000 1.594693e+00
6846.800000 1.560599e+00
6847.100000 1.583084e+00
6847.400000 1.538735e+00
6847.700000 1.509522e+00
6848.000000 1.542332e+00
6848.300000 1.516355e+00
6848.600000 1.556805e+00
6848.900000 1.534710e+00
6849.200000 1.471278e+00
6849.500000 1.438488e+00
6849.800000 1.492656e+00
6850.100000 1.486847e+00
6850.400000 1.439617e+00
6850.700000 1.452803e+00
6851.000000 1.528209e+00
6851.300000 1.510744e+00
6851.600000 1.488014e+00
6851.900000 1.517458e+00
6852.200000 1.569258e+00
6852.500000 1.499519e+00
6852.800000 nan
6853.100000 nan
6853.400000 nan
6853.700000 nan
6854.000000 nan
6854.300000 nan
6854.600000 nan
6854.900000 nan
6855.200000 nan
6855.500000 nan
6855.800000 nan
6856.100000 nan
6856.400000 nan
6856.700000 nan
6857.000000 nan
6857.300000 nan
6857.600000 nan
6857.900000 nan
6858.200000 nan
6858.500000 nan
6858.800000 nan
6859.100000 nan
6859.400000 nan
6859.700000 nan
6860.000000 nan
6860.300000 nan
6860.600000 nan
6860.900000 nan
6861.200000 nan
6861.500000 nan
6861.800000 nan
6862.100000 nan
6862.400000 nan
6862.700000 nan
6863.000000 nan
6863.300000 nan
6863.600000 nan
6863.900000 nan
6864.200000 nan
6864.500000 nan
6864.800000 nan
6865.100000 nan
6865.400000 nan
6865.700000 nan
6866.000000 nan
6866.300000 nan
6866.600000 nan
6866.900000 nan
6867.200000 nan
6867.500000 nan
6867.800000 nan
6868.100000 nan
6868.400000 nan
6868.700000 nan
6869.000000 nan
6869.300000 nan
6869.600000 nan
6869.900000 nan
6870.200000 nan
6870.500000 nan
6870.800000 nan
6871.100000 nan
6871.400000 nan
6871.700000 nan
6872.000000 nan
6872.300000 nan
6872.600000 nan
6872.900000 nan
6873.200000 nan
6873.500000 nan
6873.800000 nan
6874.100000 nan
6874.400000 nan
6874.700000 nan
6875.000000 nan
6875.300000 nan
6875.600000 nan
6875.900000 nan
6876.200000 nan
6876.500000 nan
6876.800000 nan
6877.100000 nan
6877.400000 nan
6877.700000 nan
6878.000000 nan
6878.300000 nan
6878.600000 nan
6878.900000 nan
6879.200000 nan
6879.500000 nan
6879.800000 nan
6880.100000 nan
6880.400000 nan
6880.700000 nan
6881.000000 nan
6881.300000 nan
6881.600000 nan
6881.900000 nan
6882.200000 nan
6882.500000 nan
6882.800000 nan
6883.100000 nan
6883.400000 nan
6883.700000 nan
6884.000000 nan
6884.300000 nan
6884.600000 nan
6884.900000 nan
6885.200000 nan
6885.500000 nan
6885.800000 nan
6886.100000 nan
6886.400000 nan
6886.700000 nan
6887.000000 nan
6887.300000 nan
6887.600000 nan
6887.900000 nan
6888.200000 nan
6888.500000 nan
6888.800000 nan
6889.100000 nan
6889.400000 nan
6889.700000 nan
6890.000000 nan
6890.300000 nan
6890.600000 nan
6890.900000 nan
6891.200000 nan
6891.500000 nan
6891.800000 nan
6892.100000 nan
6892.400000 nan
6892.700000 nan
6893.000000 nan
6893.300000 nan
6893.600000 nan
6893.900000 nan
6894.200000 nan
6894.500000 nan
6894.800000 nan
6895.100000 nan
6895.400000 nan
6895.700000 nan
6896.000000 nan
6896.300000 nan
6896.600000 nan
6896.900000 nan
6897.200000 nan
6897.500000 nan
6897.800000 nan
6898.100000 nan
6898.400000 nan
6898.700000 nan
6899.000000 nan
6899.300000 nan
6899.600000 nan
6899.900000 nan
6900.200000 nan


==> anc/specpars.csv <==
filename,phase,pEW_abs_Halpha,sig_pEW_abs_Halpha,pEW_em_Halpha,sig_pEW_em_Halpha,vpeak_abs_Halpha,sig_vpeak_abs_Halpha,vfwhm_abs_Halpha,sig_vfwhm_abs_Halpha,vpeak_em_Halpha,sig_vpeak_em_Halpha,vfwhm_em_Halpha,sig_vfwhm_em_Halpha,vpeak_abs_Hbeta,sig_vpeak_abs_Hbeta,vfwhm_abs_Hbeta,sig_vfwhm_abs_Hbeta,pEW_abs_FeII5018,sig_pEW_abs_FeII5018,vpeak_abs_FeII5169,sig_vpeak_abs_FeII5169
SNIFS/spec_23_282_024_002_SNIFS.dat,3.543912872064870,0.4583246985360570,0.097710957913201,0.0643645659018754,0.0292164624764551,12.112646485308900,0.4390211987534220,13.572460172612400,1.6000102183220400,1.5769987782720900,0.4432337588750400,4.246201759294480,1.0713882665176900,-2.2038232197249500,12.97270123886090,14.99999999784740,38.81878529258270,,,,
NOT/SN2023ufx_2023-10-13.dat,7.145673171693280,1.698170264057310,0.2573245528858090,0.2078228732923570,0.0996430028387295,8.628528969371360,0.5280861928953670,17.15871475281920,1.295645548273090,-1.3443115283243400,0.3446663141051270,5.37748862130008,1.141440114062700,-11.05142993087640,0.216170652095948,5.052662032397550,0.6602878532183800,,,,
SNIFS/spec_23_287_042_003_SNIFS.dat,8.469174058741750,0.2139821835761110,0.0465096521421589,0.2407263903441700,0.0518289317807106,10.63184705988140,0.3945255273124570,7.294386390182260,1.0616232716999500,2.920989750253670,0.341088490510541,7.1775617007732800,0.8959458091464120,-9.381274710507450,0.1651001374808910,7.174161009542270,0.4753841402795450,,,,
NOT/SN2023ufx_2023-10-15.dat,9.028188448653160,15.283195635107900,80.78155024613090,1.5720222281579500,0.527877146757173,1.000000061151620,5.174083764748760,49.98775252822060,20.08559244071450,2.7997830245466800,0.3995880514411870,12.668007304971700,1.4357961152614000,-11.841105544828400,0.236874125085936,8.005827932352400,0.7203069975296920,,,,
NOT/SN2023ufx_2023-10-19.dat,12.990341021092300,0.4185181616898180,0.0575982324060378,0.8034171464681880,0.1280325525156580,15.118109715496800,0.1883541833371170,6.23919185088882,0.5499614394891210,1.854517026953050,0.2336527435341460,10.704517919907700,0.6752368758542820,-11.27250674773540,0.1182275543966140,5.63536508968974,0.3182383758937020,,,,
SNIFS/spec_23_293_054_003_SNIFS.dat,14.391207372364700,0.319515689190103,0.0517447899481688,1.9429911811887700,0.2335828502899420,13.714225719461900,0.2079993464380560,5.314058530210090,0.5373336979606520,-1.6375044143985800,0.1751369685041650,14.353357417615500,0.5407325296926460,-11.173809900810800,0.124551818090384,5.942517482044320,0.3421677524575410,,,,
MODS/2023ufx-20231021-MODS.dat,16.26735757934290,0.6200245501497610,0.0505306116772248,3.247882166826500,0.1622510693890510,13.357160408210600,0.0787643727235051,5.847561984662350,0.2401139141555410,-3.0984509410160300,0.1187752019963430,15.360991193690000,0.3249223428067240,-11.11878148902800,0.0490669323737916,4.2758601056263800,0.1619599357296890,,,,
KCWI/spec_kcwi_bluered_231025.dat,19.30871180761120,0.98533210440922,0.1824288819573580,6.461704720132380,0.5167155384864340,13.044898808105200,0.1824076370102270,6.126608297384030,0.5440772254775870,-3.268908071172000,0.2038208984493640,14.73996179672260,0.4897908803762520,-13.637177416174800,0.6473535125866900,4.4449805001034500,1.7061705130766700,,,,
extern/2023ufx_20231025_LT.fits,19.837649319929300,0.4824811217200570,0.371874831250266,5.738385191686710,1.1513274545511200,12.141544695790800,0.5857381773724400,3.9834972880223000,1.768409747377640,-3.317743765130450,0.4752863207024920,13.249118986291800,1.2857791826827100,-11.193010506067800,0.3253418751978910,4.612294745126480,0.8698161009139750,,,,
SNIFS/spec_23_299_042_003_SNIFS.dat,20.28930317366740,1.1390184399635800,0.1215314829888340,7.008841335384470,0.3812529121821970,12.530436785772300,0.0844302361300745,5.808064333213230,0.2920006279554920,-3.2680139062407900,0.1401900792289060,15.30304107880730,0.3292040770898840,-10.93235777242500,0.1407157850164900,4.074237453897300,0.5434865446602160,,,,
SNIFS/spec_23_302_044_003_SNIFS.dat,23.20271042775130,1.6750066897647700,0.2053568686715310,9.02814938586752,0.6072500370243800,12.048932949957000,0.080794383445072,6.544966766970870,0.3275325193122240,-3.4445254339975100,0.1875831856138920,15.562832511651700,0.3673248366111040,-10.318455442784500,0.1416145450312310,4.640319084013240,0.5745934010102180,,,,
SNIFS/spec_23_304_019_004_SNIFS.dat,25.244765424801100,1.9331383228302100,0.1880779605761470,10.112540655413500,0.5329808179806390,11.91102932580490,0.0665739667300138,7.111270190913460,0.2585356869605710,-3.3277884569517200,0.1456319058912360,15.377479074478500,0.2636744848581280,-9.963473919611630,0.0908134006327844,4.66272431706278,0.3693893390519340,,,,
MODS/2023ufx-20231105-MODS.dat,30.993529469742600,2.9612190441062700,0.2735638265776080,12.332078951650200,0.7372816531736250,10.728762832914600,0.0431299625008292,7.770822082074090,0.2254553034382900,-3.259283260677240,0.1669396829445810,15.226657101437800,0.2373019764893560,-9.532109288952780,0.0266237002355501,3.974161693469970,0.1088972938521770,,,,
extern/SN2023ufx_2023-11-13_07-56-45.273_ESO-NTT_EFOSC2-NTT_ePESSTOp.fits,37.779498866548500,3.002164014867650,3.9750714688407600,12.582682142133300,9.532063772299620,9.966831088456530,0.9893267065238410,8.734613574660580,2.6854390484731700,-2.907658750767210,1.9280379893535500,13.820849661564200,2.178525485524830,-8.567974149984340,0.118030248735231,5.000623200976230,0.3606149503237150,,,,
SNIFS/spec_23_327_035_003_SNIFS.dat,47.78633550167770,2.31332078111452,0.6299955229368120,16.88654265696680,2.5204226101119400,11.953519982019200,0.3397017508106070,9.60456614851876,0.8040586826667240,-1.9443966634113900,0.2734128986772800,16.381293685615500,0.4559708881714600,-7.953795153068560,0.1158335133409900,5.507541843052380,0.3298590139238780,,,,
SNIFS/spec_23_330_040_003_SNIFS.dat,50.82361768185020,,,,,,,,,,,,,-7.929483088384530,0.4747070376641700,2.8429737486408100,1.2665924746627300,,,,
WiFeS/OBK-606176-WiFeS-Splice-UT20231204T164150-7.p12_SN.dat,58.818244372856,,,,,,,,,,,,,-7.890833421520640,0.2997624626615950,4.535973521349720,0.7823318104255270,,,,
WiFeS/OBK-607456-WiFeS-Splice-UT20231206T171048-2.p12_SN.dat,60.80927942775680,,,,,,,,,,,,,-7.673621991555320,0.4935294847690360,8.861362420475570,1.6706511541434300,,,,
MODS/2023ufx-20231208-MODS.dat,64.46984624482510,,,,,,,,,,,,,-5.517289259443020,2.096985719289880,6.849917647873710,5.104963850621340,5.091525,0.255051,5.026174,0.111549
WiFeS/OBK-608448-WiFeS-Splice-UT20231211T171335-4.p12_SN.dat,67.69122775076550,,,,,,,,,,,,,-7.519262266332750,0.1632255967119510,4.2444232320480200,0.5702770096700620,,,,
KCWI/spec_kcwi_bluered_231219.dat,73.4422432485684,,,,,,,,,,,,,-7.510850695742210,0.0866727527086062,4.481737576662240,0.3106710771583480,4.364045,0.552383,5.886554,0.523005
GMOS/2023ufx-gmos-20231225.dat,78.95860437611040,,,,,,,,,,,,,-7.585354033876360,0.137835460902291,2.9960692364714500,0.3610957923696890,,,,
MODS/2023ufx-2024-01-13-MODS.dat,97.84500689927390,,,,,,,,,,,,,-7.120851115105910,0.0264487169934278,4.2994576622869100,0.089485839907326,,,,
KCWI/spec_kcwi_bluered_240124.dat,103.95603390498400,,,,,,,,,,,,,-7.062361470899430,0.0276069704081027,4.084093131246390,0.0972619571866311,9.232082,0.282561,5.238500,0.071575
KCWI/spec_kcwi_bluered_240212.dat,127.44437906564300,,,,,,,,,,,,,-6.801102578390310,0.028095276443828,4.819965545672850,0.112802059040757,7.409308,0.365609,5.315740,0.092999
